Computable structural formulas for the distribution of the $\beta$-Jacobi edge eigenvalues

The Jacobi ensemble is one of the classical ensembles of random matrix theory. Prominent in applications are properties of the eigenvalues at the spectrum edge, specifically the distribution of the largest (e.g. Roy's largest root test in multivariate statistics) and smallest (e.g.~condition numbers of linear systems) eigenvalues. We identify three ranges of parameter values for which the gap probability determining these distributions is a finite sum with respect to particular bases, and moreover make use of a certain differential-difference system fundamental in the theory of the Selberg integral to provide a recursive scheme to compute the corresponding coefficients.

==> anc/MathematicaCode-Case3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    439025,       8288]
NotebookOptionsPosition[    436125,       8232]
NotebookOutlinePosition[    436465,       8247]
CellTagsIndexPosition[    436422,       8244]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computable structural formulas for the distribution of the \
\[Beta]-Jacobi edge eigenvalues", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.800100621124724*^9, 
  3.800100630019476*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"d0763d00-8d13-4f32-8e9f-bafae17317f4"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of \[Beta] -Jacobi \
gap probability",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.80010066891495*^9, 3.800100680802156*^9}, 
   3.800160701721842*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"0d6bffd2-0685-4c40-aca4-2817ec6c1698"],

Cell[BoxData[Cell[TextData[{
  "Case (3): ",
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Element]", 
      SubscriptBox["\[DoubleStruckCapitalZ]", 
       RowBox[{"\[GreaterEqual]", "0"}]]}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], ">", 
      RowBox[{"\[Minus]", "1"}]}], ",", " ", 
     RowBox[{"\[Beta]", "=", 
      RowBox[{"2", "\[Eta]"}]}], ",", 
     RowBox[{"\[Eta]", "\[Element]", 
      SubscriptBox["\[DoubleStruckCapitalZ]", 
       RowBox[{">", "0"}]], " "}]}], TraditionalForm]],ExpressionUUID->
   "07c3c007-d130-4142-8dc6-3e4ff049cc6d"]
 }], "Section",
  CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}},
  FontWeight->"Plain",
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "2c58de97-ee58-4695-bcc5-a452eaacdc96"]], "Input",
 CellChangeTimes->{{3.7982936856372747`*^9, 3.798293687090928*^9}, {
  3.798429022086323*^9, 3.798429025634048*^9}, {3.7984290728286343`*^9, 
  3.798429072828649*^9}, {3.798429106501816*^9, 3.7984291214848127`*^9}, {
  3.798429172422982*^9, 3.798429190822694*^9}, {3.79843104646656*^9, 
  3.798431046898294*^9}, {3.800152880873345*^9, 3.800152880873362*^9}, {
  3.8001536567983637`*^9, 3.800153656798386*^9}, {3.800174518204164*^9, 
  3.800174523536295*^9}},ExpressionUUID->"4dae7aa2-b260-4155-a9ff-\
1de386d0280d"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9, 3.800110916939913*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"cf2bee77-ef8f-4d04-8658-20c0647fe2ac"],

Cell["Enter the desired parameters here. ", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, 3.800110999069467*^9, {
   3.800160683593932*^9, 3.8001606847128572`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"fa38f19c-d137-45ce-94d0-44d2701bcfb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";", 
  RowBox[{"\[Beta]", "=", "4"}], ";", 
  RowBox[{"\[Lambda]1", "=", "3"}], ";", 
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{"5", "/", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80010155986639*^9, 3.800101593345748*^9}, {
  3.800101675881425*^9, 3.800101676351582*^9}, {3.800102801156458*^9, 
  3.800102801609632*^9}, {3.800103033283955*^9, 3.8001030380976*^9}, {
  3.800107776038834*^9, 3.800107802695245*^9}, {3.800108308047764*^9, 
  3.800108308381072*^9}, {3.800108412410749*^9, 3.800108412662915*^9}, {
  3.80011044173597*^9, 3.800110442101165*^9}, {3.800159978185267*^9, 
  3.800159978478342*^9}, {3.800160126270782*^9, 3.800160197506802*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b9db3706-710a-4bda-8338-901bc04154e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Auxiliary functions & Matrices", "Subsection"]], \
"Section",
 CellChangeTimes->{{3.797643251206018*^9, 3.7976432609388943`*^9}, {
   3.7976520903619623`*^9, 3.7976520918171473`*^9}, 3.8001007467763863`*^9, {
   3.800107085952034*^9, 3.80010711009564*^9}, {3.800107167934207*^9, 
   3.800107170685322*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"dc161651-bac7-4e65-aafe-226e30241fe1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ap", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "p"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"n", "-", "p", "-", "1"}], ")"}]}], "+", "2"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bp", "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "-", "n"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", " ", "1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "p", "-", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dp", "[", "p_", "]"}], ":=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "p"}], ")"}]}], "+", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ep", "[", "p_", "]"}], ":=", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", "1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Beta]", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "p", "-", "2"}], ")"}]}], "+", "1"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Zm1", ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ap", "[", "p", "]"}], "+", 
        RowBox[{"Bp", "[", "p", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "-", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "p"}], ")"}], "*", 
         RowBox[{"Ep", "[", "p", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z0", ":=", 
   RowBox[{
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Bp", "[", "p", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "+", 
    RowBox[{"DiagonalMatrix", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "p"}], ")"}], "*", 
         RowBox[{"Ep", "[", "p", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "0", ",", 
          RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", ":=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Dp", "[", "p", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Mu]", "[", "q_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Ap", "[", "q", "]"}], "+", 
     RowBox[{"Bp", "[", "q", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NJ", "[", 
   RowBox[{"n_", ",", "\[Beta]_", ",", "\[Lambda]1_", ",", "\[Lambda]2_"}], 
   "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "+", "1", "+", " ", 
        FractionBox[
         RowBox[{"j", " ", "\[Beta]"}], "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]2", "+", "1", "+", " ", 
        FractionBox[
         RowBox[{"j", " ", "\[Beta]"}], "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], 
         FractionBox["\[Beta]", "2"]}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", "2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
         FractionBox["\[Beta]", "2"]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["\[Beta]", "2"]}], "]"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7958123599481487`*^9, 3.795812610598053*^9}, {
  3.796237523814451*^9, 3.7962375997861137`*^9}, {3.7982917595313873`*^9, 
  3.798291820998152*^9}, {3.798429220623588*^9, 3.798429226726392*^9}, {
  3.798429432287071*^9, 3.798429452925425*^9}, {3.800106867826696*^9, 
  3.800106871960574*^9}, {3.800110346652133*^9, 3.800110348011647*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"897abfc7-d1ce-40e1-8a71-24acc89fa56e"],

Cell[CellGroupData[{

Cell["Recursion scheme", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, 
   3.800110913266781*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"ff5b6d56-1a3d-42b2-b174-cd5353ebacfa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"q_", ",", "0"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "\[Equal]", "0"}], ",", "1", ",", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ap", "[", "r", "]"}], "+", 
            RowBox[{"Bp", "[", "r", "]"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ap", "[", 
               RowBox[{"n", "-", "q"}], "]"}], "+", 
              RowBox[{"Bp", "[", 
               RowBox[{"n", "-", "q"}], "]"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "r"}], ")"}], 
            RowBox[{"Ep", "[", "r", "]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", 
           RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "n"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"q", "=", "0"}], ",", 
     RowBox[{"q", "\[LessEqual]", " ", "n"}], ",", 
     RowBox[{"q", "++"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"m", "=", "1"}], ",", 
        RowBox[{"m", "\[LessEqual]", " ", 
         RowBox[{
          RowBox[{"q", "*", "\[Lambda]1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "q"}], ")"}], "*", "q", "*", "\[Beta]"}]}]}], 
        ",", 
        RowBox[{"m", "++"}], ",", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Det", "[", 
              RowBox[{"Zm1", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Mu]", "[", 
                   RowBox[{"n", "-", "q"}], "]"}], "+", "m"}], ")"}], 
                RowBox[{"IdentityMatrix", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}]}], "]"}], "\[Equal]", "0"}],
             ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "Print", "[", 
               "\"\<Singular matrix encountered! Aborting. Please use the \
alternative code for Case (3).\>\"", "]"}], ",", 
              RowBox[{"Abort", "[", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"q", ",", "m"}], "]"}], "=", 
           RowBox[{
            RowBox[{"Inverse", "[", 
             RowBox[{"(", 
              RowBox[{"Zm1", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Mu]", "[", 
                   RowBox[{"n", "-", "q"}], "]"}], "+", "m"}], ")"}], 
                RowBox[{"IdentityMatrix", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "]"}], ".", 
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Z0", "+", "Y"}], ")"}], ".", 
               RowBox[{"c", "[", 
                RowBox[{"q", ",", 
                 RowBox[{"m", "-", "1"}]}], "]"}]}], "+", 
              RowBox[{"Z0", ".", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"m", "\[Equal]", "1"}], ",", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"n", "+", "1"}]}], "]"}], ",", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"c", "[", 
                    RowBox[{"q", ",", 
                    RowBox[{"m", "-", "1", "-", "r"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", 
                    RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
             ")"}]}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "m"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.796239757755364*^9, 3.796239759206685*^9}, {
   3.796239795060995*^9, 3.796239796073428*^9}, {3.796239830454218*^9, 
   3.796239832029627*^9}, {3.7962398886190243`*^9, 3.796240012866179*^9}, 
   3.796240204773546*^9, 3.7962402570643787`*^9, {3.7962403005917673`*^9, 
   3.7962403446927357`*^9}, {3.796240399020176*^9, 3.796240411789152*^9}, {
   3.796240856456596*^9, 3.796240861541225*^9}, {3.7962408979093237`*^9, 
   3.7962409346905203`*^9}, {3.796240985777986*^9, 3.7962410152759438`*^9}, {
   3.796241405998786*^9, 3.796241434112351*^9}, {3.796241484907234*^9, 
   3.796241485311976*^9}, {3.796241518275938*^9, 3.796241518837701*^9}, 
   3.796241595812786*^9, 3.796244198471778*^9, 3.79659971187486*^9, {
   3.7966753765952377`*^9, 3.79667538566218*^9}, 3.798291957930697*^9, {
   3.798292059575004*^9, 3.79829208126079*^9}, {3.798293328802803*^9, 
   3.7982933333690853`*^9}, {3.798293808572912*^9, 3.798293813239544*^9}, {
   3.798293862191478*^9, 3.798293878413528*^9}, 3.798365272799121*^9, {
   3.798429263515749*^9, 3.79842928012897*^9}, {3.7984294566969624`*^9, 
   3.798429479246937*^9}, {3.7984295128801527`*^9, 3.798429556833218*^9}, {
   3.79842980098536*^9, 3.7984298429181023`*^9}, {3.7984300031514177`*^9, 
   3.7984300327763557`*^9}, {3.798430086615906*^9, 3.79843017823461*^9}, {
   3.7984302227738256`*^9, 3.798430305927671*^9}, {3.798430414966456*^9, 
   3.798430418364027*^9}, {3.798430509702243*^9, 3.798430524292266*^9}, {
   3.8001069482331142`*^9, 3.800106973045087*^9}, {3.8001083231886587`*^9, 
   3.800108325793549*^9}, {3.800160112751017*^9, 3.8001601194367247`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"d2cdef03-b5ff-48fc-bd31-5d27ed5a12e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expression for the gap probability E(s) ", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.8001008652106237`*^9, 3.800100918025334*^9}, {3.800101184644643*^9, 
   3.80010118640486*^9}, 3.800102121832651*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"81c848c0-87e7-467a-809a-706b98e233c5"],

Cell["\<\
For an expanded expression, use \[OpenCurlyDoubleQuote]Expand\
\[CloseCurlyDoubleQuote] instead of \[OpenCurlyDoubleQuote]Simplify\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, {3.8001109541080093`*^9, 
   3.800110992511405*^9}, {3.800111204106373*^9, 3.8001112237726583`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"033765ad-377b-44ff-8a6f-9e23772a8bfd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NJq", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{"n", ",", "r"}], "]"}], "*", 
    RowBox[{"NJ", "[", 
     RowBox[{
      RowBox[{"n", "-", "r"}], ",", "\[Beta]", ",", 
      RowBox[{"\[Lambda]2", "+", 
       RowBox[{"\[Beta]", "*", "r"}]}], ",", "\[Lambda]1"}], "]"}], "*", 
    RowBox[{
     RowBox[{"NJ", "[", 
      RowBox[{"r", ",", "\[Beta]", ",", "\[Lambda]2", ",", "0"}], "]"}], "/", 
     
     RowBox[{"NJ", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Lambda]1", ",", "\[Lambda]2"}], 
      "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Es", "[", "s_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NJq", "[", "q", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Lambda]2", "+", "1"}], ")"}], "*", "q"}], "+", 
          RowBox[{"q", 
           RowBox[{"(", 
            RowBox[{"q", "-", "1"}], ")"}], 
           RowBox[{"\[Beta]", "/", "2"}]}]}]], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "q"], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"q", ",", "m"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "s"}], ")"}], "m"]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "0", ",", 
            RowBox[{
             RowBox[{"q", "*", "\[Lambda]1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "q"}], ")"}], "*", "q", "*", "\[Beta]"}]}]}],
            "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "//", 
    "FunctionExpand"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.796602029497094*^9, 3.796602184659432*^9}, {
   3.796602237715654*^9, 3.796602281412171*^9}, {3.796619843896482*^9, 
   3.7966198475855837`*^9}, {3.796619893859262*^9, 3.7966198951404457`*^9}, {
   3.796619931592185*^9, 3.796619942335327*^9}, {3.796620552941824*^9, 
   3.79662058029002*^9}, {3.796620632627486*^9, 3.796620636800112*^9}, 
   3.796623830423595*^9, {3.796685690943489*^9, 3.796685697163756*^9}, {
   3.7966858598799667`*^9, 3.796685867450638*^9}, {3.7966860405862427`*^9, 
   3.796686046109393*^9}, {3.7982925843428497`*^9, 3.79829259058222*^9}, {
   3.7982926584163218`*^9, 3.7982926727901154`*^9}, {3.798292758332787*^9, 
   3.7982927594666357`*^9}, {3.798294183317996*^9, 3.798294197435936*^9}, {
   3.798429368974552*^9, 3.7984293715145817`*^9}, 3.798429861925981*^9, {
   3.798432916036365*^9, 3.798433006153434*^9}, 3.7995567660352917`*^9, {
   3.8001077124330797`*^9, 3.800107728089059*^9}, {3.800107908203328*^9, 
   3.800107908328142*^9}, {3.800110366774596*^9, 3.800110412956347*^9}, 
   3.800110454639311*^9, {3.800110507981175*^9, 3.800110508306278*^9}, {
   3.8001110506152897`*^9, 3.800111070340308*^9}, {3.800111124827751*^9, 
   3.800111126570964*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"96f61a09-b0e7-4abe-b3fd-93fbbe331413"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8070450532247928832"], 
  RowBox[{"(", 
   RowBox[{"8070450532247928832", "-", 
    RowBox[{"536870912", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}], ")"}], "33"], " ", 
     RowBox[{"(", 
      RowBox[{"15032385536", "+", 
       RowBox[{"496068722688", " ", "s"}], "+", 
       RowBox[{"8433168285696", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"98386963333120", " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"521707821465600", " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"1522085281136640", " ", 
        SuperscriptBox["s", "5"]}], "+", 
       RowBox[{"2611584582942720", " ", 
        SuperscriptBox["s", "6"]}], "+", 
       RowBox[{"2572310633840640", " ", 
        SuperscriptBox["s", "7"]}], "+", 
       RowBox[{"1507455969465600", " ", 
        SuperscriptBox["s", "8"]}], "+", 
       RowBox[{"512661057708800", " ", 
        SuperscriptBox["s", "9"]}], "+", 
       RowBox[{"92737842304800", " ", 
        SuperscriptBox["s", "10"]}], "+", 
       RowBox[{"9881901229200", " ", 
        SuperscriptBox["s", "11"]}], "+", 
       RowBox[{"499977145525", " ", 
        SuperscriptBox["s", "12"]}]}], ")"}]}], "-", 
    RowBox[{"524288", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"9", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"61572651155456", "+", 
       RowBox[{"138538465099776", " ", "s"}], "+", 
       RowBox[{"225125005787136", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"318927091531776", " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"372086853089624064", " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"6303847518056742912", " ", 
        SuperscriptBox["s", "5"]}], "-", 
       RowBox[{"51807077652158742528", " ", 
        SuperscriptBox["s", "6"]}], "+", 
       RowBox[{"267049528207387656192", " ", 
        SuperscriptBox["s", "7"]}], "-", 
       RowBox[{"945167770591320342528", " ", 
        SuperscriptBox["s", "8"]}], "+", 
       RowBox[{"2381412453657010307072", " ", 
        SuperscriptBox["s", "9"]}], "-", 
       RowBox[{"4316119691791091982336", " ", 
        SuperscriptBox["s", "10"]}], "+", 
       RowBox[{"5589551406575920379904", " ", 
        SuperscriptBox["s", "11"]}], "-", 
       RowBox[{"5047576045377201469056", " ", 
        SuperscriptBox["s", "12"]}], "+", 
       RowBox[{"3019505518662839879904", " ", 
        SuperscriptBox["s", "13"]}], "-", 
       RowBox[{"1075429098290312330796", " ", 
        SuperscriptBox["s", "14"]}], "+", 
       RowBox[{"172667048412446142555", " ", 
        SuperscriptBox["s", "15"]}]}], ")"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"75", "/", "4"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2017612633061982208", "+", 
       RowBox[{"37830236869912166400", " ", "s"}], "+", 
       RowBox[{"373573589090382643200", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"2583883991208479948800", " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"22568906052984090132480", " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"79359103013246812028928", " ", 
        SuperscriptBox["s", "5"]}], "+", 
       RowBox[{"97396039534176297287680", " ", 
        SuperscriptBox["s", "6"]}], "-", 
       RowBox[{"27620590794570517708800", " ", 
        SuperscriptBox["s", "7"]}], "+", 
       RowBox[{"574664941568683671552000", " ", 
        SuperscriptBox["s", "8"]}], "+", 
       RowBox[{"3213283277114319338209280", " ", 
        SuperscriptBox["s", "9"]}], "+", 
       RowBox[{"7137106448662160386031616", " ", 
        SuperscriptBox["s", "10"]}], "+", 
       RowBox[{"5275531040811016488222720", " ", 
        SuperscriptBox["s", "11"]}], "+", 
       RowBox[{"31953664976837481385164800", " ", 
        SuperscriptBox["s", "12"]}], "+", 
       RowBox[{"10589999194942605439795200", " ", 
        SuperscriptBox["s", "13"]}], "+", 
       RowBox[{"29310315142155478115942400", " ", 
        SuperscriptBox["s", "14"]}], "+", 
       RowBox[{"23016320042509450277519360", " ", 
        SuperscriptBox["s", "15"]}], "+", 
       RowBox[{"13148172124607556581529600", " ", 
        SuperscriptBox["s", "16"]}], "+", 
       RowBox[{"7020577894974663681446400", " ", 
        SuperscriptBox["s", "17"]}], "+", 
       RowBox[{"3788001554805024820401600", " ", 
        SuperscriptBox["s", "18"]}], "+", 
       RowBox[{"1482715077698360354310000", " ", 
        SuperscriptBox["s", "19"]}], "+", 
       RowBox[{"109234738111495969041300", " ", 
        SuperscriptBox["s", "20"]}], "+", 
       RowBox[{"278144009080198069318125", " ", 
        SuperscriptBox["s", "21"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"17", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"16140901064495857664", "+", 
       RowBox[{"137197659048214790144", " ", "s"}], "+", 
       RowBox[{"651688880479020253184", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"2280911081676570886144", " ", 
        SuperscriptBox["s", "3"]}], "-", 
       RowBox[{"188742515334474257924096", " ", 
        SuperscriptBox["s", "4"]}], "+", 
       RowBox[{"2100525485780092013510656", " ", 
        SuperscriptBox["s", "5"]}], "-", 
       RowBox[{"10895309680801216110526464", " ", 
        SuperscriptBox["s", "6"]}], "+", 
       RowBox[{"33028669792950457724829696", " ", 
        SuperscriptBox["s", "7"]}], "-", 
       RowBox[{"57956674083114888896446464", " ", 
        SuperscriptBox["s", "8"]}], "+", 
       RowBox[{"49934236360333100146753536", " ", 
        SuperscriptBox["s", "9"]}], "-", 
       RowBox[{"8356397148587927481090048", " ", 
        SuperscriptBox["s", "10"]}], "-", 
       RowBox[{"8007302883596751631024128", " ", 
        SuperscriptBox["s", "11"]}], "+", 
       RowBox[{"138128935387197899739758592", " ", 
        SuperscriptBox["s", "12"]}], "-", 
       RowBox[{"1132603949112866044932784128", " ", 
        SuperscriptBox["s", "13"]}], "+", 
       RowBox[{"4382622024183074450489475072", " ", 
        SuperscriptBox["s", "14"]}], "-", 
       RowBox[{"10838723893344238141702144000", " ", 
        SuperscriptBox["s", "15"]}], "+", 
       RowBox[{"19085227986188914349698088960", " ", 
        SuperscriptBox["s", "16"]}], "-", 
       RowBox[{"24941726677654098220345507840", " ", 
        SuperscriptBox["s", "17"]}], "+", 
       RowBox[{"24502968524102757651129896960", " ", 
        SuperscriptBox["s", "18"]}], "-", 
       RowBox[{"17825896924156430801432688640", " ", 
        SuperscriptBox["s", "19"]}], "+", 
       RowBox[{"9168864123247480904937515600", " ", 
        SuperscriptBox["s", "20"]}], "-", 
       RowBox[{"2997150379586807548661865000", " ", 
        SuperscriptBox["s", "21"]}], "+", 
       RowBox[{"477878977189674314703308475", " ", 
        SuperscriptBox["s", "22"]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.80010785896502*^9, 3.800107911407569*^9, 3.80011045862152*^9, 
   3.800110511525106*^9, 3.80011109487191*^9, 3.800159985578068*^9, {
   3.80016016432366*^9, 3.800160203764452*^9}, 3.800165163586981*^9, 
   3.800165522799666*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"ff02f8a0-07c7-4170-b6a0-07ce4b63f892"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
High precision numerical evaluation of E(s), its plot, and comparison with \
\[Beta]-Jacobi matrix model simulation\
\>", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"550e5e18-d663-4409-bc59-12fbb5ea1054"],

Cell["\<\
E(s) is numerically evaluated below with 6-digit precision in the interval \
[75/100, 1] with a step size 1/300. Please use integers or fractions for \
entering the interval and step size in order to maintain precision. \
`MaxExtraPrecision\[CloseCurlyQuote] option used below may be increased to a \
higher value in case of a precision loss. 
Exact symbolic results may also be obtained by removing the numerical value \
(N) option and directly printing {x,P[x]} if exact x is supplied.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, {
   3.8001108718948097`*^9, 3.800110887520549*^9}, {3.800160040290874*^9, 
   3.800160060902431*^9}, {3.800160227386867*^9, 3.800160241506917*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"62a8a383-f98a-4d85-ba43-07323cebfefc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "s", "]"}], ",", 
        RowBox[{"Block", " ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Es", "[", "s", "]"}], ",", "6"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"75", "/", "100"}], ",", "1", ",", 
        RowBox[{"1", "/", "300"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"N", "[", "s", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQbWF/3tzD+43jhJhpliDaaPUBRxDto7XIFUSvYkn1
AtEeNY2BIPrKg3OzQLR5bdgcEN2w5cuMIiB9eNWpWSD6xt8XL4uB9J6Fn8G0
wYfTdb/83jjKr7sMpm/Vb54Boh/M3wOmazZ/qfkNpA12MdWD6Al3D20C0TPn
5m8G0Qsk+Y3lAt44rrGVA9NhGRyeINos6h6YTuhTjgXRxTezU0C03+/0bBD9
zrEzB0Q/KFuoIg/Sv0VfFUSbdl7RAdEv1tjog2hd+w3GIPpAZKkViP7h8bxY
EUizfZhcBqIF/8VWgWgmU+8aEJ0lNOOZFZB+xfj9OYhW4NvzB0TL7Yz6B6IB
rPOkgQ==
  "],
 CellLabel->"In[15]:=",ExpressionUUID->"20b9c2c6-5c3d-4707-bf7c-382b69221c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.75`", ",", "0.0004291911063730682`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7533333333333333`", ",", "0.0004992678296012186`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7566666666666667`", ",", "0.000580196045824916`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", "0.0006735581101767563`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7633333333333333`", ",", "0.0007811513621801918`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7666666666666667`", ",", "0.0009050148731738354`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", "0.0010474591444466133`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7733333333333333`", ",", "0.0012110990238711353`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7766666666666666`", ",", "0.0013988901239363922`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", "0.0016141690383776675`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7833333333333333`", ",", "0.0018606976676516934`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7866666666666666`", ",", "0.0021427119747951014`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.79`", ",", "0.0024649755021248473`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7933333333333333`", ",", "0.00283283798507321`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.7966666666666666`", ",", "0.0032522994013550942`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.0037300797906643266`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8033333333333333`", ",", "0.0042736951710507786`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8066666666666666`", ",", "0.0048915398617337727`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.81`", ",", "0.0055929754968518743`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8133333333333334`", ",", "0.0063884269788206621`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8166666666666667`", ",", "0.0072894855716005733`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", "0.008309019271047088`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8233333333333334`", ",", "0.0094612905091202475`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8266666666666667`", ",", "0.0107620811482203408`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.83`", ",", "0.0122288245981512655`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8333333333333334`", ",", "0.0138807447376131938`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8366666666666667`", ",", "0.0157390011407855382`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", "0.0178268398930827819`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8433333333333334`", ",", "0.0201697490237518665`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8466666666666667`", ",", "0.0227956172813307503`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", "0.0257348946253267873`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8533333333333334`", ",", "0.0290207523975140198`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8566666666666667`", ",", "0.0326892406622114408`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", "0.0367794396595029056`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8633333333333333`", ",", "0.0413336016908313603`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8666666666666667`", ",", "0.0463972790445807028`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.87`", ",", "0.0520194327615831573`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8733333333333333`", ",", "0.05825251612815896`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8766666666666667`", ",", "0.065152525758403136`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", "0.0727790119791165446`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8833333333333333`", ",", "0.0811950389515496974`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8866666666666667`", ",", "0.0904670835461809051`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.89`", ",", "0.1006648604234251854`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8933333333333333`", ",", "0.1118610590595638246`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.8966666666666666`", ",", "0.1241309765909254392`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.1375520283316068624`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9033333333333333`", ",", "0.1522031156568260301`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9066666666666666`", ",", "0.1681638286479494049`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", "0.1855134584877220108`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9133333333333333`", ",", "0.2043297921083649477`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9166666666666666`", ",", "0.2246876590796542976`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", "0.2466571982481861682`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9233333333333333`", ",", "0.2703018092995883186`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9266666666666666`", ",", "0.2956757523459789448`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.93`", ",", "0.3228213570243988298`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9333333333333333`", ",", "0.3517658016779598857`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9366666666666666`", ",", "0.3825174233212608641`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", "0.4150615207330583852`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9433333333333334`", ",", "0.4493556168179916103`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9466666666666667`", ",", "0.4853241532351965086`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.95`", ",", "0.5228526014745782423`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9533333333333334`", ",", "0.5617809918912427103`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9566666666666667`", ",", "0.6018968883440652601`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", "0.6429278750006619637`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9633333333333334`", ",", "0.6845336796748655229`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9666666666666667`", ",", "0.7262981444423791789`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.97`", ",", "0.7677213852000195167`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9733333333333334`", ",", "0.8082126848086437058`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9766666666666667`", ",", "0.8470849895207895251`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", "0.8835524225996439886`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9833333333333333`", ",", "0.9167331963157449856`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9866666666666667`", ",", "0.9456621679766360228`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.99`", ",", "0.9693213075091519762`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9933333333333333`", ",", "0.9867065712212349165`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.9966666666666667`", ",", "0.9969837044615332974`6."}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "1.`6."}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800107878011216*^9, {3.800107919594652*^9, 3.800107957452752*^9}, {
   3.800107987806796*^9, 3.800108003059456*^9}, 3.800110519524886*^9, 
   3.8001600022097063`*^9, 3.800160064128203*^9, 3.800160167549388*^9, {
   3.800160208832533*^9, 3.8001602433912067`*^9}, 3.800165166770858*^9, 
   3.800165525968266*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"0f72070c-53c1-4d39-8891-2e14d4d4ea91"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the gap probability \
obtained using \[Beta]-Jacobi matrix model simulation. Please run the module \
below once before calling the function largestev[n0,\[Beta]0,\[Lambda]1,\
\[Lambda]2,m0] to obtain m0 number of largest eigenvalues in a list `lev\
\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, {3.800152761519014*^9, 
   3.800152764047039*^9}, {3.800160272998453*^9, 3.8001602743820543`*^9}, {
   3.800165300706567*^9, 3.800165303009943*^9}, {3.8001656197880507`*^9, 
   3.800165621922944*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a4291a45-1588-4108-8b3b-06e9d4ee1d01"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n", ",", " ", "\[Beta]", ",", " ", "\[Lambda]1", ",", " ", "\[Lambda]2", 
     ",", "10000"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"lev", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0.001"}], "}"}], ",", " ", "\"\<CDF\>\"", 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.75", ",", "1.001"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Et", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<s\>\"", ",", "\"\<E(s)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.800160017786703*^9, 
   3.800160024984263*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"70d3b67b-1da7-4ab6-b236-d4602ed75f83"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLg6NDikiGdmkJ5To4SJtEFjQI0RBEToFIokg4NNTSEIJR
Lq0NueVoEOUkQQQN4RKZg0MEd3AwTW1Q+xF6+c6Bw+HZDq++nVmPWzRN8/3t
5G7YjPJ52wxr//NQuTmxfigvJCI7GeGSvRapC7urW7OLHeXjlDm8FB65si9T
XeX0/Xd5X7i5mz99F17zOJPRT+Xq48XytXBwz9C9PeXi3O0oJ+yYvCd8dFC7
2uwrD+ZjhTvhxLOZ9A+U64fZlTPh1cCPPhauNPLj+JeyP+d8fRKmp7E003oL
TYfpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwGn
YwN1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.748, 0}, {0.749, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPFHg9DSloOEYOWi2CJkQyT0kJxEdBOHCJosgnRocg0qyJZc
HMqlRben8P4AJ0G0zVoiCF+1CBKpWfaivu45cDn8lsvh8+wcJHZnNE3z2e9n
+4+d3dZ7L6z9TSlYNkJD5bmHQOFKOH9mZmZHyv21yNah8PZTe/Fe+PYi/aWP
lTc3rG5F2HjJ1uY/lL3FaSEvfKmf7vWEHX1nND5RPiqVl0zh5+jK1POpnHoz
706Em9eR+kB4PdaxL1SujtP7DWH3jWX/qHyezC0XhX/H+jc9A/rC6+OqK0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8DVtn/lA=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.749, 0}, {0.75, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQEv7GGsgjXdtzOQ+I8ixLdfROIHsy6eZMWI4B/d
qJe3GIlvGrfLk4cJwV/G5aZaisQHmXYPid+RHHvHjRnB/8X/cvt6JH7WnpLJ
EiwI/p0MhvxGJL6PaI/XKyT+voPiasGsCL4+0HV7kPgLpPTvqrAh+ALHd+3o
ReI3FbtN+YbE/yx/KT+eHcFPORPrfQKJf7XipZohB4IPAS/sdZ1lXj8yk7KH
hSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfACL4c9S
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.75, 0}, {0.751, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGvm4NZlqNYS0EpQkiDQUHcQCyCXBxqcxCaHKzggiC01NAg
IoahroVDUzSlQrObKEpL2M9QiTU0uvVDL985cDg82+GdjSeje4ZSyv+zv7eb
6i8s2d9N9T/hecsoC9+2VM8Y0/YdZaoJ4ZLfXegIO+4v9tcc2unjwHZF+CNQ
906Na8ceNkZTws3Tdu9JeD0Yq21NaF8/9ws3wnNZ62DaqZ1fHYmcCNveMr5P
YevMbduZ1H41Lx/vhHf/HtRuFOvnOeGV8ObhUPjqqx2Ju7TpuRiaGbwse0x6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynrib7SV1i4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.751, 0}, {0.752, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGXpJNE/smsIWj05SDprlsgqSEE0pDwQJAGG6yGlrac3tRQ
wqMlBXNoEUHoJTi35VCj2SJOtdhSUIof91w4XH7LgfNtGsfZgkPTNP1/pn/z
6yVlLI/i2vyt3x6GnoXN5Hgx5lH+nZwOLOHS3YLt9CoPMuZ1SXjvJ1h+Fe41
aumET3l7P6LfC9em6/zK/oed93Phy4O+/SH87crf7K4oF1vjclv4LX+W2Qgo
J92OrYrwY8d0fQqHC2vD3Kqy5ak/9YSXupGqHlS+OLJProTpacwOi8bpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wDrrsu4
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.752, 0}, {0.753, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GXu3TdI/Kj9C4OfoAauIVDDW5l1FKDKLi4iJIaQTi1OEgQ
NNjQ5BBIU0ODVFBDQzikgzg4eEVCh8C5oYIe3nPgz+G3Pla2sJczlFKB3/39
Wr5zfLn6mVD/97WS3P0Wzrz0gjmn9kchvdQV3vbMx3GX9v1b5fFG2F82mqZb
+8pqlIvCZteZGgqfnLZCWx7tmT9qtoUPex17eU37vZZ8OhPeDPWbU+G7Qbqy
s67tPZ+nHoQvotWw5dVWI8NRFy7VG5OFsB13PR/5tPft1vWrMD2zsYNI4HYj
QU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDlvjO
lg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.753, 0}, {0.754, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LgnEQgPGXnKrNJYoGzdQK1FwEJRAJTEGCXqXJQQIhaGgJdAyaAsnJ
BksKwYiGXAVRLPwDGsSplsIfYU4VhBCV0MP3Do7jsx2PeWdfT05omrbyt+Mb
eymdNU19v/Y/zaw75TAre9Zq+qnwdT/k/BGezbUmdxeUjwOJzoPwaDhoeC3K
e/nUeVH4MWhITy8qb76fRA+E6xdzrifh1cjVVNCqfPnl7t4KG0u1uxmb8tFW
uHAo/PHdSr8KJ28SMd2u3N5+c1WFN8bvLSlXyoZeRng5nr3/FKanY31+8Ozx
+emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AcxK
42A=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.754, 0}, {0.755, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPcRDMlpbwZwgh1LTUwUECg5ZqDLIlBIUaJJAW02pzFhcX
HWyqhiYHFweDflBcHMo9GtTQ2lpDC1/uDo7jGe9dSWX2j02GYfhm+3e9R6XH
H88oZsynanHUEl6xtXGbbytfJcMHQZ/429YKVpQTzd0F05q4d9IfppW3lpJP
r8r1h0lt0y92n+YubpTLy+b4YkBsfimFzpWzZw7bu/LAdTfaWRcfdsPPdeVO
tnVt3xBH3XuXBeX7Xj8+UXb+Pywuer5mH4t/33KfqyExPQPbzvFHJBqjJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngLEwtxC
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.755, 0}, {0.756, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGHOGsNTenQ0hA1qOWfIV7QIoZDLtnog8BFXE0ManlToC5O
EhmBuTtGgmBDo4qDSyIOqYgIDg4havRxz4HL4bdcDt+ekYzcWDRNO1i/zV62
U8N914+u/U/ywdrICveOcs8L4cvubibmVq6b5asvYc/fKL9+f9iKwjuPoZH1
WNn0dxoJ4cUgVuoIx/OTjH6i3D29jb4Jb37b9iq/F3L2tPDhuWPcF36alj8v
fMr2ouelKnwfrN05/cqzeejaFDbW102FW2FjKxpQpudvZdYMG2c6PTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Qq7NQXN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.756, 0}, {0.757, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+GLZEVLJU5SoEtgsyn982pEi9RQCKK1XBNaIsHJiGptCLTJ
qcWIC4ngkEYI6aI1ODlEe0FYRrMOldDLdw78ODzr6zIONhMWTdNm/zb47XVj
IjL/rmv/t9rrftSEb6/TTfeC8syWNX8hnPvJHPeFRwtT0d1F5XTEnGsJd4Y8
k94l5e3Sw+elcGsn9DiyrOwfe84nhYtl4+RF2Bn/iq74lTPjh94bYUvVarPr
yqm9bPdI+NU+/fQmHK6bVxsB5ca+57Qi7HPUYs6gstkI+c6E6dm8vzsf/l7T
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8BH/n5
rw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.757, 0}, {0.758, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQveKYt3mn4wt7BiiQLL4u9AmJ3yWf/C7KCcH/ffrd
ycNI/NyKqqU6zgj+XRW2xqlIfL+LE2P+IfH318papLsg+AZaK4UvIPEXXTN5
b+GK4As1Hzi1EInfou+zjMsNwf9y+3pjMRI/rSM59g4S/zrIOHcE3+Nhlcg6
JP7OXrYPYh4IvpbVpNP1SPzZz2SXv0Di80xe2RToieDX2pvG7ULiw8JT11nm
9SMzL3tYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGBwDN
5ugo
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.758, 0}, {0.759, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFrw3WQRoWGhMipxcmh7nAhGky9atIQQt0oXVpsqkEk8GOT
hmxwaUpIoSCcosVaHOyDaHKLNkEojXBpsIQe/ufAy+G3PnM7mUR6StO0hb9N
fs4MbN2u9kzt/z76d4vzIeXtasRdFn5Z6Q6+hZeHu4+bYeXm2edFW9gXyhb8
EeXTkW5XhfXzkyWHpXwY83r2hHs/jeGr8EY98GRElTvr9/WasOGwitMx5cur
rn0gPJtMGW/Cx/rAE4wrj5vZr2vhfdv5PLOm/O6qNPLCiRtvqS9Mz8rDUbCV
s0x6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX/Y2
+oc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.759, 0}, {0.76, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLBDXakklR3MWgIEjCKXNyiYS6/TvlRQcjcGkphAhUnFwa
gzaR1E2QhhyypYZ+CIN0bApcrIQcGlLo5ZwPDh/Pcg68ph23ogOGYcz0pv9b
V5Op1tqH3/h/t5HC3oYlXhjxLlaVc9Ubp3td7NwPfmeVM6ONxx/lbq2/UByL
t1P3ys3xRNizKV65G/KdK18fno0NbonnzKnOgfLFQ+HpVdlx7C0ubYtP3bV0
XvnrJWg7dsT2ScN3pFyfjbrelQNv7c7yrriSTDyXlafnh0sTITE9fy8/e5dW
/fTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/daUI
mw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.76, 0}, {0.761, 0.001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGLQ4hrmwbiVLQ1aELg1aUlkmpQMMvyemcXJ3GV3gbxZYiG
XFx8Az9CuLjooFMFLeEgRIJCJVKgUQ//c+Bw+J3xccWTR6ZF07TN5f7e9S1r
Yy0y0rX/uX0pXmSFbddOYyyc9tR94WPlt1eP/UE4mmt/bESVezvBfl7YN3pq
zIVbJfPSOFF2BSZGV7jwntHdp8qWO6vjXji1W/pciSkPp85BUjhUrjcfhTt7
21eBM2XvrJ2oCVcrQf/qubL98NmREb75Mb+Gwt/VyWA/rkzPv/+BTk9MT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT7wAXw0PdQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.761, 0}, {0.762, 0.001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPp77BpUAcLK1RJyfdxGhpEKWhQZe0Pu2HkBradGoIXW1r
iLbA0iGCWop0aRJ/hsjB1UmwIRIUUuvl7uA4nuWGdzWV3bJshmF4pzu749th
K5Lqh4z/Od7O3T8q92xmwb0rjlZK1oXya8ITHir7F8qu+J745iHw86a8lKy1
fZb43D77KP5++ixMlNPzEX8sfoUbypsvueVgRvx8ZI6ulb3Oy465L76qe6qn
yvaTcrGrnJ9+2zgQD95r63fKO2fRFcehuLnWHeWV6fl3YyF6YnpiemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX2VDDFM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.762, 0}, {0.763, 0.001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvG3wKDob9CONISQQhAcJBGsaExsk6Yg0/IrIQiCAy0tWuGg
DY1Ck4HmFDQeFxcx+iCEhAiyKZCWaimhi/d54Obht17GRiayOaqU8vxt+Dvu
7pe13Q+q/wu1Y/dvwo2DQS28oz09YxWuhct343F3UnvssLSYF96fNVyfwv2n
6vd6Sjt6ZD40hVtzdt2b1l7orR6fCVfz3bjKaDvNraWE8OnrwHUrrIrWjz+r
nQ1MPFaEX95LV5O72mtl42RP2A5dJp6F5z/M5ZWc9sW5PVUTpqcvXRm5cUSC
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL8O6+WT

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.763, 0}, {0.764, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGb1qAOOgQ1dgMhGgrHhnC7NRTIbWmJQIpEJaH3FyhyalIn
QVuE4C5RCL4N6abgB0gsbGmLxoxASCrBh/85cDj8ljM8ejBmbts0TZv938G1
bupT+b13vzacieXAz+S+8vVXp30l3MvtFD6EI6vdxNqBcqd3Ea4Kr1hOw3uo
XDPTekJ47lfvfwvn7u6fN4+UPesLxaZwfLSR9B0rf+YDkazw1sarYT9RbjlC
01Fho9ztPwlXgpcvi6fKM25XyRLOPKZT7jNl5+Cd8Pn4w9KbMD3nd29HqmOm
n56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgPbMjm
bw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.764, 0}, {0.765, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPF/RS1u0SIOYb1Dtbg4aItufUzp4NYiBA75CoEgmWkWtBRo
DU5OTS4SgrUEtRhBEE4GvSm1RENuLg19GPRwd3Acv+WGxxtPRTdGjTELw/27
2an60uv2e8j8z8dNcHY1K15Ptr4byg/uyJNnRxy+fW4eKJ9vJcp9Ze/0YDOW
E5/c55evlccyLmtuV5y2Kj8l5bf2jPOpHMvVL+J58d384vClONBpJf0Fca0Y
Wakqe3xda2JPfOQkTEr563DgPCrb/sJluCjuvbhOa8prxxV7cl9MT599NnI1
Hg3RE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wJU
JudJ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.765, 0}, {0.766, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C9IA3EUwPGfFwaCGGRZkDGF0yAr4pULW/FE1FPDooMhK06zIMrc5h8s
OllREA1i2CwKzqZhUbCJ6CURwXJhWjT4B7+89+Dx+JQXvj2ZvJ+1jDH2z/7e
ie3qfFfh1TX/cz0c85aUEy/1+LPy8Y7TNrYmjrrNxwvl4tvkZXdR/FF92i0r
z6Vy+VD5Pmx56ZLYO1jpvVG+Gumw+svigb+H4v2jWONLuXP8rJJdFy9/Ogu3
yuFJc3RoQzw77fcdKt+ZwGrfFCdruWBR+Tz93nhQjkdW95JbYnpmEjOD9umU
S09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wN4AXk
bg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.766, 0}, {0.767, 0.0012000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LgmEUgOGHMhs0aCmEhhQ0LGhtyMChtRQ0HEIQxMBcRHGoRXCsrLTo
1V1wEo2WpI8lkHeIBvsBKi5JUxAtLZXQzXMOHA7XeG5XPB3am1BKrfzt+Hqs
havNk5Ff/Y9xY880hKdj1a25ovaBze3NC7/ftibfhHcTvn7wVPt51rxrC288
hgzXmXZzv5c5Fl6cT21/CpeevrzRc22VLlg6wtmFmcFqSXtoVu8N4Z2cu/Ij
3HFeZ5Nl7bUXX6ArXD80l9cvtB1L4ama8NFrb2C71P7Opx5ywvQcf239iPjp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwFM7wW2

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.767, 0}, {0.768, 0.0014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPHD4RzCoc1VsCFruMnFE5tuCTIUGgskFx0ctC0Co6XBliw9
g2hpzlHMatStJWzpEGvIBiEiDJryoD/vPfh4/JaPxz+SK2XyAcMwYvPn79+D
Qq9yOkkZ/1NcmTU85ZfnatmpizeOQukb5QfLjYXPxJYXNavKV8ft8YfyYty+
y5yLD1/7zVvl75NsJdoQ7yZG6Zry8L0wv1Ds1GfmTlPcWfN/FC9PQ/eWK265
/ogXnKW9QEu8/9XeLCpPL+3VJ+Xt9UEweSF+/Mm+XSvTs9/t1MzPrRQ9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xHw6fEI4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.768, 0}, {0.769, 0.0014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLlGWgQ0uDLQYVCLa4BWKrW/4kQUsFdxKyJd1zFhqatH+v
gw6C4qANt4ggdXFs7EISDg5OikOSQi/fOXA4PON5PafJiG7TNM072/ntjqPf
xXw/qP3PnvFlum6Ua/uJXFp443d0YQlfly7DoVvlhbjLVxNO2XLL7jvln8pm
LyN8eFR9GQi3lwL5g3vl3XorZQqXj2OR7QfldafluxLONhOOifBUH/dOHpWT
q5nXjrA1+9b/pByevyv8trYVXSwo+9+rO2fCxnlg5VOYnh/Pjax9GA/SE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wEc2w10
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.769, 0}, {0.77, 0.0014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFHkyQkQatDDi+Qwmqo6fEWp3AqBdfChkKooSAVQhBdXASH
wEoHrexjkpxqyc2hFoVwCaHvyTajlhL8c3dwHL/t+E+ubS2vjxiG4f3fwa1s
W6OP5Q/bGM6Eu/lqV8SZZvCuqtzf7R6Nn4g3PNG9uHLnob/yrLyUSPkCp+Kb
KZezrjzdLry5z8TFpNnIKI/N1I57ysmOFQtXxV/pwYPi1fnQrPdc3HrqOvPK
/mz0/Vf5evG7EbkQmy+p4r3yQc4VX7gUO6zDUEk59mnOOa7E9PzZ37zdyYdt
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j8dAA6J

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.77, 0}, {0.771, 0.0015}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGLNBhUNjQ0BOVSIDjoIDSoYENTBWIq5SRIixHRZB+bS00t
TQ7dRQjMj65GPyALCgfXhgZDwovQEA1JIBn0cs6Bw+EZz+tO70UzDsMwPKP9
uzl70ee87oWN/7EvrIl95VQk1HtRbn083UfK4mBh87KkXFntHM5UxPNf2fiJ
8rn57XtXdqzlJzeq4oOBy75T7hYLzYWaOBZdMk+VH4fW0adyoBRKbN+IrxLP
/qby7Fh8ymuJz2qd0cvin9Tuw1A5Oz4wd+ri19v8cVt5PT2dXG6I6eldmeu/
BbbC9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL/I
9fy0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.771, 0}, {0.772, 0.0016}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPFXS0OREoG4BGFgORRRDU6vJWgKdHi8CCqkEMQMamhRCaOt
PyDQRd0dtNI0oqWEgnDJoZyc7AdNNbil0Je7g+P4LDd8J0P7wd1BwzB8ve3f
tZDT9l90TON/bkczCznl+ZrXMXwpzoZLH4fKY+PmQ0v55O4xu3Il/olaiYLy
jrttu8ri5v3e4rHy6kHX8a5cmTj9DFTEvidnvaqcPsrkPNfikanp5JlyvFFa
/1X+jptLm1Xx1kz/objxYn3N1cTLqXb9XLk4G8sP3Ig9b91kRJme20PP7sDr
hklPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8B9FA
9ds=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.772, 0}, {0.773, 0.0017000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUgOGPwLHBhAZpiUDEMUQpwi9w0aVBBcOfwaCloZrcrCDERRJy
cFAXUVpaAsfMUgd/xsaGoggEUVoELQgzfLnnwuHybOe86wcnvsMlTdNsfzP/
N16mZ0f3fV1bvGwqGXoWNtiNjp2acvytYKwI99PW4fKD8v5WtR0X7n7q5Vfh
7eveuaeufOsKhu+E1wbvDvOj8lXueOVS+Nf9PRwIn34lO4En5f/1hH3e4oWl
odwcWyMZYXup6pwIl/d2TbGm8upPb9QRTt0Eu5st5Yn/o5IXpmd2fmYiqtMT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPAHngE/Q=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.773, 0}, {0.774, 0.0018000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGXsEFaLmJTBDWJQbu13IK2aqlBA5O4EtRQd3CqqQ/yD2gK
orYSoSm0loIQP/O6RDQ45hIElU1RDXmhh3MOvBx+y8vhGXXchdU+Y8xY7/n7
a7Fzdlx+sc3/rBl3N1ARty++kxvKc0vZ2JPybX8obFfF45cn7znl01S0adXE
1kDxfEt553pq71n5M+0tz9bFjpWYKCg/3nTCww3xzLr7caB8NfjTfFOOlLK5
+L34aDO0f6ccHPIvFG/XopOHyq+ZYu9HcXJkupv2xC3PHzE9f/Pdh3lnxaYn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A1KpHgk=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.774, 0}, {0.775, 0.002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGXIO0JFi7a0PIUykEQi9ShtUAQxKUSGs2gKQgXCxOhoXBw
cbAlXZy0pSFoaMk/mRCBOISiQ4s2ipAP/LjnwOXyWw6Hbz2WCJ2YNE3T58/4
6+/GjPzaYnYvIo+eunJlo58qCDvaicPlhvJdcuo7EzY509Zv4fOvlUmwqWxs
KwuHt/SSpaX81q1eXQp7M8GjgfD8uO39D2XbT2T1STh725/Y28rGdTfC8eG0
NBbu3aevo5/KBwHL8avwy29hx9VRduf1tZxwca/2NxOm5+bpw9KzOeanJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gdBwPlB
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.775, 0}, {0.776, 0.0022}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLg0I4qUS2FU06tLbUJTGIpgoaDAK9oWtFQ1stoYFzWyjZ
VKaLINylsa28g6VlbQVODpq0KPSjL+d8cPh4tnPeGWtvM+kyDCP0O39/YaXa
G9bbpjF+/u5yLfUkPs093NSU+2ux9MKzOPX9kbhUbl7tL040xKvrg6lDZXuQ
+Woph679TrQpvtjKF0vKXlc4M/kiPi5XrRPlznZkqa0c9zwGN17FTiXWt5Uj
8U9ntiWueA9us8pz/wuKz5NnuztvYrcvYN4rH93lp+ffxfQc3W2Z9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD8kcwwy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.776, 0}, {0.777, 0.0023}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLu5sgqQ0JIahgRdCQ8EoHlyalIaew3pBLvUGEpggCdXBt
zCEEwcTNRVxysUEwp5CsLEVoVxqEFPq558Dh8C1n+NeTFzFzRSnlW+zyZpr3
zuDbxFD/M0n5p3fCx456Vw20n5/Cj+fCoctO9kW44k6c7b1rr7VHxoNwIW25
bB/ayjOfpoWt5Tvh4ZW9Gv3UjnmLuZpwq+c3V4faO9f1/RvhUiDi/hF2vHZm
8S/t7G2i1xD+3RpXN761UwMrXxDu5+fmTPhwN3dwMtKmZ3L7aNNXPjXoiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wCWkPdI
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.777, 0}, {0.778, 0.0024000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOGLQoNLBLZl4CYhQlNLdLELBXGXGhIUKRKrQRCchKaGBsmh
BkFauksELt4QrEWcXXTRPyAif9uQIBoUGfTynQOHw7Oc4fWeJA/iDk3T1ub7
d82NTPD4vatr/1N5c3tqwoEba7reVr7f9DfvhJd6z0VnR/kyZ1wnhD+DjdOW
cOwjvL3VVZ4/8zwK7+ymZos95fL4u5kW9lkZ+1U4by5n9/rKrpl1VhK+ePAb
KwPl4f7L6pVw9Mf4GgnXC43W4VBZD0WeqsK2s5P1jZS9dur8VpieucnCUd6M
6/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/TkUN
Yw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.778, 0}, {0.779, 0.0026000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLRNDSUBpBkF5cJLhLOLRJZGMQDYLkklGZiGIFDbVGIP2Q
e4M46RSGkk4SRFHLndTJKcylP0uHFCmjl+98cPh4tnNePRBdXh/QNG36d/q/
frkdPH9puLX/l/D35r+FB4fjtrVX5d2ctfMoXF9Nll1vyt4RI3shfF+8Phl6
V57d9GxFhTNjpqcqPFlasc99KB+Hnztp4e7ETmW0qRy57WX3hWux+OmT8NLU
eGjxU7n0kFzIC8/sGbrtSznlKHSPhC399YQPD8wrX0u57fSf3QjT8+7v7g03
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Q+9QR9k

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.779, 0}, {0.78, 0.0028}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHgxC0NOiuEURSi4NNCoplWzSKQwQiZCDk4iQ4CRVoELW8
oYS2RhUe4WBrEBEIWUsNojUJovZHM4U+7g6O4zfe59xNbsdmDMNYnuz09pei
+dte22/8T7ze2nP3xU/Z1Pqp8ubq2DlSvnk+HMUGYnfO0bhXNj3FkvdTPPe6
UrhQzhxbidkvcWcttHGgvNN8cL0oP55Ef4Pf4oCv3bhWLn2kyvYf8eL5uJBR
Pgse7beUbR1HeGsoTpvFBUv5PTx9WBzpWZOPxXeXoUpXmZ5v5vxVtRb30xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8BxgYnYA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.78, 0}, {0.781, 0.0029000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLglEUgOGraYME4RBKgyBoQ4NuDSE4JSbYoA0O1pBEgpgE9gMaoyCs
waVBEW2JxEUhVHBwanJOg5q0tU0w+yLf7jlwOTzL5fC6j3KxY7NSatN4v/ul
vNP8mo2DajGBvUEh+a39NE1m+8Kuh3HYN9e+iec9ReG/mfz77PHqNS38kXC0
BsL71srttkm73/CdVoS3Dp93V8zaNVvIey7sNH57E75MHQxDS9rT1UmrLpxp
5++cFu1hWuUuhKNr15FP4W7PsRG3avuN69rCpXX/yLOsTc/3e3u10zsJ0hPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8AQef2aQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.781, 0}, {0.782, 0.0029000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGvq5jaP9ykhlCsxOXS0BKETRfCWhraVAijocEiLjhIiw0N
5lC5SEMgtddiGQ1NNYSgKC4mOcUdnILmCnr4zoGXw299QtvZzR1DKRX73d+/
mjbfIx4nrv4v8FK/PxUuHFoX38Jfs61selQ785ZMvAp3cs78olfbmrONinCt
qfqGTzt6VHzYE67EguW2sL9b3V/xa+cL5vqN8NB8XJga0071LFdOuHHS6n8I
ry6l6mvj2rcDp3wnHC7ZBzMT2mfLIxvHwu7PYnQobJ8H3VuT2vQcXAaun553
4/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQ/ZwHx
Rw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.782, 0}, {0.783, 0.0029000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXTpZgiWM76U9AxQ8s19yfx8SP/yN/m51fgT/xIzd
0yYg8a1c3Yt+IvFXfbzkmySA4MvMi9M8jcTv8XrFYiKI4P/7VvpgDhI/bzHj
HlYhBP+Bf+/0PCR+wB+J4utI/EMrlvg5CCP4xqEGWiuR+EtAxokg+KLr3B9W
IfHboi7veYzE/84WP8NHFMHP2PyqeCsS/2Z8mb+cGILvxcOk3Y7Eh4Xnr7qs
PSWTM+xh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwAr
D/VA
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.783, 0}, {0.784, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEYhvHjBr1BkEC0K0tcHPSGWtrEwQZxKZsCByk4EBcRUjCoXMSp
FkFQECe3aGoQMiNaGsIhHaJRIUgX52gwoYf/98HLx299gqf5I1vXNC38t9VP
uvRIzfsd0/7voXftWAhbtjk59im317qPz8LuwU4zvK5cyfXP6sILb+LwV/jk
ZRSxTeX3fMY5FN73zyd7G8r3r6VBRzhU1FvGpnIjeFMsCBtDM/UpXD7vWnG/
8iy0a9wKp0f9qWdL+e0q8XQhHLXGrS/hu49M6WBbOVCdp3rC9Py5XIXIxuiJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YmXGxv0Hg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.784, 0}, {0.785, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIgmEQgOE/ncytRXJILWsItFyEQBAXKchBc2uJIJAQghB0kgha/sEE
qcGKKLA2ZwdFBd0bHKslFUVaykEE0YRevjs4jme54XUcn0VODJqmbf7t/Nqu
BuHSSt+v/U/Wk3Q5bMoLnwaTLnyuZ9o/wm2vtXZoV45+Fe4aws3r+UNlr68S
uRV+7e26p8LLNy1TbFVZDxx13oTH34PazppyPJ+8fxZ+DxpTZqdy6DdzkBCu
Plq3PoS3918Wg+vKTyNPtyi8VKjULRvKl+G9hwvh4aSV6gvTc5w+LSdyMT89
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xDGaA/O4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.785, 0}, {0.786, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLggEUhvEPLYjKFpdIHIqwtIvmLNhWrlLSIJKBESJE0OUror8gcNCl
BptSaAmDIEoMUomagi5z25cgTrYEQQU9nHPg5fBbn+GV9WjKZhiG73d/v/P9
YjY9zbDxf6mz5YXomPgt1vLfKM/Zzb7RcfHVud06VPbGs3efysc9rkLCK+69
LO7eK+8ng4sBn7jtqAaOlBPXkX7bhPhp9dVKK886k7Vn5YvbViE0KR7JmHun
yvnBrtjAlLi7kZ3ZUd7acDnelS136WN+Wrz0GKyXlR+2qydDfjE9vw7Slc3c
WpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74B4MR
984=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.786, 0}, {0.787, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOFLuJa0NKRLCBGCVKYmgtzBTTfBajUIRBAXiVIJQnASNQIn
sQRBob8gdwmDWlrKwaWIFk1xFQfRC71858Dh8CxneHfO09GLNU3TnKs17+ul
8bC9P9S1/wk4wrmC8NP758lY2J6Pu2MHyuW9ybohvPi4Gu4eKqdvLb2K8Ler
+jgTjg5sq4/Kz8X26Zuw58gc5daXsVEX3iqFRxaPctHf76WEZ7/xZl84cTfJ
617lQfD6rCNsftv0KXdrVWtW2BWy//0IN6btl8ixMj3nN8lu5j6h0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEy8B9Mb+rA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.787, 0}, {0.788, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/GLdClarHAsqCWwxsxeLC9IQ3RpscVEh64JNRU0JWVNzurU
IEIJJSiEIE6CQZAuToLSn9CLCdFUgyX08DsHvhw+6zNjHfmjNk3T5v42+Nne
3ZO59GJo/2fPLNyUhS83a+dTy8qfX1u7CeHIddvVE25tW2OBFeWN7+7bg3Dl
9rTuXFWe3dFzaeGrfjL+IzxSnAzue5RjgfxiU/h1yDXuXlMOlWrvWeFm2GwM
ryt7Rzu5Y+H7inXxLDwd+Qj6vMope8xdELZV9QmHoXxykOqeCdPTsffYmo8e
GvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/QEvn
1Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.788, 0}, {0.789, 0.0031000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPFLg0NjOolSgpMUIUjd7eZrQeLQ0NDLkvRCIA13EUlIdFA3
Bz9AUWJLa+sVQbCWWrpDERQ1hGQguEWY4MP/HDgcfssZHt/eycb+lKZpgf8d
X/Oo9n1qfBnaZD5c3u6n8GareZlaUe5kQme3wrrb2p4LKzc768sVYbdpzwyE
q7Pp/lZE+fe+320LZ7K5q/mo8qvfUagLpx5rO3/CVt6rH8aUg4Fr54PwxVPo
R48rO4vW3blwaTHZmE4oD5/tgil8UE7vvgjb43erymtvOdeNMD0Xop7e+9Kx
QU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTzwC1u7r
zA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.789, 0}, {0.79, 0.0032}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPGnkJubOWUQNQnRZJBveFCB5kePoiEEE/pYXNoKigiq0RZr
CKSpQB9UQ1M46eKQCdHkFjWEIZRCtLRo4J+7g+P4LTf8x9a3l7fchmEE+/t/
o297vrvIp2UM5uHU0/FHxcFwvn6oXPgIFFvK3jPnaGlBfGCF1srKX+3KzHhM
nLlIDOeUn+ebnR/l2e7GUzouvr/8LtaUJ2L7x1MJ8fmvp/9SPHSVD7uS4l17
1J9Vbv053Rfl1VKoYS6KH1eqpWtl05U88drim9tmZkc5kNo0X5XpOTk30n6f
zlr0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEPb5X
6p4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.79, 0}, {0.791, 0.0032}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPE/ETm42KKFVLg4ODREuJi5NiTlKy1aMrHFAh2c1KXAcLHF
saGt0JagpeUN6VJDBkFDLtEoLWKBjvWgj7uD4/gtN3yBTN46nDDGhP7WuXN7
2cjHRj9m/qc+NfCubYrNXXl4q1zYd3VnE+JPd6N5qmzdz1e/lDvZVnrbEi9P
h1ds5Sv7wRfcEvty8e9z5Zr3vTtSHredh+JcflB9Uu75KwdLSfH6oyt6oWwX
GzOTKfFiYOHnWPnyufXypuwphW9Wd8QnwfbZtfLwNZ7x7IrpmXYy9Y5i9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL96huXN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.791, 0}, {0.792, 0.0034000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYx/GjQG50LQNrk5oasiHscLChqKGhn5fFHTcfQUshuBSZQ1E6
REP9ARoEQbO4tIjkQaBDBOJgUKFHNjhV0Jvv88CHh9f6HrPcZWdA07Tx3/19
31u0gmtvhvZ/VroR2xd+nnCGmsKJeudrfl354TD1dC8cmdSLIxvKly+54yNh
PRu2P4UPooXZ1U3l92Z0uCRsnpV7EVO5OrNUOxc22o1iX/gu72TsLeXReNeu
CF98pIyppPLglR66Ft6by38HtpVbfthzhVduCrd14ceF6ZP4jjI9X3ezpy3f
NeiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AMvI
FCs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.792, 0}, {0.793, 0.0039000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHU29osYZQIxvLrcU2fZsQVjY0FESaT4UgxVk3B5XG2iJC
XIyohghqKSpoaAjKQRyaWhp1MIMEfeDPOQcuh2+5HP75RHbDdhmGsTh6zn5d
CVas3Z+QMZ5g/yl5rtyor4an4mJPrO0tKB8O7N9v5f9G5yOaEB9sFi9vlb9c
ZnVuT7x+dWSXlR+3/VZHeWniwreVFNdunAvF0/Hnz4AtLk2ujX4U9+7a1YFy
OuWMuOXuWu/KkYfi7HJafL9v/p0pB2aOm2ZGfPLiv84r09P0nu4svOVC9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xEN77eWh
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.793, 0}, {0.794, 0.0041}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPEXicBodlNTHCTQQRpEDMGaWgzHaFFIzfz3NUQQfNDSohEN
2tLWqmDQ0qwN0SCJGuLQEpRNIi3VkkIP7x0cx2+8x5UsxvcsSqnV2c7vdXul
eZgZR9T/LBv18kjYtAfTm/vak8dWtCGcOIo5bFntZ/fo2xSOdlL9d+G7k2lz
+0Db4zUr98K1njXjzmkvnlY3ysLHPpfzS/hjWP/ZzWvvnAUHD8JPgfatv6Ad
fo2dXwk3Zt+qorZj/q7wxdvU2RVWl+ZvqKRtrC+93AjT01bZ+lxYMyL0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEf0ec5ho=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.794, 0}, {0.795, 0.004200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLtSQNbTV2hZaWaIkaQgi6NRSILi0RRNLDQK/5aAp0arKp
hgwKApcQpKJJmgz6AxSDJMJNF4cbgqD4gD7OOXA4/LbDZ+6H/UGXYRjzwx1d
e9VdfYw0vMb/1BvXz5O2OHBjZuLKpbX88Y/yUmt5fSMqzmVLswXl6U1fd+ZM
fPn3XU0pdx4OX5rKoW0nE4iJa52Lk6LyVs5tzcXF7/7Rg+KFvtlrK98/5b/2
EuKpnZXXT+X0+MfVYlLsFHyhW+WD3Zo1di6uTBx5TpWtN6dXVqanZ/jF753t
pSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJx4Ak5kW
VQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.795, 0}, {0.796, 0.0043}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ7bbt898rFS/tGaBge1L9TdtKBF+Dn3vrMiT+zN3T
JvBXIfhcGUo5FUj8apF17g+R+G8OWCp7VSP4sblH/21C4p+TDLwlXYPgOxy7
s7UFib+hKGPiWyS+kvyXnLBaBH/S6XqP/Uh8lgpuFY06BL9EZfr/CUj8ZxeU
bv9E4ofXrtuWVI/gn9C0AhqJ4FteO5pr0oDgr2oK9JyLxJfWv6vC1ojgw8LT
I+CPRPH1IntYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4
sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPG
BwDjGPrt
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.796, 0}, {0.797, 0.0046}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPF/Di1FQ9AUBGE1WGBIELnchpauSA9waBUEW7xBY0OWj1ug
SwpOLhKES01R0WSDY2uBCg4RRMsdpEWFHvRxzoHD4bec4ZuNO7sJnzEm8LO/
dzrYmRs9+bDM/xRaSeMoD91e60U5tZK+Wz8Vd7tjpbrydrGSmsyIG2t++0g5
9H49/6Z8eREeiWbFU1azfauc/9y5n8mJvyqdkquc3Nh3POVXr2fv5cV2Nb3w
pPy4Oe5bdMVLfw/F1Zr/YaA8sXVTTpyJj/vhg2dl76oZWT0X0zMeii0H6ocW
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98TcVTOoQ

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.797, 0}, {0.798, 0.0048000000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOFPs0QyiKCWBhUMJXBuKHBwrAh+XAohCoVyUBQHp8Cxm5eh
P8egwaUsgshuS6AuTo0NJjiITkE4V0Iv3zlwODzb4fXsJo2YVSm1+Lej+1Vp
rC4d9oPqf3bChu9C+F21rY4j7dD1fjslfL85fPwQXpjInYWOtc07Z+pK2L5d
Xps90c5Oev0HwoOHm7Ge8FZ0+XPjVLs13XyqCa+8GqYnr10dvSfsmouvfwsX
34b+SEHbkszZ6sLp+alOoKjdbZafTeFwxnv+I1x336b3Str0TFxaXsZnMkF6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXx474nY=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.798, 0}, {0.799, 0.0049}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOFLoEu4iINjgQTqcieHFHTSTUF/gCAIIYFQd6lAMFoKFExL
b1Pg4lSOgZWTODXUUEtWtohDWzg06YVezjnwcXiWj8O7WShni2uGYYRWz9mj
jf7eTmMeN/4n8hRNPyv3DsbB7XOxfyvn6iqfvXx8rTfFf5XSvaW8G160J8rv
b9X9ZEucPvFkbpWHph3yX4jNScBdVb4+7U/nyt5I7CF7KT7+HncGyr/1nBVo
i4vRz0xN+XVWWl0oTrUW7nxHfJdwfhQHfzyPpi2+sp0R0/PId5OaHlpxemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64iVKH//U
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.799, 0}, {0.8, 0.005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPHHQ8gQHVptSZAg8h+IwqYgWtRUooYycHJwSVucFMElaHDx
WaagQw6i0RLEq1GbAt0TlECopSFpKPKBH/ccuBx+y+XwrZwmQ3Fd07S12bO2
UbJm4tfm49jxpnRDOfPVDiSEPyub6wPh473uwlZZ+XW6P2oIb9ffTNeVsvXb
ubDn9zs1FC7eZoO718q2qMt3J5zWDbu7ovze8o5zwgdHnacP4d7susiN8sZ9
N20KN0/CodWq8rJz6LsUvnhILP4I/8Wn41hNObmUe34Rpmchf9h/HJ356Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8B7PMTPQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.8, 0}, {0.801, 0.0051}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHUENCUhBODjUYCP5BZ3lLUzhpQVsgOESiLqLmIkgujRGE
vIJKzcaCtpCSFhtaCqKGeCAaTdFSQksKfdwdHMdvO76FRCaWnDAMwzva8c3M
VW7ujz9M43/s9owVPhHHtmp5S7nj8sQnT8Xhuwt/WrmejUw/K8+7u32zLq52
V29bysOcbc02xJuLqcK28uvDT7ynvFKqBKJN8fWS03Gl7HuqDdxn4qOyp1NV
dvouDz+Vyy+R4npL/LUzflCcCK0Fvefixzfbsae8vJt6/1Wm5/731MZBNGfS
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wFFzv6+

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.801, 0}, {0.802, 0.005200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGHNDhkLi4toUtC4GCDTT5BAqcQBHVwEKI2IWoQNJpqkZYa
okEol6DSnvpA2kuCwvYaA7Feg0M4GEGY0M/dwXF8yw1/YH0rtekyDGPpb6d3
9bDw/nPlxIz/6ayM7zauxcH+/tmz8umRtxypi93RavpcueQsht0N8eeJPbut
nIubH6/KveHjffxGbE7fKVuJt7LPEvtHhcye8nFtHB4ou9YOPMmmeOfb69wq
9y+qXX9LnE4FaxXlh19790s5Ujezubb4Mvu03FWen8nMhWwxPa2XfDG5UIzR
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTTwDm7gC8

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.802, 0}, {0.803, 0.0054}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOFLhBCGSgjhEoRBIgRBNjjdSXAKahCDaBDKRQkUatFo0EVq
dNJB7w8I8WaaLS4m1OLWIkFtV0EaapBANPDlOwcOh2c5w7sZuzg6W9I0zT/f
/+tZjjh26pauLaZQ+7SKwn8nye5UOLEyqcRN5Y9GLtMXPoi5osEH5Y6jvGcI
7z5vO+0NZSNuDtPCa279ZSCc67xWQ4/KP4lI9l743PMVXW8qv3eTgRvhcGri
tIRbG/nRYUvZ/+bqtYVLV2XD+6S8uuW7vhXO9s3jX+FxRt8/bSvTc/70zvZ9
qdMT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPALwE
E6Q=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.803, 0}, {0.804, 0.0056}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/a7G3jRu10t7BiiI1zwtcByJf+Fq2Bv93Qi+Y9Oj
4zOQ+Jv18hYz7kHwlW//rMtC4k9pb426jMRnNRE0s9mL4Jc9mCO4FIn/okfj
Le8+BD/CcsuJMiT+qaf2S+4j8a0mna732I/gr7ELj96IxJd9/chM6gCC3zc9
T6gZif/f+dfb10j8gg+tJ0MOIvgPQc5D4gd5zm1QO4TgH/6qEdOPxIeFJ0Rf
uT0sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDw
hPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4QnjAwDKtBmo

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.804, 0}, {0.805, 0.0058000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/YVMEL2ZtDS5SDhEhVNPr4iQ06FCBBSYODvmutvVB0taa
SA2CujiF1VIRmpXaGA2NOTXYxxBILSn0cHdwHL/xHu+GE0kOGWP8/R3c+vdU
7LD2Zpv/CRSq8z3l4lJwLF4XT/y235vKB+Xl1tytuBftFPPKKePsuBril8pP
bFM5vJpdeFa+GnZ77DvxzOnxR1n5ZH26bd2LrZGz0pby9kVw91X5K/G4Fn4Q
J6yVxary02XHM9kUh1LO577y+fjgYbGvlu1/LD5Ku/dulOnZHb2ezfkzNj0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEffWIDGw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.805, 0}, {0.806, 0.0059}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLi7QaGtGQDg7q4iKEQXK3poiGcJAUxdEMaqiQFoOKoMGp
ybnb4CatTQbl9W8JoUmMiBZ1vQ55wZdzDnwcnuXj8Iby5YOixzCM6OK5+/HY
V319/00Zy1nZqB9FPsSXb5FkTfnvtOl3lDNBc1poi+22O+Kdi/RTwhY3wuNq
XTk4KGe9HXHtykmeKHtiN4Gh8tmnb2Z2xe5vz8qH8ai12hO3vprXFeWtOzP3
rWwl7O29vnh9lF57Ub5/GM82B+L54rpb5dKPY02V6emdBHb35+cpemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64n/CNAUh
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.806, 0}, {0.807, 0.0061}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LQgEUh+GLiyA0XQjbrPHW1ORQWVIQLZXQoEsqVJMYNLXYYt4PEA1C
GNWkUksg5BQ0p6b9sYSmooIIMq0hhQp6OefAj8Ozvv3ReGDJYRiG9bu/H3v6
zr5XX3zG/91v2Zuhmnh23IycKZ++ZkaGLsXDacu9rbw/VfjoKpvNifLylTiZ
Oc+VlT9nginvtXjl6yGyp1w/WB113Yin5zruNeVix241lK2sWZmsi3cWdvOH
yj2OQbv3Vpw4KkQ3lN9C/rFn5bCz1Dd/J744DrZPlP3hx8pAQ0xPTzW+6Cyt
++iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AESf
CRw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.807, 0}, {0.808, 0.0063}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGPlhZbRBBLAkUQMmhqqeAXHdxzEwJJ/8GW/AcjnKIlI2i0
0YZo0ggUxMWliGwQL1N08RJC0Rq2JJTQy3cOHA7PcobXs727ac4opZb+dnpD
8VHL+/RhqP8p26ziibCv9nP0JZw3c4mtZ+1Zu8O4E96vF+ZXXrTfdwLjM+GY
s9pWr9oPN6FSSngj3cx1hIvuWHK9p73YGBkXwqcZa2Gur628k3FG2Jq+Ex5m
HVeRgXbUf358LXzbDZiuofbqQTV4KHy5HHZ/Cjsfm9/RN216rlXu9+qFrEFP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8C11kFiE=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.808, 0}, {0.809, 0.006500000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEYhvGjhqAlgkICDRoCERGcXCQxoSBczM3pkCyQIHQK3AIhNaKl
Iadbwq2CBhuivcUGz8EQIbSr02iowRSEDHr4fx+8fPzWZyV5sJ2a0jTNM9nf
dzRrg3jHDmn/d5xP1O+FR37rarWrnG5niqfCreI4NRCOBgph/VX5obPgehT2
nRk/fkvZCHrNsvC8Xb2eflM+Oo+U9oW/wk+7DeGdz8T62rtyo2y5KsIbm9nh
nK1c/R6bh8Juo3DzInwRXTzZ6inPDo29W+HcpTfi7Ct/xO6W88L01GdqS7Hn
XIiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74FxQ2
Crw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.809, 0}, {0.81, 0.0068000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLgtjSkCRBYLlEBA2BQ9sltDHIBhtuS0WUEUrZErW2iAW1
NzgqDikUl5ZqCKKgWnpsLqJIaq9NRXrQzzkHDodvOcPvX4jPLDkMwxj52d9b
C9u+3deqafzPXCfYrCvfZe8fIzWxOWvlz5XzzkpquC72H2+sHCgf/j0UO7uS
A4sN8eZJb+tWuTyffgq8iSPdo4Uj5esze8/1Lh5fDkXjyhnPQ+hFuf/CGpz4
EKfWKq2Mcrsv8dzzKY5ddQrbysX15H5JedrnXZ36El/epCdPlem5VR0ac+d2
THpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJviVYI
pw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.81, 0}, {0.811, 0.007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+FLUy1O1RpXKaJSkAabcrhZ0NgWOEggQgWBDiGI0BBCBhlE
LQ0VjW6pIE46OshFCDSXllCbhPJvmhX08p0DPw7P+up7Rzv+CU3Tln739/PF
e0/mo+nW/s95bNfnPpUfbdlhTHja3Ki0hE8j5tNuW7mz6L0oCAee6/vLHeXK
SWjzSnjbMdZHwrmXs5G/q7wSm62WhG9XH1KunrLl1Z64E46eZw+m+sqtNc9W
UNj3ZlprwuVL77cxUDbWG9WkcOo9lJ75Up6/GSeiwtdG/LAuTM9wc8E5mYy4
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8AaUsN
hQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.811, 0}, {0.812, 0.007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGXlUMILVFOwiNdHBwdInCQxBaJahDRBiUIrISwwaE1Ipcs
0KVFHVyEaEkUR52apE2lxaFekxAtptWL/PrfwXH8lhs+PZ7a3rdomuY29/fm
/dnDl0/Dp03HOlwObo2VM7el1bqwEfR86xPlyEe9eyn8WNx4eBdeD3Vy0S/l
6ih61BZ2VF7Nj8pXO2lnQfhv3v59Us32DoQH4ZVaR3h3vny9NqPcuvccl4W9
e41Nm0W5shBwnQrbzW/PwheJWD8wqzxaNGp3wslm+sY+p0zP88hTc7B05qMn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+AbyXAQM=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.812, 0}, {0.8130000000000001, 0.0071}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUh/HXm/1SIQgkcQmhLIS4OTiKThfKWmrOIAoCoRtY5BBFujgo
DeniJAj9DWYSNEQNQSSRgymtSaM4V9DDew58OXzWJ7Bjb+wZSqnQ7/5+qnl0
5XP2Y+r/OvvKvhBe9xZW+8J39zPBzVHt5YOaoylc9ZvduTHt6cdGvSicTVul
ofBgtmVvj2vvPm8lnoTfM1/B8IS2NX9sVITrr6pnTGovnhVuUsKVkK/8Juxu
1w6jLu3TnLl2Lfxt3i5MubWTH9ZIRvgl3+p9CscjycaKR5ueD5fhk6XAeYye
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74BxO11Mo=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8130000000000001, 0}, \
{0.8140000000000001, 0.0076}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEUgPEzzq3SrEDIRRdLkIJycTmXkAILBaXJQWhNNK6hqaHRQqjU
QVq6oRpEHLtoaAraXBw9lyKpoSUIIlLo4/8ePB6/5Q1fsFDM7E5omhYZ7fgm
Yvm7jcmhof1Pe/B20REOnZqlhSnl87grdSzsfq0sfgibZ349N638Ylj9B+Gd
92U77FF+ati1qnB8PVn+Fr797KYKXuXAZX7pWbiyOdTXZpR/v0ynKVy8ct27
fcrO9kl9Tzj949/vCT9eW1uJWeXV7ErkRtgav5tTnm8lB4fC9DwYVXOiRwY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xH6OE1fc=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8140000000000001, 0}, \
{0.8150000000000001, 0.0079}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAnEYx/HjCLshEEHPrkRwcVCHAnF1cCgkSJ3C5UA4kBaJUsipFl2q
paEXiCa3aAlB8AWkxcnlNjd1uxa3lgYL+vJ/Hvjx8Fm/sUqt5OiapiV+9/dD
7wfzZtDLav/XKruDpfC3z348CilXP7zzrvDMbhxHTeX8lp5sC/d7t76VcMqx
Fidh5ZdAZzgW9o/2nhLbyleng4t74ZV5WPgRrny6ScdSdmv25lQ4F/laZHaU
u5PG6FU4XtefjV3lh9hd/UzYmFrFmfBls5PKRZS9+L7xJkxP8ybvbaSvs/TE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRr41LTxA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8150000000000001, 0}, \
{0.8160000000000001, 0.008400000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIgmEQgOFfXRTXBhFLzXAQLVwKQZGWcErSNgdFCBqiICJbIhBcfshw
0MCCIAgaxNmh0EGaHIIcXKxBDVFaamyohF6+OziOZ7nhdWcPEjtGTdN8fzu7
E2/QXHNMotr/pF4eBnPzyp2zWPNUOOLvVt+F6730cXxB2VWYbjWES8FcwO1U
NrwaLbrwoV4cfgoPV+2tlEt5e3B31RZ+upg9VF4LPyYqwvfj2PKPsK3ctewu
KuvrmdGz8PfHtBXyKO9Vc9e3wv0N04l1SXnzq5g8Em7e2Ff6wvQMv8XPL/fz
UXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJfYBLw
Nw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8160000000000001, 0}, \
{0.8170000000000001, 0.009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLNkRZQw5FTZL9eCu8OQfSEgktSTmFpWCDBC0Nt4gIchRa
WgpSGnRwMAga+pVqaA2ylnBVFHEqqCGooJdzDnwcnvX1xNfDCYdhGObv/n4p
2++veBtB4/+suXzHzJD45HOyWlTuyd3c9Q6LU/Oh413l9++yXVdOFFYWwiPi
10jTf6U867Q7vaPii1NnLa1sLu3ffygftQ9koj6x6zy/+ai8HQssWqa41XVr
HSovX4ZcjjHx0+pLLak87Y49PCuflZqZqXHx4Jq9lVM+6GuLdE+I6fn2tZO8
3tgL0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8A
LG7+4A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8170000000000001, 0}, \
{0.8180000000000001, 0.0095}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLXEcdQzKHCCIEM80gXO4qjkJKbgYNDmEtFuQi/egQZdAo
aEM4NLXLXdIhlwbLoSXBoJLcncIr9HLOgY/Ds3wc3qXdfHJvzjCMgPNm+9Zr
pjzBkWX8j6tzHT5SLhz63APlL3/zO74m3ulG2o/KzwW7vhASx5YTJ6fKDy9v
qV/lxWI2sr0uvlodu23lv9fjn5Ww+KBkOheKB8FqY6KcfPc5P4qfLprprnJ0
Yzbi+w/bU1Oev0yMzKi4vNXv7CtPPrN3feXczbhobYrpWTnP9FrDM4uemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54CviXAk0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8180000000000001, 0}, \
{0.8190000000000001, 0.0102}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPGLFEVLuuvQEuTQko/y0R1qEM3FFotafBBNCU5KRkvN5hAN
IahQDS5hNQU2WYtbFDg63qsI4lRDKvTxPwcOh994vqXESSxt0TTNOdnpPb7q
n+puQ9f+pxPMxR+Ed4wZl82j/HpdXMwLr27Zza5weXDfiniVrbdr1Sfh81Cz
4FhXHo7Ce5fCycqXayD8GU1Y4xvK2z9980345S73vuJTXt6drZWEb/6KZ7/C
83X7fsqvnJ982xY2p+8GlA8em72ycPsw8jEXVN5c+K5lhOlZOWoY2ecLnZ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngMC1QERg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8190000000000001, 0}, \
{0.8200000000000001, 0.0106}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOGLYUNLoE6CpdAkLoHUXfT2y0kwkCYVBCVskQIhQoqKIKjt
Dv0BWoIR6GaLw41AMJdaNBenWgQNmiNS6OU7Bw6HZzu8vsx+fNemaZp/stMb
nuvdHoSGhvY/9UbmtC/szY4TG2Flc7648iA807Q7XIZyYc8cHQt/uDztT+Gd
p+pdbE25lQ+ePQrrbivpXVeutqKrV8LuQs/xLXy9OH1Q+aczbj8L54+KlcCm
8mBp9vxGOPZmpn6FrROPnttSXvbfO1+Fy93glx5Rdl5YLyVhetbe04fbC5cG
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R/a6u27

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8200000000000001, 0}, \
{0.8210000000000001, 0.0108}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuFbwx0Cp8ytQHJycSlQlwuSZnY1slmTJIQWB4WgwCiDGqrB
EBxqiCBxcWmqyamhWnJRyMUlxCAVxaWlgl7+c+Dj8KyvfSsd3Z7UNM35u78/
na893/i7hvZ/xy7zbiqgPH5vHGaEU6fJWEu4sdBz+5eVg+09a1X44Vzv24LK
Tm/h5UD46mO23BG2XFaO1leUc8Zi/FH467PmmQ8pJ0rmzJnw21KzPxL2DZKv
sVXl++te+UnYEdrPu0zl4ljfLAnrtwXvRFh5d23OtiPc+a4M6sL0jAwvNrKO
E4OemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74B9B2
84w=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8210000000000001, 0}, \
{0.8220000000000001, 0.011300000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DEoRAEYwPFH8gYZLA9dpywGNmF5dKvh3uE5iuWOntRbnkEWJrmYbrnx
1kt3omSyvOFkILlBKSzqFmJ5KJIBV/fv+776+vot3/DvXw7clVbDMAb/t3Gf
fypvN85LwmjOQnn02k6Jr9LVcknZbnF2OqfEh0d3mQ3l+KJnPyrn2yNrclr8
e7L5fqy8ljFrvTPiekehsq3snvblXpXPvYNs2hWPdI2Nh8r7YbV7YFZs+c5H
XnnPuq99KX+fNR6K/SDKXSo/xLaWhufEyQtzoqgcrhd62ubF9Fy9ffKHPncT
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH+O5wZ1

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8220000000000001, 0}, \
{0.8230000000000001, 0.0117}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEUgPEjGqLJMUOQW0QKBIdcpK6WhsCGhsrUBs/bghaXSogkS1yk
bGhrFMxBCHQSxMWltCIhh5abIiwqbGlKoY//e/B4/LbHp8d316wxTdNmhju6
9WRhanz9zdD+x6e7BzvCV3elTlfYsR+4XthQTnuaJ0Xh78dQ3LGpnDjsze8J
P81aTlt4+flzsBJWrh6n7m+Evf6JsmtL+fKlcJoRnsy5zQ/hg9F7EeW+HZhu
CMfyzR9vVLkdXH04EzZee+Vf4cqFlTVjyvrSl3krfP6eMua2lel5VFtM262s
QU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHbLEI
hw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8230000000000001, 0}, \
{0.8240000000000001, 0.012100000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEYhuGLQtjgpFMG1qqbILrdXFoiswaFgkrz2pZLo41BSlO46GBD
LVfLlggas6XZlnBoykVwsEEbEroXevn/Dw6HZzkc3tVCecfyGIYRcY57X40r
Znx/ZBr/8zZ9oZby6Xp9unAgHn6H+2Xl3HXn/kP5bSNRTR2Kkz+9YlvZvk2v
BfLipe1BqKJ8ObdmX8q/9qS/WRCfZM+6T8qfnsVa+EiceahbF8oveyupiXLM
d7e8WxTfPCacH4qD+df3qCU+9285L4qnz4PaXPm45E5Mz2bDXdWkJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gNPrAh8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8240000000000001, 0}, \
{0.8250000000000001, 0.0125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LglEUgPGXFnFwaRAXP2kQsQYnB0HUliajMVwK1MovbAhBeqGlIWuU
lpD+AAMFl1oKtKEWQTQMB0dJgkBcdNIXerjnwOXwWy6Hx31cOEhuaJrmWz9j
p1PGTMPa/ww3Z5Gu8N7rpT2YVn7JmBePwn5btW8+UX7ouBrnwpZivTIS1te/
7Z4q/320o0/CRxdxh/VMuecZLXThaDc1mAi3yrPGfkZ5y6vfPgsb13myyqar
aqwiXNp2O+fCP9/1ZSKnfHgd/HoX/gx0mjt55dA4fncvTM+331rI378J0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE68A/eMGBg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8250000000000001, 0}, \
{0.8260000000000001, 0.0131}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/jRKBm1P5Di0tbWFRvCBpLZLo0iYEYTpkWjYKjVEpDeXQ
Iigu8YJoYzg5NLcYGDkUQS5CRmAf9EUPdwfH8duOx1pLRdZHjDFTP/t757sr
R8XNnm3+xznobJiUeNwXX0woFx6eJ66VzXHufW5LnF5wtcvK908n9dG0OHJq
5bPKLb+TuFOe6fsCSxlx9azlrSl7lsMfnm3x/kunvaf8Voo3esrJ0CAf3RHf
DnPJS+VQ1RWczIqbfw+Kp7+sz1fl0rlzE9sVu1dnL66U6floV7rNsUObnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+BtLgguQ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8260000000000001, 0}, \
{0.8270000000000001, 0.0137}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOFLucQdJHARB+nmIG2ODqGTSVM5RIsNlwIhRQgsK3+AuEqm
UOAf4CgiWUNDLUYgSEMEpUtLQ9Ski4Omhi/fOXA4PMsZ3hUzHjpY0DRtbbqz
u7zrvXk+/vZp88lZWheeE+V+feuwIrwf7gUWk8pvSxEjKhy47Y9ehe/M7Pv6
qbLbqjerwpX7q6L1TFmfvRNO2Wobn8I/j97VzXPlvVhr3BDu2Lc/HCll/1Ov
mReuH0Uuf4UN5yC6k1YutbPBB2FLUne5M8oJ1/VfUfjrxegOhelZ/v9T8NET
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xNPAGiEBPo=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8270000000000001, 0}, \
{0.8280000000000001, 0.014400000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C1IQ3EUhvG/CxZNA5MgqNtADQNZ8ZZrsOyC6CxiEgbCFtxtFlGvU3eL
Lmxhac0yNtf8ANtAESwmP7gOFmRBy8JALKKCD+cceDn86jOedlc2QsaY6d/9
/e7DRPC1+26b/1vdaV6k98R3U1bpXtl6vNlMeOJ6PpWsKo/G25HBffFxkDGu
8rffD56Ucwnvcj4v7nSGyjXl5ZNKLnwgbs1NOtvKs91m9E35tGQNLB6KR+zb
13PlwkfqauxI/Flpl33lzELW7Sm/9PrOWkHsVL1YS/k6ORya8cX0bJw9r28t
FW16YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriH9ZE
CPM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8280000000000001, 0}, \
{0.8290000000000001, 0.0148}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUgOHLF4SShIutIoVJtgtFONQSFcKHSxQEkoMt6tgiNZX9GVTm
JNHi4g8EYhYtDbmIg6OgjoKTELrUUFIv91w4XJ7tnNcVipphQym18Dvj/3Xd
ZnhP+n71/xZH9+0b4ezjbPVbeDpQug2fah99LcUawoPcx4YvqR0KmvMPwk3V
Maxn2muFSCcuXN4eVlvC7snju9Vz7fSTLZ4XtuxlNh0X2odTc56EcL9SmugJ
7+wvdwOX2nV77eVZeOXNTLuutIvj9YSdMwdbn8LX70PPbkqbnn93pvz0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEP/KG7ZE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8290000000000001, 0}, \
{0.8300000000000001, 0.0154}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHWEu45CK0GIjUE+GB4JCBm1sJiptTIIgEgrm0BI9aCqqn
leYmOERT7haBIE4OtbTkn2qq2RpaUoePu4Pj+I33re0WktkFwzDM2c6v0/lZ
z1x8xwymYLu6ysVV9zjkiD97N+2qcrrkr/0rd32tYq4sjvSjO8/Ktwe9jc2K
2BtILTaVT1+G4+VL8d9h/qGkvBf8rQ2U317t/fiVePvYnbhXfrLqpvdabA38
S7Zy46T1/qW8Etl6TFbFRx/zh8WT89TsY3E2OkqcKdMznLbMO48ToyemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54C0M3kvw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8300000000000001, 0}, \
{0.8310000000000001, 0.015700000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPHLBS0Q/QecChy0hOY+0CkKh6xIAgdBcKkhGrwtTTYHDUJ5
K1tscBGVBqfrqG0OOSsWCFENDbcp6Ao9nHPg5fBbXg7PQv5kr2AahhHz3mwX
1kY7l9fvCeN/htOjJVd5q+z6czfiTrI06SlHP4POSkVsV2YjDmxGiqYtPv9u
po+Vv6rryy/KuVR/buNWPPjZf31UTtZGTuhO3PZ+O1Ne/HWLY+VyvbS7fS/2
ZULxtrJl2vPhqnjaiLxdKB9mW90P5WfvuoMH8epT33KU6WmdhoPj+FWCnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A+46vH3
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8310000000000001, 0}, \
{0.8320000000000001, 0.0158}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEYh/FDaCjJKAinG3JQCK0hpyBul4ZQ/4AMhMAwl0qqITDcBGc5
qcxU2godIpCSCG1wCnJwOCgbWhoPF9Ggh9/7wpeXz/os7eyH4w5N05Yn+/vr
9fZh8+LH0P7vdjsa9l0q67NWIC+ce0hMD4VHcfsrdqWcWsg8vQlbTZe5VlLe
ShSOTOGW2xuZulYOvtytJIXLqY2ZD+FFvTMwysrZTvS5JmwfWOb8jfKuZy99
LNzr2pFP4dBJZnWzovzom3M2hP3vhW+9qlw887aywq7AffFXmJ7Ga79xfpo3
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiceDkg/S

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8320000000000001, 0}, {0.833, 0.0161}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/LQppLi1NGUSDEGRDLZlgQ1MEkREtUdR24WJTCbWkU4sS
tUiPJXpbSNDcYxGq4W53iaSodCiCBqXFBD/OOXA4/JYzfF3z9sRiizEm9L+N
29Zb2Pk+rERNc9bcyMr0kfgnXZy8UZ7rj/eFjsXO80vrpvLIhvXxp3w1WL1d
OBF3v63vPipvZwLJgVOxN5KL7ykvl3vC3jNxZavgSyjPxIY/XeWHr+Jd7Fw8
1HinnB8tJdvz4s5fa2pVObNfDb8rm7GUf/xCvFQLlK+VXw9y98FLMT0de9bz
1JGN0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9cB
aRkA+w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.833, 0}, {0.834, 0.0167}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHtISgEUK1RE1CEIFF0NKbok3IwCfUJIrLk6DGCkJtqC2i
yQYLgiKIl2UJgThog5NT04P+TeoWLjZECn3cHRzHb7nhm4pthhMDhmFM97Z/
vy5z1UmnZRr/sxYO5A+Va7+FnW/lhZsla/1OfGXVg1XlscGId6YgPnI+mqfK
Pxup3kuxPdTNJ+/FbjG721AOxYajiw/isvds7kJ59jng8xTF/WfbyiN+88VV
zlTq58uP4o4d2btVjo9/RkefxK+11Py+8spW19dULk0ctFdLYnq+vXtOrtPH
Jj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEfIbgU
YQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.834, 0}, {0.835, 0.0171}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGvcCxIR4mgn+GzQRcTiuijrbWIsgIJycXBNlvKoBAXW0Qw
wqmfpabSwaxUWjRchGhyKIQIMsegthR6uTs4jme54R0Nbi+F+g3DmOxu7xZG
4u3Fwqdl/I9ZH6oWlU92sqfjt+KBCTOWVN5r5Na+lTu71lSgKA64eg/FjZeV
L8+deP6gVT1WvnFHzvruxWPN31hYOZ2Irz8r27x23+yDOPqWtV8ofyTNzmBJ
7J/O16LKT+/W+avyTKq+v1AWX82tblwrD7dbPmdFfJSJOA6V6fnzuHW5uZyy
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8AqaIS
Yg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.835, 0}, {0.836, 0.0179}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGP0Kkhs6S5RSxwiaCcrtAUgoMKFZiQEbTUndvUqKYIWhpS
B8tcnMRoSbDbHzWbG5qitqLUQRCDqKCH7xx4OfzWZzxuhtYGlFKTv/v7+0eb
zu3qm6H+73uu//EubLZ3GpEr7ef0cL4iHJrPJNyWttX1RA+Ep3PlmZ7wadA/
snKt7fpqfjaE9woL91M32r3wa/5YeF2ZSdut9lOxH90QDiztzj4KX9qdo8ad
treUaRWEs7GJpqOmPTR4frYlnLjwp16EO6sPy4G6dtyx6CsL09Mac4ftJ4cG
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Q+/qveD

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.836, 0}, {0.837, 0.0182}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLi42h5RKBDgXa0hKSg3LBv0CIHMLCaKihK+giiItWtIku
Tq4+BqfcHMKhl/aghgjbqsUhsi1c7EYf5xw4HH7LGT5f0ortOQzDCPyufZOz
8fWzq1HE+J+n7tvc4rU4um99HSl35if9T+Xl3nF980ZcPXQVzpVnFmoJf1+c
vfSHysqjtP1RvOU1x7sD8eBvxOFsvLF2K24vvRdqyt5Ha9t5Jy7lJ6GUsmPl
xPOinH52fZv3YvtbS3ljNdB0P4gvXjvFnHLw1Nz5UKbn8Cd/0M1UIvTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRTvjcfWw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.837, 0}, {0.838, 0.019}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGLYzQllE3henVpCCMNFQqkQSIIqkkDnYSE/oJ1s6FFGkIw
yiWL1qKpodmPvrSIllCCaNEEh26Qgi/nHDgcnjO+7s2tlYTDMAyzv4Pry4Zj
rdpX0BjO2UzZH70XT36sTVwr7x80O1MPYnsuXdlTTn3+ltrK7zlrZ+NRHA05
43fKt9+FgPdJPH1kug6VTxevfv6UxzrhavJZnCmUz6vK3aX13dm6ONlrxk+U
G8X0/EhDHFm2XdvKN7bVfVM2S87awos4v3p8cak86vBY469ieg6+lV4uSE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wPMcUbNw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.838, 0}, {0.839, 0.0195}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIgmEQgOEPB11sETEsG6xNB9dA8CeX5ppKiMR0qMUcdBCkUSFoEhxb
nEIdEgyXhoIgB9G2LC0HQRycUhyUsujlu4PjeJYbXnckvh8zKaU8y/29VpM3
63gdGep/MpVa5EJ4HAoGhsLHlqZzr6Pdrh5O6sI74UFr80371pooXQpv1efZ
L+F8LHdy9K5tttmNJ+HU/fWar6s9PPNOC8IHq3dt1dNuPAbLp8L+82buRbjk
CkX9H9obzwOjKHyVTKyvfGp/uxfTpPDfO+F+2l7Z7WvTc3v2EL0J5w16Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriH1hFFbI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.839, 0}, {0.84, 0.0199}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFL/QE2SCDo0BCBXYJAcBE/knBx0s0pktsgQegUThIEaRAO
tjSEk27WlIujS4sO6iBB4Fd+BA01qIPQjXx4zwuHl99y4Dw7pxcRY0PTNKc5
f38vba2EejOftn6RvWL2Wbje2jdsfWVXpuq/Ei7pQfun8Ha3MY8OlG+uY62a
8OLwo7I7VE68J3N3wm+5lTEXDruzgZORcm1gdbwKH+SL5krlR4/efhDemlaf
NsfKmfvg7bnwd6B51hGOf8WOvBNlc5mjLHwcSi0tU+WXn1X7Upie/3cXfPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/+PYoeQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.84, 0}, {0.841, 0.0204}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPFaGGFhFEomxSoraGpkR0ipYabNAlJSwShHAImh1KGyqI
lkCHBpu+ikIiyMnFIAeL1iAQNa1oKin6oZe7g+N4lhvekVhqbtFiGMboz/7e
87fP+lqz5Tf+x5vfMB+U92ecuemWuP89nzhVXj8cCw62xe3Z0lBGOfoV/Ogo
Xx/d3IafxFPzkeMrZdPayPk6Yo+5urStvPP3UGzt2xyOd8XpM2evqvy4ULib
eBaHB8ZPDpQrF6Ut+4t4MhFaTikXHbXQvbK7HPEEXsXZZKNXVKbnymV612Xb
89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN/AxDZ
BsI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.841, 0}, {0.842, 0.021500000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFLm9AUIU3FtQZRDKIhN5dMGjSwKWiIwAaLIhUakqAhBA1z
EFwayq1VI7ApgpaGuEtkBdFQCC3lR36glgY9/M+Bl8NvffTVLX9gQNM0W39/
P7FRap+VP1za/3VGwg9DFeXNm5/crvDLdjz5Jrwwag56q8pXt6fuC+GpHYc+
VlPOjhc6MeFhY7b4JXwQNfJL38p16/LRtfDafSlorysX98NzaeH5yV+9K3z5
FO8GGsr2mPnxTvh4Ons+01QefHWkToT3Dgvrppbyp9PtCQmvvBuWZ2F6+qrJ
xchExkVPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/c
A8Q3FOU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.842, 0}, {0.843, 0.022600000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGbUFOO1haYTneQlpaIHC6BLhG6RIhEEDj0QRS09QcohAVS
QYs6uNxFIkUHp1qacjS3IBIjCKIhLT8u9njOgZeX33I4PN7tg8iOyzAMc/ic
f+v1ab750w4a/1M/j/WsjthaaTVs5dv20Z2nK/Zf9tOnyhkrtfumPPU5E1r/
FZ/c5HwV5VYo0Pf+iTe/K89J5cfsaulLeXnNuVBsd2J7D8pzBWej+Cx6PDxR
PJr3sQ/tVDOh/LIxW64rRybzF0sT4vtiYD+vvBivhqddYnp+uGsL1+ZVkJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngALBwCqQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.843, 0}, {0.844, 0.0236}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGbZtZDqCFRWiIwEYPCoVHcHlhOOptkCpHQC1JoCtwcbFIH
nQTB1dESCaShhpayaLF2bQwanMro554Dh8M3nn8jbcWzNqVU8Hdnd/egF3XZ
PiPqf9qGuVkQ9nSf1Idw6Sg5Mu3a0+VxtyN80s9XvPPao2NlFYVj7vLeRPh2
4PEnHNrbp625vnBzbefdt6C9ct+7vhIunpvVb+Gv9Wcr5dTOPCb3H4RfL8b+
0KL27NuG8N+7S9qBy/JNTrge9NZehI231lnY0Kbn6uHdcCtbj9AT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/APWo3Gk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.844, 0}, {0.845, 0.024800000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPFr3RbtZZPg5KS5uNRQELclJUkUBzcdBCfBHiQEjjU4WATi
A5EWxaFJatNoFhwEl5ZQW5ReQw1BQ9CDPv7nwOHw2w6fI74bTkxpmub+2d9r
vqvtbZifDe1/MseenYbwi6ftXLAoR++900fCvWx/MBLeXI21tmeVmw+PhSth
x1l63z6nnF83BU6E9UnO9Sp8mLfpkXnlsVEf3gpH/h5U7pTbxXPhtS3fwafw
5Vs/EF9Utl/ElrvCOf+TvmJV/vpIj6rCqZrpZmZJeRg8LaWE6XmdeW+GkhWD
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+BvUxfkG

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.845, 0}, {0.846, 0.0258}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHrIHOQIPMzImhoORukwVUhMAlJCYJoOQqOoCEHy6GlTSen
huwDWi6opcWCiFOQlqaGHKIpsi0Xp6aGDPrz3oPH4ze+/+xWadUxDcOwhvt3
3wv1491gP238T/EnVn5V7ly5K5lJ8cJa0rpWdke80WBIHLpZ+jhQrm50vU/l
b5/dyIfF282v8p3ym10pzETEywEzUVN+uK/7BsrzTry3HhWfT1y2Osrj7eSJ
FRMf7nh7R8qDSG74snjzsZtw4uKXkj32rLw43e+lpsS3T5X2hTI9s3P75qn/
LE1PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8CxXq
zWY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.846, 0}, {0.847, 0.0264}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGPu6hLk0NaqTfIISxwcRIu4eImSpMOhiC0RYEWQTQ15GAt
OajgorhIU0NDaoNBOEiQQzQUZIni1h+ohF6+c+BweJYzvGZmL5E1lFLrfzu/
N4/5Ts09s9T/rOWMsn1Ju2QWc/vCtoEr/ip8dNwIRJa1p/6gvSWcfL4bOVe0
+6fR7olwODAsj4WvX9L5mEfbczaL3wpfBg83TK+2ejMcBeGDQvHzW/gj5L5P
+bS3R41KT/jhYv5QOxRuJ0rCzUl080d48Wro2F3VPt/a+XoSpufYqr93FqoW
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S9/ivcB

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.847, 0}, {0.848, 0.0274}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ3emY8PSC0mt7Bij49fb1AUtlBD97VvmcRUj8O27M
FdwqCL7f577gEiT+vvlS+neR+Po+y7jcVBH8BT8Mn61D4gsu3XtQXA3Bbw70
nNuAxP/y90rFSyR+yqqEkCB1BP9a2Bv93Uh8sPM0EPwd65mf9yDxNWL6D31F
4s/ikJ4Xp4ngc21dVnkciV+TaBRqoIXgv+XdZzATiR+3y5OHSRvBh4en0t9v
pQ/m2MPDE8qHhyeUDw9PKB8enlA+PDyhfHh4Qvnw8ITy4eEJ5cPDE8qHhyeU
Dw9PKB8enlA+PDyhfHh4Qvnw8ITy4eEJ5cPDE8qHhyeUDw9PKB8enlA+APy+
+Q0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.848, 0}, {0.849, 0.028200000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOEfcdSWFlEbQggptdQtAh3LJRK8TIVBDRFIy59USwRtkdBu
LiJEDTo6GHgBcXEoQZqcrMh2p0ijl3MOfBye5ePwLu5n4wcWwzCWp2+2d2tb
NsvKV8T4n95h//1IOTqfab4oV5/HhQ2f2HOcOysp3zmsyTm/2Nq+DZ4qmycu
+1B5tFD+2AyI091Qq6LcMev3zlXxuid2fqX80Osnx8rui0wosSa+8X7b68o/
r7nPpaA4ezm7UDz054sT5Z031/RHceO6nOoqh/9GTM/Hp8GeuV2I0BPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8CNdf2Zg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.849, 0}, {0.85, 0.0296}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAmEYwPFDCpz6WJpOoiUwcOpDLeKGGkJxseVq6yhoEeeLiqabgqyh
lijKSAdH3cJaqr3ghpZAbvIQSRzCBjujP+/zwMvLb3l4+E9Z+exOSNO0meAN
/tm/8Q3tf+4+6yOXwhPHqebQnLKTcJ9zwt/e1o0rvHva2jfmlT+WbbMsPNg2
vqD8cF4Y3ROOreh+Q/iqXXpJx5WD426rwkdrjweRhPJXN7XhCFvBdW3h94w1
ZiaVV3st/0m4dm+/RheVp9eHi2fCF/3C4Y9wuKJvbi8p0/PE60y+5a8NemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l8xugaW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.85, 0}, {0.851, 0.0307}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLZEWLJA5hhgpN4RR2G9KuP6PgEAihOGgFDUVRi4iQjTXl
0BqCBReMoKWWICOKRO58CXGrpR+H1pZKevnOgcPh2Q5vsLi1tObQNG3md//u
6Lkvu7rwbmj/U1o25yzht6HwuB5Rzl3efpwIW/nU00hUOTpmN7aFL66Ke8/C
/pV+NrGofOQq601hx43T7TGUd9ZrnxXhF89U+1U4c2eepmPKD5vh6rWw7m3l
AnFl8zE1fyA8sWu7v4QPBw8qf3f67XvhjVL5LJRU7k0P7x8L07M7WSnMZuoG
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Q9T8OOr

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.851, 0}, {0.852, 0.031900000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLg0M09bc5SE13qcHAXC6ilZkOOqdBkm01uCkS5tKgQ0Ug
QpCL4uLgFE13ycEcbElBHVpEENLCWUro5TsHDodnOcNrO70MnS1omqb/7fz2
Ny3pB/fI0P4n8H57PBM2U1bHuUd5W6+stISLH/axY095OWM2isKZLX9pcV95
2m2n48Kxm2i4J9yevztQ9n4mVqvCzznLZN2rrDvv3q6ECwNreSi8dF+5Dh4q
p4ydyIvw18jc3fApn+T9a1nhlqczmQq7vqPN8JFy7XFcrgvT8+J1Vkv+PBn0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEv6tkF8I=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.852, 0}, {0.853, 0.033100000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvWnu++XHvF/bM0CBkld1s74Pgj/1G1v8DCQ+6+JJ
Voy+CH6Zv5xYFhL/xe+VHy8h8SNWmJ619kPwT4QcXLEEiQ80rIXXH8Ffs/ZG
fBkSXyYqxfo+Er+P7YOYRwCC/29T9acNSPyCePZzkoEI/gPuySubkPhBO+Ra
XyPxD6esSggJQvBNBM1s9iLxl+w9KK4WjOADPfu5D4nfLnbz3HckPiw874Mt
XmgPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4s
PGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+ABbrAJN

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.853, 0}, {0.854, 0.0342}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLBLkETpEaiItJoWCDm7k0RS1q9nLQWw6B4NJSCDVkQkuB
SxCEToG6CU4NcacaelAEGgThKoSEYWMP+jnnwOHwbYffY+aimSHDMKZ+9vcW
x9p3g1g3YvzPwNqspuLirVyvcKP84sqnZ5bEC9cj4TPly+3S+HBCHPC4+1nl
89vq/bOyfTdUm10W73utwwvlj8dF074iNvfa4R3lp+mMo6M81+r151fFzYP8
Q0N5MmirT6yJT19LxYKy7ci98a789966uNsJOa+Uk8fWpy8ppufom/+k/FWJ
0BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE38D4PgB
aw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.854, 0}, {0.855, 0.0351}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOHLHcTmNg3MLdwaIiHw5uISKkY4lFl6vWO4NNquOYTg1KAg
Df71MzWHQ5NLTtXgVCBEg0EWUZBGL+cc+Dg823defza/6ZiGYQSmb7ZTJ733
pdSLZfxPfy12V1EOjR66X8pXVado74r94bHdV668FqyVtNg8dXtryoeR6sS1
J35+8w3yysl65/xe+XZjtRTeFwc/e7m2cvMstj6fEXsSj96CcvnH+XhS/m6N
B9Gs+CB5dHGtPDTnjn22OH45O1h8s7M4vVi87O4ubOfE9Pz75lbDoiemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4Fzx0JJg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.855, 0}, {0.856, 0.0358}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLQyTUYlAOFiUSoVNTbpI1uF1pbEpRyw8IG1zEC0JTOubW
IEqbklDLHUL8WJwULIj8AxoaBIfIIfCDHt5z4OXwW14Oz174+ixq0TTNPX+L
fbhac5xHvn3a/1Rejn7bwhuhztATVb5d15/uhX/Mz7s/4dhylD9sk+O+cKCZ
2/ZeKptJ67Qs7LGX3qxXyg/d3caN8Fq6VhgJG/PfTuPK417HXxe+yOg7mwnl
gXM0NYT9/dj7l/BzdtIIJpVdB0bRFF5c50wpr+RLJwVhetoeX1tb+1UfPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98QwtpfA6
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.856, 0}, {0.857, 0.0374}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/EPhwZxtyXsrEIN0XBQQiillihsCpqC8EKp3WgJQYgIpAMN
1tASCE0GXXBzPBE0hYMSRxLCoWwQzMVsqKCH733hz8tvfYzVdHTNpZTy/+7v
D+UKM/n1j5D6v70xw9cTfnsufa1saC8fmrV74ccJ+2Y8pR1sLhyfCZfyTlyl
tUfMWDghbLW6vqqwOskOAhntzJS7XhR+fS/ceja1o6eGtStsT18lXoQnO2Zk
dkv78twevRb2zi1+D29rH/Wcek64fxG7awsn5z+tpR1tp59NVoTp+dAoH+w/
FUP0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEP9O4
HQc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.857, 0}, {0.858, 0.038700000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPFHuWSDDi3R9IogJIRGQXnbE6KhnFwkUAJJI5DMUlGE5rRF
pCEcwiUKkXSpqMVociooc3HWloSgwSyhj/8dHMdvueHTg7u+rQlN0xx/O77v
35nt272eof3PWsVqLsaV73xF/VjYOdKHX8Lli8vXzX1lu991/SScszTzKwnl
z+p65FQ4FOiYkwfKL1Ph+aiw2RgMn4Ubweyb51B5yTZdrwiXbooFW1LZOn4n
nJq58naF+w+uhdWUcmCn+VMTbs1utOfSysZjp34kXI2FTz6E6Vm775+5l88N
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l8i5AnZ

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.858, 0}, {0.859, 0.039400000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPF/CS1u4eRQWE/QliAcyuU1VhBkg3tC4VAKgRCUaZa0FJQO
Tg1SSw3SkrlJQzq0NNnwihysRdqECIIy6OPu4Dh+yw2fL5ZcXh00xkz09+9e
b8ZPP3a6tvkf32hvPZoWFx4yc3Vl15bbCuyKU1bp50T57XHM+VKOpivVWEbc
DIb7L8XTrfuNUFZ8lYvMnyl7J1+soT3xkRM3SeXvw57zpJwIZW9nc+LXtrt4
qbx0XEoM74vvZsYXtpWn3iv+jvJ5ITyweCD22I3nG+V8N1IbyYvpufbZWSm3
Lmx6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX9HP
F6c=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.859, 0}, {0.86, 0.0407}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/r2CE4tYaSKZS7UENQrVogSQtRlBEQk7m1qQ1mPaFQ2UN
CRFESyFEUDYaNDY0RZCNES7vkC06pNHD3cFx/JYbHu9yKpawjDFDne3eXGP2
vj/XCJn/+Tl+P8grr04lU7byq/0diW+JI+UNf035Iey2hvPikb+H4tPzgWpb
2ROtHCYK4mxrbO1Z2b58mh7dFi/NxQJnyi+mbvXuiCeuk/W08m28WX1THnRu
Hk3uiks37vSVcs/iyUzfnnjd5QtmlL/uKo5P5fmV8Y/ovpiej83gQrF2EaIn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BfJxDSQ=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.86, 0}, {0.861, 0.0425}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GXqJYQnOJCQwkiZkRNDRm4uZlg0RBBEAV5l1vp0hJcaIjA
/Cq1qUGwIUrH6GuI4g7SUEsNaeLaGDW0VEIP7znw5/BbH8+SFVvpUkoF/tb5
88vBt2jqPaT+r+52Ls6Fp65jBc+e9lm8ub4rPNhvRj6EM7ef/oW0trLs7nvh
tQFXazSj3XZKlwXh2aS3+CN8N1TbWM1qTzwEpx+Fjzed4cmctuGb6SkL7zw1
W3157e8t8yopbI58FRvCr892IryvHdl2RavCN+OHAeNAe6zh7bWF6Tl3dHL6
slgJ0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8C
Iv0LVg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.861, 0}, {0.862, 0.0437}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LggEQgPEXEQNBh/4Dw4ZSq6klRScpGjSFxgKppYaWxKVFNwdd1FLT
aKjATZqC0LW2lhzDPoaQcCl4nSR9wYe7g+P4LTc8ntRJ4tBmGMbydK27+uZ1
ZCs/YWM21/n2x0B5fj3YSZyLc59P1Uflv2Ly1HshPtjoxwrKve8jn6kcLZuO
/ar4IWJ9FC8NXd21mrhes0bsjC6mbXXx2W87fqw8vAr6X5X3tp/nQpfil1Hy
61Y5ctPvuhti61tGeWFspt+VS63czlZTbN91B+6V6TnYXPn3jO/C9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xBPdeBGI
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.862, 0}, {0.863, 0.0449}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/HLpciCBANrEIeCChQbdGqQ+y+ILzW0WCAEhrWY4Sro0tBs
N+1FSRoCo6XFl2jQBtdwu5DRYHPiIhX08DsHvhw+67O8dxhO6JqmeX7396e2
7L6Hi6Gh/V9aL9pcJeXP+9VBTnh7p978Eu7MBM9jZeXNx85xQ/guHg2vXyq7
5i3fmfDpU3J2LDxJjAa7V8qphVzrVdhq2M3AtXIoWcyYws9La5HpG2X/S30j
JVw5Cs69CTvd3Q+jopzvRts14e+0ZTqqyvsrBydZ4X5vFHkXpqfuLSz2e7cG
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Q8Zq/iD

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.863, 0}, {0.864, 0.0465}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPJsHIpdWhIQMpSoeaVJAgEKdKKNrENiHazBZBcnEJIoRC
nTT7c5CamrJJsIZo+RYxjLSCdAgKWjLx5e7gOJ7lhncivLW8OWIYhrO//9d8
+F5pFT58xnACu8nZYFF8M2WzXitPPx292k/EuYSjmlIem6lku8oJ07OzVhL3
9mqrt8phd2jOeSp+bDStB8qL6Wj7V/lq4acaORNPviRz98qZfVt8/lxs8RyH
8sqxN4fLciF+P6yMbitv+L0dU7n+WbvzX4oH75TLS8/x8bKYnmbvK7CeKvno
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wC7bB4c

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.864, 0}, {0.865, 0.047900000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFXtESkEQ5t6iQEQX+GcLA3iZMJEhrU9CBcjAa3Shx0qaml
qYanIBSBmqYNDjZYg1NrUIMEgbqFQzZEBn3cHRzHb7nh81oH0b1JwzAWx/t3
S6Huoas0MI3/cQ+TsbTymf218qE8Ec7NRsri1MjZu1d+L160PRXxVtRnnyg/
/lSPPpXXbzbiO7fiq3hnta28MBVzLFXFp5Vu71z5e3d//FKcnB7ZiZr4rZ47
flbetOa2/XfiluNyraC83PQ5Z+rifKLWTynPu8ynV+XsQycfbIjpWW5YmZfA
tUlPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8C7Uo
EcE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.865, 0}, {0.866, 0.049300000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGb4BShTtEShA7qYIsFQnBbgtYcxBwcBBfpBxpsUYni0uLY
EOGi4uDSUJFmFi6i1CJELS3hEmI11eBWF3o554PDx7McOO9CajeadhiGEfwb
+z/qPJTXrsem8f++t2L5c+X03DA+2xC/dLfDB8rrexPXSLk5b403muLgo7vX
Uj7bL1W8N+Jpn79QVM4PLjd/lL9y5lKyJU4G7IXiwXPsY/FWvHo47J0qX4R2
qlNtsfd1UsgonxxbiSdlZ9izvHInzr6VPDXl96L/c+ZeHI9c9bPK9LRy9iF1
k56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXffwc
TQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.866, 0}, {0.867, 0.0507}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvGXsD8gjYZoaZEQWiL6GjyRSyI4WGChS0FDQ7q5VkRuIbQ4
lIsoB8ylcNQ+7INO7kEtShEEB7UlEAOxoIv3eeDm4bde45vx0NaAUsrzu7+/
Nl96TFzahvo/68PI1YUXjmu7y1faZ95w5Fx4zH6bGb3WPkrHnAfCPV+3aQvH
vg6t1RvtxulQviIc8mf23FXt6vdENCU8nS3NdoRzwUXXxq32yE+tZQknzfDT
1J12Z+U9fyK8reL7jnvt12I3uiMcWE/OPQuXB53DxoP25EWmbQrTM7Lk/Xwp
Fgx6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriPrRS
F+A=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.867, 0}, {0.868, 0.0521}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHS0KDEtoSgg4SFo4NOaRBW1sNOWSB0uDiK6LBBhFF3SQa
oiXHDAQHSVwaoiErnw01tVaTQWmrSz7o55wDl8O3XA5/IGlu7DkMw1iYPHuH
Wxc/9fuvqPE/tZ1Qz90Vu6bbl1nlfCdWeFf+TVmJ9Qdx0h1fvlZ+vfnw+B7F
a2lzWFJue8e9b+X5u3J960l8npkp3io75+wLxcfdUORUeXBo/yje9q+OUpa4
b9kjXsnGr5b64mbws1hT9r+Yu1PP4pPcOLKv7FiszL4p03PzLFA9OmhE6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8Acf0CSQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.868, 0}, {0.869, 0.0536}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GLo2MXNFqi9dqgQyF9YA4tDQ4Nkk4Z5BQotLZlaQ2CREOL
UC0preUqODRp312EaIgrDbVkiIMJeaGHc144vPzG/zO1kVnd9BiGYY3O/T2B
vK/d+owY/2/bHutGb8XObrlZVY4HrYp5J755vcrtKIcPousd5YuZ5nzsXjzx
vuavKR8Wne7kg/h3LtsqKG99DCrfym9H+b3kozi2ZKYayvWv8sL0kzh0Yo0f
K58tX/8Mlc3R2vSzOOfOVe6tJPbDL+J030mdKtvn2UWvLabnrDu7dBmhJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gOILRRu
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.869, 0}, {0.87, 0.0558}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLgnEQgPE/DgXilJEWDRVNOvQBJF96aWgsoUEpEM2hloyGNhsVmqMl
cGiKfB0SChtcgoYI0RZTS6dACATBmhxK6OHu4Dh+2/EsJg4jKZcxJvC349u4
Sq+6G1+W+Z+NzZH/WPlhlB22lQPX3tr6m/hyO3/jKHtcwexMU5wp3iVOlfsx
O9xTjk9WZ7da4nop+l1WtuOftaW2+NZzVDhTXi6PHxSfp3LJ3XfxxNS09aR8
UsnPrXyIewfBnwvlqO++bjri50fb2VcOpau5V+XCfGwv1BXTc2dhbZB8cSx6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX5YQDAY=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.87, 0}, {0.871, 0.0582}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEYhvGjZqFBAvEaHCRICQQhMOEMBxcn3ZxCuiEI8gaXJgsENRCX
lpYcokkut1vcnFwcsqUGy0wj3DNBMYUe/t8HLx+/9fFlz1PmhqZpe6utf0PP
nBy+TQzt//TOyLgXruYtr+tdeelb/OSFrW7pqS88uHDbiYFyardebgq3ewHT
86EcLjixK+GHYFyfCG+/dKfpoXKpmOm1hGehse3/VD7tW5Wq8GtlYU6Fkwfl
o+ORcmvo3ukI79fqv6Gx8l00+HwrvPXtPG5+KV/exK/PhOk5j+RWZWyDnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A+AtCaq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.871, 0}, {0.872, 0.060200000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LgmEUgOEHnXSoya3PKYnanJV6kSBaalCwljKtIQjEIXBqcNBcCoQI
AhsiaPEtMdr6AYFCqKPgoFZ+RDhZJBV295wDh8O1nOGe3tpfC1mUUrM/+3sP
08bRXrPlUX/zvlAMl4W3u4FF97N26awxfiXsXYr0R1+073pfpQPhmUzCrAmf
rjhSy6/a9n5mJyccu5wzxlra7dX7ibjwxsD46AgXrotlX1vb7V+/eRA2rc2U
s6M9ZUZ2j4VPhg//bbUlJ4Nd7Wje8fkoXN+8qLjetH0j87fnwvR8UlWLLZn1
0BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE38Du48J
Yg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.872, 0}, {0.873, 0.0616}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPGLg1sOKSIF1aVFkuvQ1iSBhUsQDkHkJIgogoiQQy1BIBjV
0tqQm1soiDmJUEODuIiPQRoCBwcflQ1pD6GP/zlwOPy2w6cH4/6QSdO0jb+d
3wOLkb8d9D3a/zyVS5fmofJW2BuJC+esdW9LeKlytLY9Ur6I9b5ywlNHsrk4
Vo49fudPhLuJzNWr8P6KPbr3plx5vtspCm+mDH31XTm7/jBNC9vm7wmfn9YL
hx/KE2fguiocbvSiroly6yy5eyPsc//oM+FyJzMLfSq70vZ2TZiex4nlhRfj
3kNPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8C0cz
BvI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.873, 0}, {0.874, 0.0632}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOFLSzg45hioTUUtDTqEQiLpEpVbOEjQpCGUg5NDi2BBRmBD
BeUigUGDBfcHOAVSberSEko1CBGVlXalXs858PHxLIfD61xLrqyPGIYxab3B
P5V11Gvvz37jf45mixXPh9j+MJ0/Vc7smnHbp7jjDS5sKsceb11N5fv9aC/Q
Fc/72vWycuVp62rsSzxx2M9nlAuBnURLebTjCC19i9PHRbep3A7N9J0/4tU3
s5FTvjkLXr8qzy3eWReKL7rRjaryeGmwUbwXSVkniv/mZWh6HpxvL4dPLv30
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEv4vGE60=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.874, 0}, {0.875, 0.0649}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQFv7GGsgjXdtzOQ+I8ixLdfROKHsC6eZMWI4B/d
qJe3GIlvGrfLk4cJwV/G5aZaisQXA5p2D4nfmRx7x40Zwf/F/3L7eiR+1p6S
yRIsCP6dDIb8RiS+j2iP1ysk/r6D4mrBrAi+PtB1e5D4C6T076qwIfiCx3ft
6EXiNxW7TfmGxP8sfyk/nh3BTzkT630CiX+14qWaIQeCDwFv7A+tWOLnILzR
HhaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC
+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPEBSunfAQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.875, 0}, {0.876, 0.06670000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOHP2x3MtBoFp4JMXKTBoSBuS0agS0NNOghNDVpwwSEEyaFB
UhAjXJOGpmqREtyEtkgKl9BaFEEHR7d+6OU7Bw6HZzu8S8nU3qGhlAr+7O99
zwz9a86Rpf4nsmIbVeH6q+oas9qBbOHxSLga9FbehF2d6/SmS/v0LBS9ER6F
GqsLc9rxj8hMRvjlvN39FN4KJ5523dp3X8PKg/DyhX3s82iXNxyxvLA5KATG
wnbZa+7Pa/etWq8pfPD3oPbzVeOyJLy+vXMyFb6dtGPJRW16OlI5s1W8t+iJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ym/AbR03X8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.876, 0}, {0.877, 0.06860000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGnmJNElpUSCI69HCRs1i2S0ggEaVAQhGjQQWtocdMlp4YK
qiWDanBQhLCn4OyWg46mmzjU4mRQQh//OziO33LD50lmjlJmTdP0v53f1++P
g+TSJKD9z8ZDfLMjfBkaW/x25Z/p2eBOOP1oMhaWlQeR0nVa+HDmzPaE28/l
cHBFeTvq01+Ey/N3DmVHZffzQrhw3DVGwlNr4mZ/VfmkNs7WhfuJ84h7TTlk
M28Vhd/fStYvYW/KNYytK9/bn5pt4cWW71Z3KudPjdyVMD2DO/HGnq0aoCem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4F6bfV+Q==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.877, 0}, {0.878, 0.07050000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOHbXdJdxL/UO+SgNrg4BQ41uJXSZIMoCOIiRioG4eTiIELU
oIOTWzREg4NUYENDNKSDNDR4pSEbpNkhg16+c+BweJYzvEa2mMzpmqYF1/t3
64Xh6YXjO6b9z9IeP1wJZ0bjUM6p/FZMb74K73sWs6hL+e65ct8T3i7rHYtb
+cpolUvC62eJd+HaWT+851H+CkQs18Kp8dC0bSm/1OMP58K74UnnU/hmmq4c
eJV9jUViINyOVHcMn/LGh25tCp80W/MfYTPqejz2Kx+Z/e6TMD1DjsuJNX8b
oyemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4FpR/d
rg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.878, 0}, {0.879, 0.0719}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGHTtnWEjVlZmZY6hIIgbioQQS9pKlBAiEoaAl8OAVNgeRU
gxai8AoacmgJwijRvUGadJK0yKYKIghL8ON/B8fx247PvrmrJyyaps3+b//G
WmauOtENaoOpZfzJObvywmJZPxG+eInO94THjutDW5PKh6H486Pwz/vbfcCh
vJ1NnhaFG2GrMTylvPJxtLYnfJcf9zaFfcvntrBTufDtb18Jj5jlh9Fp5YPV
pbN94c/fuvEqnLiMx3SX8tN613srHOm/N6N8U7J20sLujUzlS5iejh0jZXqu
g/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/zdDo
9g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.879, 0}, {0.88, 0.07490000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPcWjQGlpCcwgh/MlSRxFsrEYhaQhBIYcQJAKzn81ZXFxq
sEkbGqIkggaDfihaFMrdqRQ+2xpaIpVe7g6O4xnvnUvn4lsWwzB8wx1d72b5
/ttjxoz/OZlwVpNese26vv+sfJQKrwd94i97M3isnLxdtVn84nam87mtvDyd
enhTvrozq9EFsTtbOKgpV2asicmA2PpUDu0p53ec9q7yh+ust7Io3ngNP14q
v+Sbp44lccS9dlhUPm91Eqby7PhhcckzGH4s/n0v9OdDYnru/kz1by4aMXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/vTkAxQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.88, 0}, {0.881, 0.07690000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAmEYgPFLbM0Mt2xoaZAcKi0d4oYWUVxc0vEOgpZyNbmglpuEbGmS
KBXsD3CUGsKGVsXhFiVatOIIGpykS3r43hc+Pn7Ly8uzbhZzRz5N0yLe+/tn
/dJ4Y+tT1/6neOnvXgmPotW7qXDOWbWMbeVnu3X4KrwzH+Xm8HGpJhyqpCf+
mLKdGHRPhKfvxv1A+Pj6y9Ljys7+Wf5BOONtC+4qd26qgbLw5kH440341m29
ZPaUvePqbeGL1NP5WkL5+yddsIVN7zpXuJc1l/NJZXqeNhY6iyttnZ6Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXxkzh0g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.881, 0}, {0.882, 0.0784}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGLJEWLFU6RoEtQsyn24q1wkxyyQayWm4JLFDQpUa5uXpe2
FkMuKEFQugTacqvBqSGCRlvy5QPUoAY9/M+Bw+E3HXh8xslu2qFp2vJ4/+7b
jjGTCPV07X8iP/1uS7heyT4vrSovxp3lkvDVsHjxKzxVW0im1pSzCWulLfw9
4Z8NrCsf3DV718Ltw+jL5IZyePq9fCp8WzcuP4S9R4PkdljZdOUCVWHHo3PO
rSufZcz+uXDH7Xn9Et57sm5im8r2sT/fEA7Ot/a9W8qWHQ0WhOk5fmp/Ptzr
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xCPRSe5d

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.882, 0}, {0.883, 0.0809}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQveKYt3mn4xt7BiiQLL4u9AmJ3y2f/C7KCcH/ffrd
ycNI/JyKqqU6zgj+XRW2xqlIfL+LE2P+IfH318papLsg+AZaK4UvIPEXXTN5
b+GK4As1Hzi1EInfou+zjMsNwf9y+3pjMRI/rSM59g4SH2ycO4Lv8bBKZB0S
f2cv2wcxDwRfy2rS6Xok/qxnsstfIPF5Jq9sCvRE8GvtTeN2IfFh4XkDGIrn
07baw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wP
C08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4As6YB
oQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.883, 0}, {0.884, 0.08360000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFnw2uQxoQGBanJxcmh3vBAGtQ0S1oS8kHl4lKTi7iYLREN
1dDSVJCCgQhBNdXSEBnRJC3RFhilUi0RZdDP3cFxfMsNv39xJZUdMAwj0N+/
W7RDmfPoi238z2v7Ynw0Jnb24sObyneTrc67cri7dLMwJW7svx1dKY/FCmvB
uHj30+y/FJsH2xOuhDif9Hlyys9f1e698nwl1LSmxddzl5VDZcuVKA8lxbXj
lpNX9qaXrUflLbPjicyIfxqFXl151Rm8HZkVP7l3qiXl1Klvva1Mz/TH2cPG
94lNT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AsZ
oRls
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.884, 0}, {0.885, 0.0859}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLBDbakkpSuBgYCEk4+ZhaIoduD6tJrTsUgYuLIkiQ0eTS
GAQNEVhbIA05pEsNPYiEpC3aapASbBIT/DnnwOHwLWf4Pam0aQ0ZhuH73/41
ryeKX4vfUWMw9a1yYtkUz44GQ1Xls+qtw7skduzEfkvKh2PNx47yX63/ULyd
bhXvld/H88nAinjhzhY+Vr7JHDmHV8V+z2R7V/nkofzUULbngheRuHjPWzs4
V/55iaXsa+LNQjOcVX6dtlwfynNvrfb8uriyn3++Up6aGbl0b4jp2bU6n8nT
SpSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64B7kU
FQI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.885, 0}, {0.886, 0.0884}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvGLg+jcpoG4ZLg1ZIHgzaXBSKghoSzT651dnMKhpe8hKgcJ
ysXFj2hsjbu0iKBTCS7h0KCCQiVSUEEP/3Pg5fBbH28qs27aNE3z/+7v++Yc
tenNnq79X6FzdXQg7Dz1GAPhvUA1FNtS7r0GXI/C8XPrfTau3AhGmxfCobeX
2kT4Pm8eG9vK3vDQqAtf9nP6/I6y7drhvhXOLuc/7Anl7sjTyghvFKt3z8JP
Kwsn4V3lxbGVrgiXS9GlqaSya63tzgmffZufXeGv8rC1mlKmZ+Rmf8Y6fNDp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwBIIP4X

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.886, 0}, {0.887, 0.09190000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LggEQgPEXh+gdXBykwcwadXLKTZQQlxAaGmqQ1LcPI6KQNp0cwlbb
GqIt0GqISBdFXZyijyES/AsEsUESDNTo4e7gOH7LDc9y4njDshmG4Z3u7I5v
B2/riV7Q+J+jzezdk3LXZhaWkuLYfdE6V65ve0IDZf98ybWVEt88rv40lB07
zXefJc7bZx/Fw8pX4Vd592/En47v0ItytJZdDOyJq4fm6FrZu3D5Ye6Lr1qe
h1Nl+0npoqOcm35bOxD3281wWTl+FnM70+LXlc4op0zPTKQ4nIs/B+mJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YknEmz3aA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.887, 0}, {0.888, 0.0952}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGXhkDpb0ivNESQgyRcIhE0aTTcBCfB1L60IBqECy0ultCg
Do5Bk4Ll5H6bGqSwIoQCCSoIBGmxlix6eM+Bw+EHZ3qMZC6WmlJKLUz29954
+mNr8yOo/ifU3bh7FW4XRq31Le25eeu4I1ztOTKebe3po0q4JHy4aLg+hd8e
G1+JHe140by/Er722RfeXe2V5+hJTbhR6mdUTnvWTK9mhcsvI9etsDq1vpfz
2vmA8+FMePBeuZzZ045VjfKBsB1qZp+El4ZmZG1f+7xuu1vC9PT//XWC9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD/pw/Xe
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.888, 0}, {0.889, 0.0994}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOFLuWSDDkGN3SARh6DRIdxuDQViQy0RSGJkIPRLLShsiCZr
ErTF6TZIImgKKg1R0B+QWNjSGm1XhCSphF6+c+BweJYzvHowGggNaZrm+dvB
Na8eJos7nz7tf8YX/N8Tu8rnnXYrKdzLhUsfwpElK7W8p9z+Ot5qCC+admN6
X/kukNZTwjM/er8rnMvfvKwfKDtXveUn4VPb48VsTNkq+iNZ4Y21N2M4rtwc
2ZzaFjYqVv9ZuBo8eZ1LKLsdo7emcKaevnQcKtsH74SPxgrz78L0TLruz65X
aj56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXybG
Avs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.889, 0}, {0.89, 0.1029}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPE/ES1uUUM4RPYO1dLiootuXaZscGwQgndIhSIIL2kWtBR0
GZz8ADpIFNbQkIsSBOFk0FuUi4Pa5tLQxaCHcw4cDr/lDM9UJL66PmSMmRvs
302OlRdaiV7A/E+36pteTorXorXvS+XHidCzOyUO1l8qB8oXm/bph7Jnsr8R
TovPHjKLd8rDOy5rZle8beV/TpTbDY/zqRxOl68jGfH9rH/wUuxr1qLerLiU
Cy0VlN3zr9bInvjIsU1c+euw7zwpx7zZm2BO/PbuOi8qrxznY6P7YnraV52t
yvhtgJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX
uxgK5w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.89, 0}, {0.891, 0.1058}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPG/bwiEXILWQMSEamqJXN5gSy8ikxa3CCRcMmdBkjKtaKnE
SYgamqqlIGuJBkcHp4h8NIiLDW/Ilhqs6OPu4Dh+yw1fcC2TSFnGmImf/b3x
w+rGyPa7bf7ncTbk5JSnu1fhjvL5UdS3uCMetRuvt8rF3vLdWFH8WW0fl5TX
59IZT/nZ+3CSu2KntjX+pHw/P2xNlsRTfw/FtbNQ/Vs5sHR9kiqL81/Rzaay
d9FYmNkTr64kIqfKLeNa/n1x7DLtZpVvkv36i3J4qFCJHYjpmW2WW+7bg01P
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88AOm/IHQ=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.891, 0}, {0.892, 0.10890000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LgmEUhvGHtBDMaEkEhxI0THBtyMChtRI0HCQIwqBcRDGoRXC0P2aK
5u7QIhotRuYSyDuEQ30Ak5YI2qLFpRK6eM6Bm8NvvVy7yfDehFLK97fx90zl
Kmunn0H1f5Xb6VRD2LJTW5870z6yur1Z4Y92y/QuHIsHXkPn2k+zxv2d8Go3
XHUVtJsHg9SJ8Lw9sfElXHz89m5faKtkztwTTjttQ39R+82odarCWxn31Y9w
b+EmvX+pvdwPbD4LXx8bSyslbcdiZLIunH8ZDK1l7VE28ZARpudh2WGOznSD
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL+lWeB+

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.892, 0}, {0.893, 0.1135}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLgQ0hOLoGCmIOTi0ZNt0lwtBdQXSxwSHdIjBagmpJ8ycI
F2fvKJSuurmIThcpBxF0iTBoygu9nHPg4+NZDod3P1NI5FyGYYS2z/l/r/Pv
xadVzPif/MGmZivb0/KlWRGf3XriHeV+pBHyVcUR2+8uK7furI+lsvcw2ks8
i28+B/U35e/HZNFfE2ePZvEH5cnCuVBsVjbudF3cPXE2ioNrz/ZEcbPhjHjP
DJRcTfHVl3V+obx6jYbHyqnT4e7xi3j0k5y3lelp7Szug+tejJ6YnpiemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgPQu0PCg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.893, 0}, {0.894, 0.1169}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLFJaQQUuDLgYlBLYIDYHc2S21InBRwUlIlwwac21wCAS1
8q8hhOBKS8tNpEFcHB29oDg5Kw2FCr5858Dh8Izn9STS4aRN07Tj5a5ufx4Z
vZWmurYevTE0nWVl4zxVvBM++JvdWsJP7w+h4LPyxpXT1xLO2opbrhflycfh
OCd8HTW+p8Jde6B0+ap89tnNmsLN2EXYW1F271i+vPDjV2r7V/g/OR/Hq8rp
vVy7J2wtv/XXlEOrd4U7+0eRzbqy/8c4uRFuZAKOgTA9C/nd+9OmqdMT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xMvAG3j/gg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.894, 0}, {0.895, 0.1198}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLkyQkQauDDlcSpMegEFzu0hRNldAsNghCLUFeF0FycZEa
gh46ZHV7TIJLS+gSErUUhEsIvRAE2xJaSujnnAOHw7cd/kBifWltxDCM8N8O
b3XDGn0+7tnG/0z4W+92VVxorTRc5cFm53D8RJwKprcc5fbD9/Kr8kI2P7V4
Kr4O+bx15cjT/of/TFzOmc2C8likdtRXzrWtzKor/toePihOzManw+fix5eO
d1d5vpj+/FGuxwbN5IXYfMuX75X3Sj4nein2WAfxinKma854rsT0dG4n53bu
bmx6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX4rU
CjY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.895, 0}, {0.896, 0.1242}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/ErGhKyGhoabSkIGmwJlxNcmkyQ0sAmQVqMiCZNl3DRycUI
HLwlEK7MzqKhJcg/FA2tDQ1GRBfSEA2KIBb08Htf+PLyWZ+56G4wNqpp2uLv
/n7CnnePn3a82v99FqyJPeGIT/94Fn78ur/znSnrxY2SKVxZbSdnKsqun3go
LZw3uu534RF/xhk4V97vTdnXwm8nxbqrqrweXDCyws2BdfAtvGLq4ciFcjn8
sFwXnh0LTS5Zyrlq2y4I97d2GgPhuKNnbNeUX64yqSfhtej0pudSmZ6Hr63j
m6NbLz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEQ
u54ltg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.896, 0}, {0.897, 0.1296}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGv1iJFAnEJQqF0MCEbnD4ahKagArGlQBAh0qAEF5Mo2gLH
Qly0vSH7MQ1yKUEXl1pqcvOHphycKsGXu4PjeJYb3vnIwWZ00jAMz/+O7nrE
Gg7c9U1jPC8z+eWisq+6YJm6Fxdipe6Rsm3WfPtSPqs1CsEH8c9+6PhGOepo
h+2P4o/XuP9Eee1waOkol+fOextlsadprVeUc6l80fkknnYtZi6U063S9kD5
O22u7FTEu+7RQ3HrPdRfqopXT9v1K+Vbb+J64lns/Bxm9pTpmd1Kui5/ayY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xH/EqC0A=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.897, 0}, {0.898, 0.1328}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL0BQOJjQIDiGENIoYhnQDl1oaLDCsxcClwZwcUwiRIBQq
aKiW6NLgJDhWZjp0datRUEmCwJSWwBKiH3r5zoHD4dkO79Tmdihm0TRt5md/
r6v5sbN19apr/3OUzUQehce8Nl/gWjnZObUZwi/77r71RnnNX7pPCpvP+kVb
eO6gkVosKxfmw+tFYWfvyee4Vc4dxyd2hb+Cn/2ecOItY65WlP/eEw4tnaWn
75Sr7+6NvLD3vDQ7FDaWF+zRqvLkqDEwhbOX4bqnpjxc6RonwvTce2h1xg8r
Oj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfE3KTYj
4A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.898, 0}, {0.899, 0.1373}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFL1CANiegkQU5h0F4tr4gmNxsssAalQaje0FRTJbm0NUQg
tplLU/R0KaiorHxt0tCYQ4Nh1hS56AN/zjlwOXzL5fBHUnZ8bcAYM9F73v5b
bBTz91+W6U/G2HuDD+L38//khnJsOTf1pnw9FAhaj+LJi8J3Sfl0NVrzV8Uj
w87ZtvJuZXb/Q/k37a7EnsQp/9L0pXL9qhEcfRYvZOz2gXI51Km1lMfvcqXE
i/hkM5C9UfaFvQvFO9XozJFyc8vp/ShOjs39pF3xq+uNmJ7H84frn51bi56Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnrgLiiYeXQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.899, 0}, {0.9, 0.1405}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGHS3tCRYs1uLwachBEJXVoTWgQaUkDx9TBRZCWCiuooYho
cWjyObmUq+Tgov2xQARREMPFJR016D3o454Dl8tvORy+9cPUXsKmaZpuPutv
NqwZB7T/2c5Gi+6mctk5PCkIr7VSBwuvyjfHM29a2LaRX+oIZ9qLk9CbsrWt
JBzZ0g37u3K9+3SaE/ZchGLfwuZxvt0P5dVBdLkifHk9nDhaynPzunPho9HM
+BHu3ebP9j+Vw0F7vCZcHRf8m1/Krgd95U74ced5+itMT38/fHWffAnQE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wFejxZg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9, 0}, {0.901, 0.14400000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHjhoJwyohsM5xsaGiopY6kIJoqaLggMEMdKxradJEMmttE
yabKGiqOXBoa2sob+lCvtoKGIOh7MCihP+89eDx+2+MfjC1Ox03DMMJ/27zF
Meft5+rZMv7H/zpSSVyLM/mL3Yry54S9NngjTn49zG8pV7eXhtpuxeOTja4V
5ZNG9t1TDu/43dGqODdT2NtX9pm92c6aOHXgxNLKL7OR4SflaOtlYKoudo/s
j7JyJPro9njiQ99yaUM5VG4+KN6Mry/M3Ylb2jusc+XV00J3372Ynrn+4vHA
95lFT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AsD
cBxy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.901, 0}, {0.902, 0.1482}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLs22BmDYkhJCBOISDw0sdWppse5OEb8hF3yCBUwSBOriF
Yw3RZBIub5EWW2wQ0ikiS8uIbNYWIQV/7jlwOHzLGf7No2zSWlFKbc93cU/u
L9dDr7+GWs53JjipCptu50n1tR9b8dtj4WiuU+wK13xmOvqmvdEeGdfClbzt
XX3XVv7ZJC9sL94JDwtr9f2BdjJwVboTfugFLc9Qe/fU2TsTvtlJ+MbC7ufO
9PBDu3hu9prCf+Gv+tandqZvlyvCL+WZNRU+iJRiqZE2PX8uGi671jLoiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wH/Ox3l
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.902, 0}, {0.903, 0.1537}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEUwPEjp1pqMHDIwCYJIZxcRNGDgnCpwaAIIkkdgsBJ2hwaRIca
hGjplhBcuhDKJVxcWnK5+wMi6rTOhloySDLwy+89eDw+yxu+gf2jzYMpTdOW
x/t/U5FyYu/FjWuTuX/2+h+EV06N7/Cr8mU0ZF0Iz/Xvrj2OcqmmVw6FPxPd
rC2c+dhOxnrK42f+uvDqWmE421e+/fq1isJBo2w+CZ+n5qvrb8ozQyPXFD6+
CukL78ruRmvxRHh3pP8MhB8bXTvtKse2dm7awqbHqQYHygGzkD8TpqevZk3n
lzpxemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j/c
7QYS
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.903, 0}, {0.904, 0.1573}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLQuDSoCXSkF5cRBAiHNokslEIQSF0sYh+iKQMGmqNQCqp
vUGcdBIlsSaJgtDlTtXWErVoP1YOWlJCL985cDg82+HV5xOhxQFN0zx/2796
YXP5uNnwa/9zEutNd4RN5pRj4UV562ykWxd+imdufa/KkSFv8VT45qJyOPim
PLkUWEkI561G4F54tBp1Tr0rH6w9d3PCP/bknaWlvH7dK+4IP2ykjh6FZ8ds
q8EP5WotM1MWntj26o5P5azr/HtfeLj/nvDerlGa+1Juu2PpS2F6hsc9Oatx
5acnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BeSK
CC0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.904, 0}, {0.905, 0.1626}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHSzQ4ZrNGEUkuDTkpKJZtYVs4iCBBCUEuTkVTUEEGUYtD
CW2NGjyiIaEpEAmCXi0t8ioaBFH7o5lCH3cHx/Eb73Mn12Mph2EYU/0d3NZk
/KDc/Aga/7PyYK96W+LH7czckfKCr+fuKl897XZTbbF3x2VVlPMzheLsp9j5
Mp07Vd7aN9eGv8R1f2R+QzlRq3qele8P47/hb3Eo8GpdKBffM6WRH/H4SS+3
qXwc3kvbykN1V3SxI87mC2Om8lt08LB4uWn2PxbfnUUuG8r0PL++GZ1Yug3S
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wFCIBru

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.905, 0}, {0.906, 0.1666}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LglEUgPGbHw0iNInSEAjW4KCbQwgOkZSgg+/SYA2JIIgKoX+AW1BD
H0NrIehSRItCSNDwTk22+jE4adTk9oLVG/V0z4HL4bdcDk/wsJotOJRSYfv9
7Jeb7c588Z5QfxPP9M9zn9p3Vq5sCq+1pzuRL+0zoxa6Ev6dj38f3Z4MisKT
PX+3L2y4mxebS9rmQ6TSFI4dPO56HdotT3K9LhywfxsLH+f3h0mntrUy694L
l3q1y4BLe1hU1YZw2neaehN+evZvGG7tqH1dT/h6NToKLWvT89WuuGWZCXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJv3HsE0Q==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.906, 0}, {0.907, 0.17170000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuG/a5SZlW5SQxiZ4nJxcAlEpwuRLQ1tKURNDhZxwSEcrMFB
XczFKQjac4iyvYQiSAoXk5pCyClwTqGX/xz4ODzr69/Lbh8YSqnwaON/sWh+
rE4N4ur/vI/N27Jw4dg6Hwr/Lrez6Wnt/efdzZbwe66/FnFqWwHbqAvfvKqe
MaMdypfuMsL1sK/2JuzqXB7GXNonp2bySvjHvA8uzGqnupYjJ/xSbPc+hRPR
VHPDrX391a81hFcq9tHSnHZ1fWLrTNjxXQoNhO2qb3JnXpueT55xyIc4PTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R9Nb/hk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.907, 0}, {0.908, 0.1762}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXTpZgiWM7609AxQ8s19yfx8SP/yN/m51fgT/xIzd
0yYg8a1c3Yt+IvFXfbzkmySA4EvPi9M8jcTv8XrFYiKI4P/9VvpgDhI/fzHj
HlYhBP+Bf+/0PCR+wB+J4utI/EMrlvg5CCP4RqEGWiuR+EtAxokg+KLr3B9W
IfHboi7veYzE/8YWP8NHFMHP2PyqeCsS/0Z8mb+cGILvxcOk3Y7Eh4Xnc9nl
Lzz0jtvDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4Un
jA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPgCz
RPDf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.908, 0}, {0.909, 0.1811}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEYh/HjBrshkCC0S0tchPSGWhwCcbBBWkwnoUEQbnGRQIWEqCWc
dKhBdLDJLZoaBM2IBoPEIRvC0aAhCfwDHCzo4fe+8OXlsz7+bD5l65qmBX/3
9w9X9VDF9RPV/q/bqTrmwpZtTtNu5dZa++FJ2NnfbQQ3lC9yvcK18NwVP1oI
Z5/HIdtUfstnVkbCB97ZNLypfP9S6t8IB4p60/Ao1/214omwMTKTE+HTctuK
eZW/A3vGrfDxuPe5vqU8PI8/nglHrPfml/DdR6aU2Fb2Xc6SHWF6lgc7+1ev
gyg9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xEh//
7yM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.909, 0}, {0.91, 0.1859}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOHHa9K2FslBs7QhSHMRgkBaxCAErc1FgsBBEETQUYqWN9gQ
OlQiBUYtzi6iQoSjg6stWSjiUg6CRJn0c8+Fw+WDwxl+x0kycqprmrY1n7/f
fjEK12xjv/b/Lr2ZbYddWX/VTYZwysj3P4X7PmszuqZ8/Fa5eRZ+WRxU9u3V
I0Xhx0HQ/SO8Wuia4uvKxn7svSM8G4+auxvKievM7b1wL7CUXXYqh77yR2nh
Rtnq6QnvHD6YAy7lu6n3oyq8Uqm3LJvK5+GDUk548t3NDoXpefV0Nt9s++mJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AfHU9xI=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.91, 0}, {0.911, 0.1923}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQgEUhvGLOgRmS0skQkpkfpTmHEhTtUqJQ0hGikQQNdg1/BMEl5ZC
bMqgpRwaKjBQI2wK+pjbboI11RhU0MM5B14Ov/Xxrm0lsjbDMIK/+/uf309m
b+I9bvzf+unqUsIvfkn2I9fK83bTOT4pvjyzW2XlwEql9aV8OOCupQNi50W9
eKdcysSWo0Hxh6sZPVBOXy0O2kLih9yztaE8N5xpPyo3bvq12bDYt2nuHSvv
jziSQ1Nix21lZle5sO12vSpbnpO3hWlx6j7WaSh3C82j0YiYntXO2PlOvhun
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gEwCvO2

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.911, 0}, {0.912, 0.1985}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFLuKq4NJSLCCKBmGWaQ9yhTTehbFUQXMIttFxCcDLUpUkq
B7HBP0HuEgq6tJSDixItfVxcncSr+PCeA4eX33LgfTyZfDK7o2nagbXrd3hj
PO8FTV3bTswbvysLd98/L/+F3aX00cWh8oPftBvCy4/Cjy+knL+39WvCs0D9
ZSGcnOxbF5XfKp3USDh8vB7l9tRwNIV3q/FfW1i5cjruXwsvvtOtsXCuYZb0
E+XJWfHqVThhXXNFlHuPdeetcODc/fcl/DTvDBJRZXraNx8d6vTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQrXRb/LA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.912, 0}, {0.913, 0.2029}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/GLJEVDb0RTQS5BrfmSlV6IBklcajGp5arQZtCklNHSrE4N
IphQQUEE0iQYBL1oTUHhv6BeJXDSoQx6+J0DXw6f9bEZsc2oRdO0hf7+fq59
+eR3mbr2fyPZxfOi8ImvfDSzpPzd2dg+FTbyn/a28EfAGAu6lde7ZuNBuHgR
f55fVp7bshYywmc/qWRPeOhmOhRZUU4ErxzvwvUB+7hzVXnnrtzMCb/t+l8G
Pcre4a/CvvDtvXFcE54Nt0JrXuXUaMJ5LWwpWScmdeWDvbR5KEzPqV619fpY
0emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AYHT
FMw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.913, 0}, {0.914, 0.2091}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOFLQ4NjOgmWQpMIOQjd7WZWBkmR0KK1JP0Ykoa7iBQkKZSb
Q3+AUmGLq403AkFdaukORRDhJCoIbSEl+PKdA4fDs5zh9e2fxg+mNE3z/+/4
msel3pnRM7TJfLs8zY7wzlP1dnNJuZEOXdSFdbeV9IaVq42NxWtht2nPDIWL
c6l+Yln5t91vPgufZLJ3gYjy5/x07kZ467W0OxK2zj360Ypy0P/gfBGuvIUG
+qqy89JqlYXzC7F7x5ryz7udM4UPr1J7H8L2+F1Uef0r66oJ07PQ3X6cLbQN
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j9hrgAD

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.914, 0}, {0.915, 0.215}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuFrw93czO0G4ubS5JB3uBBBapoULQUqmC4ubQWKCOqYizU4
1FSgQjo0RVMuQaVDTm4hWAhiKUSLSwW+/OfAx+FZX1fiaDe1pGma52//3z/I
OFqbE0tb3F1Znzr9yh5f5SUvfPFh1EbC9rNGYSegnLO8sXvhz/HDmjuoHKuG
lk+FXzf602/h9dlhJ7qlfHv5VXsUdgezxdWQ8vmPHq8K61cVny2sfBJZcaaF
R/PGrCe8X/d2zW3l5712/VrYtIVL9ojyTbMfPxY2DpLmmzA9hw7j6d3qWPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/8In8ww==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.915, 0}, {0.916, 0.2207}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHRA4tNvQsIsPFocFBxKU/rhFK9coSl1J0kcCGpmwpMBrC
xSmEtohsiaaWNyQOBWUQNEiD0FgIokFtmtDH3cFx/JYbPm8qZ2UchmHM/O3g
TiXSs83lVtj4n+Jw21xcEfdu850b5d0tZ31iVfwxUro6UrbuPIUv5Vq6sr1u
iYOjoTlb+cK+d/vWxGY22i0qn5iN+o/yb3XwUJzNtQuPyu+TB8lATBx5cM6X
le290vjQhtjvnf7eUT5/rry8Kbv2Q9cLm+JDX/X4UrnzGk254mJ6nkXGTpc+
n8L0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEfYfd
9b0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.916, 0}, {0.917, 0.22590000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFLQejWWgbqJjY1ZEPkxaEGJQeHPu0DL3d2cTEEBxOzJUwH
cbA9DYKgOVpaulTSoIOLIDRklKRDUwo+/M+Bl8NvfdyxeMSc0jTNO9r49xub
sdmdnq5Nzki31pLC74vmXEd4vfn9G9xVvj9Nvd4Je5Zs9YU95XK7mMsK28+d
xpfwia/m395X/uz45h+EoxePA09U2VoNvxWE/R+t+p/wbck8Mw6UXYEf41n4
spfSlw+Vpys2R1U4sVEazhwpd/vORlx466p20xR+Cq3kA8fK9Oxmqtb1i6XT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wNZHR2v

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.917, 0}, {0.918, 0.23290000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C9IA3EUwPHjkhcsuiBOcatbs+za7aKIioaFWdzcbYKIsOw1gw6jNoPI
ykQ2gwgaVHQwMCjoglzQMqNhBv+AA3fgl/ce/Hh8yo/HN55fX/BMwzAS/Rfu
1nRq2116d4z/sb9vCkfKtepsejgnHp0PohvKOz3vq6P8W+s+zuTFaxm/fqb8
YlqViWXxXGPX21K+Xoy5XeXJgeOxbEF8eJrqXyiO5G6fkp54czD8Ufx5HlR6
yqViOOLnoQ/3QXnqyh+3S+KLVevnQDk5ste2VsT7zdhJWZmed29O9fXy3qEn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A/fmGkU=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.918, 0}, {0.919, 0.24020000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGPhqCgtS1vREhgQ5OIIli70hgtBZVa3hoiEH50cVEJh3KR
lgYXBaOpNW2IBlG6EA4uQTiIIC3aooIv3zlwODzjea1Hsb3jBaXU5nRnt9Sw
1C6Cfa+az0qiku0IG2vO092Q9uC17qsKH176Tath7ZatMzKEfc2Tj1/hx+Sw
FjjTXrcbuSfh2/eloO1cezF9s5MVvnJYzX/Cve/K+CCivZ9xfr4Iv203Hrai
2u6uP18Urk6/VTFt0+xd4eufobktrArGvyuunfAsf90L0/MutfGcKTe99MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xBOERAaQ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.919, 0}, {0.92, 0.24730000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPHXH4LEwdHRJ7Q0CC2SQQhBL4cEsYaWCKIoS0gzqynQqclA
0MEWQXARQSqaosmgsaEwSBzaCqLhRZAkldDH3cFx/LbjM1d3ouuDhmGM/23/
JqcdrUriLWj8z/NL4cyZFC8WzVxauTlTj3WU/e+Ts3O74upp09NQdoci3+6U
+PjjqZVR7pY3zl+V42E7t7Anbn8dbV0pz1cd1lhafB3tPyj2/Zi9T+Vyrf64
si92LQUubpWzwzcnEwdiuxHZLimvLbetoUPxw+imN65sXdq9e2V6jlTyUwPh
uyA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xL89y
70I=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.92, 0}, {0.921, 0.25470000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQgEUhvFLhMsdXFrCIbreQVtaWgzCpj7cbHByuhA4KEEEXTO7Ff0B
VmCgtTQ4OEgEGtGQizoI4RBBWUNLU061NPQJPZxz4OXwW59xZ2VpecgwjInf
/f25xtvnrTuIGv934Xj3M1lxyG/WK8qlq2LBvyE2U1baVc6N1OaflV+bkWAs
J05mWl/nyjej8YfApni2/VjfUz5bTe0PlK2x93QiLz7segvXysOuaYe2xGv2
0XdB+aVn9T+UE/law/HEnfD0QVc5ctfKTG2Lq7vxxRPlwOST7dsR07O8fnwa
vOxF6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8A
npAHyA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.921, 0}, {0.922, 0.26130000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPG/Di1mQ0NLEIQaUUEhQeRyHVq8ET0210CwxdvuoL28Bbqk
4FKLBNFSU1QEQQ6OQVOESQ3RIsIdpKWIHvRxzoHD4bec4RtedVZSfmPM2M/+
3sHJVrhno2OZ/yk208ZR/nK7zQflzHT+Ir4pfn4JlE+Ul0rVTP+W+HY2ZGeV
o2+nkVflo/2Yb2FbPGA1ns6VC+3ly6Ed8Xu1VXaV03Nrjqf86HXtZEFsH+ZH
6srXiV7/uCue+HsoPqiFrj6V+xbPKqldce4jtn6n7B035mf2xPQsjXaCN1P3
Fj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfE3UZEB
BA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.922, 0}, {0.923, 0.2686}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOHPC5pY4JJLEAlKEjQ3WDg4VgQ/NhRCFAnVIkpDk+CYlZeh
P6GhtobSIoKsaAnMpUXcHCxagkAQwrkUevnOgcPh2Q6vbyNhxK1Kqan+Dm73
4nV+Zr8TVv+zHjUmz4Wbqm11ZbUj5e12UvhupffQEg44MseRA23zdjh5Jexc
Ky2MHmrvuf3BtPD3/bXtS3h1M/S+dKT95qk/VoVnnw3Tl9OuDN4THvfuLP4I
F156wVhe25LI2GvCqbGRj+mC9me99GQKR3f9J7/CtYmb1FZRm55Dc6fLZ5eN
MD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEfror3
XQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.923, 0}, {0.924, 0.2761}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFLkEu4NEmTwiXQhu7koIFNtSnoHxAEgkgQmIuLoLkYFFSW
XpeChsYcg/yYwqkhB1u6li7S4BYOTV3Bh3MOvBx+y8vhCRweJ9MrhmGE3LfY
r/5WLnM5ixnLCb9F4+/Kj4V+MHIl9m2mVh+Uzwaj77Vr8V8x284rH23N647y
50fpZK8mjle8iSflnmWHfDdiyzE9JeX7amv8o7we3ukkb8Wnk37jRfn3IpU3
6+J09CtxrjycZt0Lxfu1ueegIX7eLbs/ioMzb9eyxU17MWJ69u42th1zEKMn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+B0lPA74=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.924, 0}, {0.925, 0.28350000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAmEYgPHjCEoiB1cdjJAg8h8Q5ZwCaamzQmgohZtucNKWppyDhpbO
soIcJAiNlhZtaLCmCHcFDyddGhQHoxN6+N4XPl5+y8fLs5rLm5auadqG9+bb
uZrPyND+Z3krUtAd5dOf+o4tPKrENzvCR9vtxURZ+WuS7leFkw/dpv9aueH9
diK8NhsXesKXtbPd1I3ywoE/+ixc1J2lYEV58BRxS8KZw0ZrKPzhXbd/qxx7
aRebwo/He+b6nXJopRe9ED5/tX1T4V9r4mbvlfOB0tunMD3davk9XP826Inp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8AK+QY7A==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.925, 0}, {0.926, 0.29200000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFH0JKQ2GCTQw4KYhnpKm9pipayoFlwiERbog8XQXRxbJOX
UJkfY4FbRIqLDi4GYUM8iGqKaHJwKcM/dwfH8duO/1I8vZ2YMQwj8LeTm17I
PfYuv0xjOvbDvBW+Em8dlI4t5faiLzZ7LY50bldSypXD6NyzstvTfTcr4kJ3
p1VXHh3ZlutGvO9Nnpwpv/RHsTfljUwutFkV3/udjqZy8Kn04amJy1lfu6Ds
XL67+FbODqOne3XxT37yoDi+trsaaIgHr7bjXHm9mPwcK9Mz/D8Dk56Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXv8Hk0A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.926, 0}, {0.927, 0.3}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHODiUDra02aIgNOiQU8+QoKkEQQWbktqEqC2jqZZocYkG
QV0E/5TWg3BPCRSbmhoDqQxsiAYjkBL6uDs4jt9yw7eQ3o3t2AzD8P/t9K6e
ZV5/qqOw8T+3ofHddk3sHRwXHpQvcq7sUl3sWM7Hi8oHQ2/AcSl+P7dm9pRT
EfPtSbn/0W1HrsTm9J1yY+05O9cQe74yiSPlXGkceFG2rZ/MRpvi/W/XsKU8
KOc7nmtxPOYrnSrfT6zDT+VQ3Uxu3ogryV6wozxvTzgXLTE9yxsr7q32Y5ie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74F2DvAUs=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.927, 0}, {0.928, 0.3088}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LgnEQgPGXcIlChYJwCcTAEIQgHZzeSXAKdBCDbDDURQlqaLFwMAhp
tCUc1D9AxN/ZUIsFuTiEUwS5mdSkgwSSQQ/fOziOz3iPNXIciC5pmuZY7N+1
GIJGZ/VL1/4nW/kY3Qj/HCS7c+HE8qwQrym/NzKpvvBexBzy1JUfjPndkvDO
vd200lAuxmufp8Jr6/rTm3Dm8aXobSpPEsHzsnDMMgxttJQH3aQrLew7mZlG
wu3Ny7G/rezomZ87wrdn+ZLtTnl1a/viWnjx7P5U+Duluw87yvSs5KJXR+FX
nZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXs9sL
Uw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.928, 0}, {0.929, 0.31820000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/a7G3jRu11t7BiiI1zwtcByJf+Fq2Bv93Qi+U9Oj
4zOQ+Jv18hYz7kHwlW//rMtC4k9pb426jMRnMxE0s9mL4Jc9mCO4FIn/okfj
Le8+BD/CcsuJMiT+qaf2S+4j8a0nna732I/gr7ELj96IxJd9/chM6gCC3zc9
T6gZif/f+dfb10j8gg+tJ0MOIvgPQc5D4gd5zm1QO4TgH/6qEdOPxIeFZ97R
f5uqP12xh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXwA
6Z0vAg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.929, 0}, {0.93, 0.32730000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/UZPLxVSIaGjqMTTYYE3XpakIqiEDC1QcDOzOQYtF0tYa
RASBujSF1WIQ2kNTnNTBMeceBIHUkkIf5xw4HH7j+cajzmp8wBgz3dv+LX1P
ho+Lb7b5n9mLfKCrnF0ODkdKYt9v9b2ifJRbf/E/iLtrncyp8rZxUoOP4vbl
TzipvLSRnmsp3w25PfaTeObq7COnfL41VbWexZbrOrurnLoN7r8qf8Vqm4tl
ccwKzeeVG4WOZ6wiXkg4n4fKN97+w+KJYrr3sfhkx31wr0zP+shKe3SvadMT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/ARFEC0Y=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.93, 0}, {0.931, 0.3357}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHi82GBjZkQ4O2uAhikDzaG4TApZTEzVTQRZEWgwqhwSGc
nLOlSVqbEkozhYjASRQHadD1NfiEfs45cLl8y+Hw757nYmmHYRgB+63/RtZV
fXn7jRr/s7HdPPO/i8sdf6SuPC+03Zbyqc9cpLriXnc94sNS/CHUEz/tTapN
Zd8wl3B+iOuXViSv7Ni/9vwoF79dS7MvntrbHpVPgoHW5qf4ddS+qiiHb83k
VNk+7uB4IPaO41vPyrW7yXJnKP6zr7tRvphZrYUyPe+PapmZ9RWlJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnXgHrCiPR
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.931, 0}, {0.932, 0.3435}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGLixA2XQgbbby5tDVUflCDTiY06KSCNUVBey3W/QHREISR
TRa6BEK6BM2lWZklbUUNRqR9DBlk0Ms5Bw6HZzrwelJL0bTDMAyrv3938ek7
/1Z/8Rn/c79pr8cvxRG/mTxVPmlnJ7xX4rFty72lnJspdX+UzU6gOn8tzmTP
DqrKn+HYxnhDvPD1kNxTbu4vTw7ciEORnntFudyz31vKVt6sTTfFO3O7hwXl
QceoPXQrXi2WUmvKr/Hg1LNywnk+PHsnvjiKfRwrBxOPtZGWmJ6VkKv/qeGj
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gX6LABC

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.932, 0}, {0.933, 0.35200000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPhqZaQpDKggQRUnBpK7mhQ7suIQii3aGWchCiKVoygrYQ
WnKQpmtEi7S0FIIOoiVI9K8YQbiJLQWZ+PKdA4fDs5zhnYtvhswRpdR8f/9v
INauOh87hhrO5VjSOhR2Xf3sd4WPzXQi+qQ9OmEzisLb16dTvmftzw1PLyO8
ai/U1It2+SaQXxde2qqk74QtR2Rt8VV7ttQ2csJHqeT0+Ju2cv72UsKDd8LN
Hdv5yrt22J09uBC+vfeYk03thd3C8p7wmTfo+BK2P1S+wy1tevq99ZOPmYZB
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/Ae6iBAD

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.933, 0}, {0.934, 0.3612}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLbi02KC0aNAgRIjiFEIkJBuFiLeIkkQkiRA0RtAUS/iAt
DTXdRdwsSNAhnGupIUWCEMTS7G9xsDsIKfTynQOHw7Oc4V3Y3tuMmzRNW5rs
9M49P4y2ut8+7X9O09GnW2HD0ys7X5WT7f1sQfglO46PhEPLGX/sTbnetTru
hd1n+q+np6yvuBqXwrOD6pW5r3xyHsilhIf+x92m8M5PdG31XXnyzFESDq4f
GJaBcnU4bhwJL+qZ647wRciW3/hQnjH0xI3wcdEVsH8qf4Vr82lheka8lbvD
estHT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AdI
LyNS
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.934, 0}, {0.935, 0.371}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGHgeDSUCRCoLmF0ObQZpJBi2AONthSIVZEktHU3CIm6N7g
mJMKhrSkQwQG2mK5tUQO+cpqS5JS+rk7OI5vueF3byXCMYthGJ6/Hd3eWtV5
+mr6jP/ZGC5/m8rNQqsd6YmX1qOla+XSRDc9b4rdxeROVjk3fii22FKu7Tfx
cWVmcKf8spl/8L6LI5ML5XPl26vqmbUvXowHdhPKhen7QEd5thad83+I0/vd
wYXyj+PocepTfHAzLJ8oPx2mMs/KIad9L/glrjfyK5fK9MxY+/bVUMdHT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AsOzwwI
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.935, 0}, {0.936, 0.3799}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuGLW0uTtcYtAiltyMCmhMyi1U1w0ECIEgQdWqJoScggA6ml
IWttSwPdbGyIS1BcbXERRZCEykozS+jlPwc+Ds/66mtRX9iiadrU3wa/eJfx
3rw23dr/zW459LE35cuJ/HdC2GosmS3h/W3j2v+u3LYFjm6F1x9rG9NtZXMv
vpwWXp3p6z3hQvmgF/5QtidGS/fCZ86LrOtTebjiSJ0L7x7mN4e+lFvz3pWY
cLBqjD8LPxwHfjwd5cWFeulKONuI50a6ypOn/dSO8IknGakJ07MayjzNvZhu
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l+t9jQo

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.936, 0}, {0.937, 0.3896}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEUwPHLEiECt3QKJVscHBtEcAjFlohqEDEHQxDKojDoXyiXLKil
pRxcimpRjMZuarpRDQcXvaEIouXK6qS+/d6Dx+OzvOHrz24t5RyapgXtHd6T
udJG7+M5qv2N63UysfipvHd2Md0QNhOhb/9AOfXeaB0IP57Ham/CkQWjnP5S
vrLSBV14qtq3PyofLhcDp8K/8/Lv7ctSOy/cTXrqhvCKs3IUHlF+uA1tVoRn
M3fzEw7l6nh8ZlfYa3/rCO+vrT7FR5Utt1m/Fl6/Lx57x5TpqftudvLlZpSe
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74B/T8ANk=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.937, 0}, {0.9380000000000001, 0.3995}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGv2x8rhWgQxaEIzMTl1uAYOl0oi8DmFKIgELpBGQ4RpEvD
dVIXp0BobDaToKmGQJKoEJPWglqC5gx6+M6Bl8NvfWY27eS2oZSK9Pf3M82D
kn/oK6b+r7uj7BPhVa+z/CF8feMLrQ9rz+/WBprCZwHzNTiiPXnbqBeF8/tW
+Uf4e7ptp13aW/cbiTvhp9x7aGFU25rNGlXh+oPqGWPa4WPnMiNcjfgrj8Lu
59re4rj2UcFcORf+NK/mJtzaqa41mBNunbZ7b8LxaKqx5NGm58VL+nBtqhOj
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gVcQOc/

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9380000000000001, 0}, \
{0.9390000000000001, 0.4081}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGn6JamViLYkovmUlAtLs8lJEEjwdocBNdE4y3NjRmBlA7i
0hvKIagxw6GWwq1FcEmXpFChJYgiSujjfwfH8Vtu+Bay+VTOqmla+G8nN7qW
udmYGuva/1z1X0+uhQNHRsHvUC5HLIkDYfvgMDQSNso+27ZT+UU3n1vCO8Ol
ZnBa+aHaPD0WjqzHip/CjfenRNalPF/PLLaFS/E326pb+efD6NWE82eWW7tH
ubdZquwKb3379jrCd+dmMjqjvJJeDl8Im5N3s8pzl7H+vjA9vV/t8eN9V6cn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BUjZDNI=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9390000000000001, 0}, \
{0.9400000000000001, 0.4182}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPHjBruhQUGtMwlcHNShGlwdFJQIKidxOZAOokUiFXJyqqkW
B/8MNrlFSwgOlxAtTg652ZRtCuLo0JCBX37vwePxeeM3VChmbV3TtMh6/6/v
Jf1d9S4S2mbu8mPnR3jlsponPuXL19lNT3hiVU73/crH23r0XtjpP7iWwjHb
nOZ2lDue7tu7sHtw0IrsKteunFJdeOnPnP0KFz7GUdtU/ixaWyPhVHA+jQeU
e8PK4Ek4XNbbxp5yI/RYvhY2Rub5RPi22o0lg8qz8KHxLEzPo/U3f/GVoCem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4DRF7VcA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9400000000000001, 0}, \
{0.9410000000000001, 0.42800000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IwmEQgPEXW5LWBpE+NKMhKnExBElawknJ3AyKQGgIBAltiaaW/6A1
1KBCEAQNQatDoUM4ORg5CGKLJqLUoJtDluDDewfH8VtueOxHsVDUpJRa/d/x
7a64pp/mfnxqMpGPl+bsvHb5wl84F95aq2baws+1g0RwQdt22dvNC1+5kuv2
RW31aTIbwnEj1eoLt9zWYsSmHW4+ZN+ES+nxQ+1N72voVvix498YCVtuqubj
JW1j+/CrIjz87hU9Du2TTDJ3L9zYmTqbWdYODFJ7p8KFO6uzIUxPb+D9ev+3
7qMnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A6Wk
/jw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9410000000000001, 0}, \
{0.9420000000000001, 0.4374}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3d2vJOw5zIE4yf/aivZzVnLBysdhJe03NQcr1pZRyXbns
gPIqtR0cKOUysXBwVf6c7Lql1k7IRaF8e56nfj19rt/e5fVUzjQMw/7d368c
dcer0WbC+D9nttQ61S8+/hqrnSpHilc3nQPinbnk4bby+/eT96acO1maTw2K
X9KN+KXyTMCzokPi8lmgnle2F3dvP5QPWnr8TExsXZQ27pW3suMLji1utl07
+8puORk2h8UPK8/1VeXJjuzdo/J5peFPjIj71rzNonKhK5huHxXTc7rwGXL3
XhP0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEP2EH
718=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9420000000000001, 0}, \
{0.9430000000000001, 0.44680000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFL3EalKUJziCBCMNMUouWucqFFSF0VGhrCWjTIJQKn6AMa
g3QIhyb/gTtIDroIYg5C5CBkkQ1NTtIVejjnwMvht7wcnrVcPnm4YBhG0H3z
fb9ipryhH8v4n8XmTaSoXDz1e4bKH4HaOLElzrSjL3XlVsF59IXFe+v2+aXy
c+c19a28WspGD7bF15sTj6M86519bkTEJxeme6F4GLqtTJWTA7/7o7hRrqXb
yrGd+Yif3h3vg/Lylf1lxsTl3X7zWHk6ylb7ykd3k5IVF9Pzt7ufW8q8WfTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/Tbv1WQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9430000000000001, 0}, \
{0.9440000000000001, 0.4585}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGHFEaLttsQDZFDi5blvzfUID1aclGpxXRwylWxcHK2BmkQ
oYRsaAmiKdDJWtyioMHB0ZcK0qRD+qCPew5cDr/tnm8teX6ctmma5p4/a2eu
BgV9e6hr//MdysUehI3+gndlR/m1Unbkhbf2XWZPuDZqtA2fsrPquXsWLkaa
F6u7yuPfw3hJ+Oz20zsS/jhKOmN7ygeTgdkSfrnPvW36lTeii/Vr4Zu/8uVU
eOnRlUgFlPPzazvCpnVuUPnkqflTE+6cGu/2kHJ4+aueFabn1PrmelenJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngGgiQ8F
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9440000000000001, 0}, \
{0.9450000000000001, 0.47090000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEUwPGjqKEl0JsE0aBJWgKxW/Qqk4agIGgpJ0NqEQOXOBKLptxu
8A9QCy4E22ppuAgKc6klaREMG7vAOSIFv/zeg8fjsz2+c5n8dnZC07TIcEc3
MdOpH8U9UxvPzW2m9CEc3vd2VxPK9qwVawhP3k/5dFO5cGh/nwj39WDrS3jn
wbncXFZ+zkVP74SNgLsXXlF2njaWLoQDhY5vIFwOjR5U/m17rUfh3LF1tZBU
7s5Pn1WEt97s9J+wWwwaB2vKi5Fr/6tw7T36Y6SU/efuS1WYnp+W3lzvdU16
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynrif9QfAAY=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9450000000000001, 0}, \
{0.9460000000000001, 0.48250000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+Fbwx0Cp8wtIXJycVFIlwuhaXZFctci0aGloSFQKMqghlqU
QIgGERSXFjcnJ4dqiJaEgnARQfAPWIsEGvTynQM/Ds/6rh0cxVKLmqY55/v7
y7nmUykwMLT/u3SZlaUt5e+P9/Nj4fR1Mv4p3HYPNwJB5VAnY30UbtzqI1tI
2enLP58J33dXqz1hS6F2sbutfGp4Eg3hQb/pXQ8r7xfNlRvhV397NBHeHCdf
4jvK9YdhtSXsCGdzLlP57kffKwrr5bxvIaJ8ErXbDoV709r4TZiev1eTebkv
g56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngGjQUk
PA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9460000000000001, 0}, \
{0.9470000000000001, 0.4923}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DEoRAEYwPFHcoMMlod0SspgUcLg0a3X5R2eo1ge11luOYMsZ8KV6S1v
vFV6d1EyWd5wMqDcYCIDmdSVHgZKiSv/vu+rr6/f8g3/gWzBWW81DGP4b5v3
5bvydmu/Joz/WQ7Gb6y0+DpTCw6UrRZ7r3NWfHR8524px1dy1qOy1x6ZyTnx
z2nx/UR5w43Ve+fFzx1+ZUfZOesvNZQvctXVjCMe65qYCpUPw1r30ILYzNsf
nvK+eV//VP46bz4U5wtR6Ur5oW97bXRRPHMZmy4rh5t+T9uSmJ6Tg6ni7shT
gp6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX1+Hn
dQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9470000000000001, 0}, \
{0.9480000000000001, 0.5058}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLOISTo4lgLiEGgUMuoReHFiEHh7QfG7zcLWhpMS4EohUt
Ujq4OQblIIg0BeHQ1J+SoGAQTg0pFbY0ZdHLdw4cDs92eL3pnbg5pWmaf7K/
92q36LStjnTtfxa8nvG2cOXu/KEj7NgLXoQTytm55sGZ8Gd7Je1IKhv7vVBG
+GnenBkIL3ffx9E15cuc9VgX9gWmq+515fJz8TAvbD/2GCPhv/c2lN8GQde1
cKrQ/PJtKt8vxVonwuHXXvVbuFYyj4yU8mzkw7gVPh1a+uKWMj31m34jZ73o
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD82Tw9O

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9480000000000001, 0}, \
{0.9490000000000001, 0.5152}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQtjgVC4ZaGttgth2c2kJzRoKCvL31pZDjTYKJk7i1FBD
LanVUkFjtQhuuohLDdESBTZoUEJX8OWcAx+HZ/k4vHOp7LrlMAxj3n6jXf7M
mcGdL9MYj/PE5T1VPlyu9Cfi4vdvXyurvHlWu+ooN1ZCx+GEePHnKVNVrl5E
l6aS4pm1rjenXBpagzflv8teK5IS728cXd8rvzgmi760OHZTsQrKj9v+cE85
4KrPbmXE57ch+0LxdPK5vWCJ8+5V+0dx/6FbHCrv7Y5GTM+PgzvPb/PVpCem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4HVJgXcA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9490000000000001, 0}, \
{0.9500000000000001, 0.5249}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQnZ4GAu/sGaDgutAnx/NIfK/9tbIW6Qj+rmzOnwuQ
+DoSU69wZiD4c44obChC4vMVrum+jcSvA5rmkongfzh52GktEj+xzF9OLAvB
v6R0+2cdEt/5fNrV50j8LdWfNgRkI/iqGnU9O5H404CuU8pB8Nkbpzp3I/Er
dBXlvyDxX95c8ysmF8GParO4dhSJf9royEa9PATf5r5/73QkPiw8bXWuzHom
+9AeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxY
eML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8QEptf+y

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9500000000000001, 0}, \
{0.9510000000000001, 0.5349}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgnEQgOFfjtLS5qR9Q0sNbqJSCFHaUBS6tAVCmAaZlY5CY0RGRDm4
CIGLCZKO0eTQ3GJgfyhaaigoEcSiEny5OziOZzteK5oMr9qMMeP/27+Tj4sH
+Y33gBnM+X5rzSTFTm9sJq58+PLpulEeOsr2/Jvi1JS9eab8/HpyMZwSR06t
XFq5MV2JPyh7PryzoS1xqdAYrSo75pa+HdvivXaruavcLcZqb8qJha9cZEd8
180mLpXnS/bgWFp8Fe4/KHb/Wj8d5WK5cruSEY8s++rXyvRcn+jk74+fAvTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR//uUVuA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9510000000000001, 0}, \
{0.9520000000000001, 0.5493}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLucSFJGiJBunqIEGDo0PopOFkDeLiIglChhBkaqYE7RqC
gdDqKCJZQ0MuRhBEQw2li0ubNujiYP6AL985cDg8yxne7UjiMGrSNG1nvou7
HnLdvyYHbm05V+Z2wXmuPKoHjivCR+GudyWl/LUaM+LC3ofh5FP4MZL/3ksr
Oyx6sypceSoXLRllffFOOLtR8/WE+y2XzX+hHD5p/zeE3zcPfrayyp6XbvNa
uH4au+kLG9ZRPHipXHrL7z8Lm1O63ZFTPrPfTovCvx9GZyxMz+DabuPur+em
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngGkBACM

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9520000000000001, 0}, \
{0.9530000000000001, 0.5605}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+Evh5aawi0Q+gvVEIiLQtyGFi8E2RC1GoIOeueI8mrlXWrR
wcnNpQa3SmgTCqKlKYubIBEuQTgIITRU0Ms5B34cnvWdSjqbqYAxZvF3f7/3
OO0PDz8t839bB42rZF58vxArPyhHn26zEVd8UUzEa8qTy53Z0YL41E8bR/nb
G/ht5VzEvV4tirvdscq58sZZNTdxJG5FZ+x95XCvMfeuXC/HRtaPxUHr7vVS
ufSRaIZOxF/VTsVTTq9lnL7yc39g75TEds2dbynfxMcDS56Ynrv5l5W97TeL
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Ad9CwT3

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9530000000000001, 0}, \
{0.9540000000000001, 0.5733}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvduTh0m7/Z09AxRof5t+dzISf+4i5Z1/kPh8/uun
pHYg+A2/rQrOIfE/LD/mbd6J4CeFBKkvQOJfYrjHxNmF4LuszbxXiMTfEvl1
5y0kvhpb41TnbgR/+iaewjVIfI74GT6iPQh+BbeKRh0S/9X29czPkfjRKdb3
/XsR/DMCx3ftQOLb7g2aptiH4K8DOQ+JLy+W5fsZiT/h0FeNmH4EHxaeQiL2
x+5sfWQPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxae
MD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+AAP
R/7F
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9540000000000001, 0}, \
{0.9550000000000001, 0.5847}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPqJZwaSpcKkTSCJwcMhCXRgWlrUECIWwQzKVF+NDFIDMr
f8YIXHNPEQJxEtLFJcvSBpemamjxZ3i5OziOZ7x38zgWjCwYhuGc7fzmnn+3
j66+vQYTMxebynGrZbCbE49apaeC8mHCVpwoNzeq8ZNrsbvt8XeUK+ctx15e
vG4PLT0oX3TfBis34v9ktJZQPt35K/aVX3vm2cGt2J+2BB6VG66yc+1O7Orb
lk3l+0z1Y6y86t6vBwvi1Of8YfFPNjT7WBzxvAculemZ8YW/XraGXnpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIp2UcJaA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9550000000000001, 0}, {0.9560000000000001, 0.598}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOHLBcvB/ANNIi5q0JyFToU4pEkRBAWCSw1N2uJkc5tgXksX
HVyipKHpNmZbg7QaKbaoQ8NtCrxSL+cc+Dg8y8fhDeTO9/KmYRhh9y12PjbY
varO4sb/vH+dRhzlnYqzdHItfkqUP1+Uw9MVe70mtmqLEfu2QwXTEpe+79Nn
ytPGZrSvfJzqLW/VxW8/2WFbOdEa2P4bcdf97UI5+OsUPpQrnXImeSv2HPjX
uspF0/KuNsTju9DoUvnw6OF5ovzqXrffFG889oq2Mj3/Og3j9MT0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xHPbChuI
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9560000000000001, 0}, \
{0.9570000000000001, 0.6124}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFL0FCRUhAtOeSgEFwdcgrk7tGSurRVIAhKuWRRDoHkJjjL
rdTsA5r6GgIRlQZtiAYhaLpgNtoU2hIa9PA/B14Ov/WZ39wOhEc0TVsY7u8v
3TcSldOuof3f9Xoo4M4rz01aelY48xgd+xH+Dfc+NgrK8elU9VnYqtjMxaLy
ajS3awrXZ13B0TNl39ONZ0u4FPePvwnPOJodo6ScboZqV8L9HcucOleOOGN7
+8LvL71gW3j5IOVduVAuu+0TD8J6K/fpuFQ+OXTV08J2/fb4S5ieR8nXu7Xv
tkFPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88AODb
HEU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9570000000000001, 0}, \
{0.9580000000000001, 0.6237}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLk1Fxl/ZscRACbahJBQmcIogMkSbTTYho6oIgVEsuSUSD
9FjCXmYI0Zy2CLW1uETBxddwJWgwWkro55wDh8O3nOGfSq4vpV2GYfj+dnjN
6epxv+SEjf/JNYNb8Qvx525j+VE5ORPz+y7Fr2/vowfK8/lM+0f5fm5QS12J
vfb2yYvy0b5pzV6L3cFi7FTZ6noD7htx77A6tqG8Ggl1msrPTqMeKYtDw3fK
leiHNXEr9nxlVrLKhbNBoKXsWtgZX6yIN7/N7oOyfV588tyJ6TmyN7nmJOww
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S//mQSd

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9580000000000001, 0}, \
{0.9590000000000001, 0.6361}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPEjXCTQkCBcIichECKDcOmmcAsS1IOchMNFEWrMQMgG25tq
UCEQBPFPltBQw+lwU1NTCIWLCQ3hYoNk5Jffe/B4fKYHX18yGzGXNE3bnO/f
Hd5eWxuNL11bTDTiLxWF+7PW6bfwbm0vftRUrsbtbUvY64i5Ai3ly8b76Er4
J5HpzYTTzmkp1VYedAq5F+GD5IoRulN+ct0EK8Jbj373cke5nGp/ngh7VvX+
m/D5s13ev1eepGNndWHT+2GsPSi/9jI7eeHw8dQ9Eu6uX4wPu8r0/P871OmJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AU2sCzQ=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9590000000000001, 0}, {0.96, 0.6472}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGvoCmEbIwKzAaNsKWEpPocXWtIK3AIWhps06UUEmnRJYJC
nFKnpn4G0/42C4eCbGooBHNQ2xza0ujl7uA4nuWG17a5s7LVbxjGVHd7tzCe
aC4Xvk3jf5yVoXJROR3JnNqvxYOTjmhSee/lcq2j3N4154JFcfDvofj5bbU1
UxJ792vlE+ULVyjbdyOeeP+JbisfHSTWX5UHZq3uhVtx+DNjzSs3ko625U4c
mL96DCs/1c3ch7LnsBLz3YvPlvwb58qjzZp75EGcOg4Nx5XpuThdTX+N1U16
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXwLYDI0=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.96, 0}, {0.961, 0.6599}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuEXqclBM3F3iQpcJCinT3DSwMGCDEzICFrS1jYtFJdobCgd
InNpEqMloezXbG5wksJJtBoCUZASunnPgYfDtd7OWCK0aVJKzf5t9A+O4rb9
m66h/m/o63fawjtf6dryrXbzZKJQEQ75c8mpqnb1ZzpyKDx3Wp7vCZ8FvZPr
d9qOQb1bE84WV17c99q9pY/CsfCWSqTGHrQbF/3ItnBgNbPwJnw9brMbj9qu
Uu6zKJyPztStT9oW8+X5rnDyyrv3Lvy98bq2+Kwds4Y9ZWF6BkZZMi2Dnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Bd94REE
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.961, 0}, {0.962, 0.6727000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLS45i6hKCDRLa0iKVQ3KhvyAQHcLCkGjpRi0K4WIP2qKp
yVVrcckmB3Gwh6+oIYK2dGkQa3WpG32ec+Bw+C1n+GbT1lrGYRhG+Hftm3Yl
l2/uhzHjf15qHx7/g3h1xxodK996x62h8lzjpJR4FF/uugt1ZedMMRVqibN3
oeiF8udB1f448XrA/Npqi9t/I17JJcuRjrgS7BeKyoFna2OqKz7Pj6N7yo75
U9+b8v6r+9vsie1v18rxhfDV9JO4+V49OlRePDM3B8r0XNq2yw1i9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD+V1Axq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.962, 0}, {0.963, 0.6856}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEcx/GnHeVkZctFrs+c1CI/mqeoRS0phVIe8pyUlT9BPOywi3ZY
ahoXI1cclavZ/HxILnpwkdqQw6ZQ3n2/3/r07XV9t80sjM4FDMMwf/f3O9es
6afyW8z4v51osSdxLm55HA8dKqfSfrX1QlzrTp6tKs+/1AoV5Yd1d3nyUpzo
D9onysevud72K3FH1gxnlLcGD96/lZuqVsm5Fi/lirsl5c+hiZWuG7Hz5dt5
ZW872dfgieMj9fCi8lHd/bhXNgvB8sCteGNsc29fuTEQcZvvxPS0KrOnU8PP
MXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIfunob
Dw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.963, 0}, {0.964, 0.6967}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IwmEQgPEXB1tsEUn6cDC3HNwT/JOLc+GQQiSmQy3loIMgbSkETUFj
i0ODORQkLoIIgg2ibqVWDoaTLelUYUkP7x0cx2+54XFGj3fiJqXUxu/+XYvJ
nV16GhvqfzLFh+ip8EfY7xsJ7y80l7eftVv3oUlZeCsybK13te8sicK5sKv8
lf0UvoznDvZ62marzagLpyrXK56+9ujIPb0S3rWX2upF+7Hmvz0U3jxp5jrC
hbVwzPuq7WgMjbzwRTKxuvim/eP8niaF5++EB2lbMTDQpudZI1i9yb8b9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xDOm+COg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.964, 0}, {0.965, 0.7076}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPGjoDUHERIdhEIwKYKgJTSTcGm6tpsiuYYQwqZokiBQg2hp
aemm2tRJF7cmFxu0IaJALf8QOOhgDoIn+OX3Hjwen+UNX9/JuW4uaJoWsHd2
G1fOXKzRD2vz0f1WpiD8Wls3V5rK26nS3rXwczDq+RN2fVRHRy3l9I1RKwv/
b7Vzaz/KZ9/J7J3wZ3ZijoQPdzKR41/lcsvprQhv3Fv2S+Wn3WD9UdjRK+UX
O8qph+htQngQeTt9F473jf1QV9l+5n0RPohdjJd7ysXhpH4pTE/Lvfm1utQJ
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE08BahQH
0w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.965, 0}, {0.966, 0.7195}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHQeDSEi4hqVMRtjW4PUKnaKnABltKQoVAkoSgucGyoIZo
CWxwsOlVFNKSm0NEDRqtDvJIUxOnkqI/9HF3cBy/5YbPt5KcX3UYhjHxs7/3
uvdZ2Xxpm8b/jOUyVk35eNaVnWmIne+52KXyVt4fdDfFzbni6Lby0lfwo6V8
f/ZQDb+KzcXI+a2yNWBnx1tir5WKHygf/j0UO5w7nmhbvHHl6t8p15dPn6Y6
4vDQ5MWJcvmmuDf4Jg7EQomkcmH4MfSsPFKKeKe74t01u19QpufCkW8/vW6b
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN+6+hJX

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.966, 0}, {0.967, 0.7326}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+FLm0NLirSU3FwksaGG2ly0WoRwCxoisMGKMAeHQnAQQaMa
Gh3MrbUiMAgiaKgh7hJZggQpd+uPmhppVtDLdw78ODzrqy+tB0N9mqaN/u7v
Z1bNr8P3F6/2f53B6P1ATXnt6vtoU7gcSe9UhOeG7eFAXfni5sB/Kjwe8+iO
hnLeWeikhK2Gr/gmnNwyjuc/lJuuhd1L4eU7M+xuKhcT0el94dmxnt4VPntM
d0MtZXfK/nArnJ3In0y2lfufPHs54fh2YcXyqfw65Z/ZEF6sGiMlYXqeP9uG
rquml56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgH
HBAsRg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.967, 0}, {0.968, 0.7468}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGbYJNruglWU4Obi4RCEtiQRC4iEiEEDZlC0dgPSIgKwsVF
HSS4S4SGzbU0ZVu5CdKloZRoSDPzUq/nHPj4eJbD4fWls+tbDsMwFsbP/jc7
D7Otr7ew8T/N09RPpC9eCllPpvLV615tZiCeL4xODpXPI/mdF+Xprju69i0+
KJbnGspW1D/yDcXJz8bzkfJ9abn+obwYsy8Um/1U5k7ZW7U3io/j++MTxX/z
PnHOzLe2ldsJz3VTOe6snAWnxLeX/t2KcmDjZsXlENPTGlz0HletMD0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEvjIMyog==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.968, 0}, {0.969, 0.7595000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEvS6tLYIsoLiGUhIs0NIbbBdMpJwcT+gEx8AYqtBTU1GBT
CtEUCK4OQf5gQ1MNDSVJQ9mcLoJQQ1Nd6OU7Bw6HZzxvYMva2HUopUJ/a9/V
zXZ0zjGKqP+pGeZSUdjbeFYfwqfbqXdzUvvHPWjUhbOdwrlvSvsto6xj4bin
tD4Uvr3zBhNO7XCuOtERvvKH+4su7fn7dvNM+CRvlr+FxwtdKz2tvfOYij0I
9w4GwZUZbfvbS+Eb+91Z7eWjUmtP+CLkq7wIG6/V/TVDm56HT9fJr9ZnhJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXM2QBcQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.969, 0}, {0.97, 0.7727}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGr3Rb7MyfByZZ+FpccFOK6pBRK4GDbHYRWrUgQHG1o0IjE
ahAXpaEpHFWcgwbBoZZIWwpDEZfAISijl+8cOBye7fC648nogVXTtI3fnV7b
c+VwyzYytP/JZD3hW+GBp7G6NKdsvgRn0sLts85rTzjgNes788r3b/1iTXjl
PHXkWlC+9Fsip8L6R25tKHxScOqxReV3o9ptCe//Paj8cNO4uhD2bYeOJ8J3
404kbld2lc31R+Hc7qe+uaz8/ZXqlYQTFUtz1qHc3ctfJ4Tp+RSbPtY36Inp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8AqIf4Iw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.97, 0}, {0.971, 0.7861}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/FLSIdC8E+mEkLQIKeDNLQqNBQRXQSBuBwJB+KQgyHSUFst
OTVkQ7QY1NJSQdAlVEuTgw7iFOlUDTk5OaTQw+994cvLZ33ms4Uty6Fpmj7a
+H8YlbNd729S+z9jGCy2hV+vaxspn/LidkK/Ea5N2JNev7L/duVzX/go07J7
wgOnWV2fUc7dfRcfhDtmyYgElNemHbFj4afHirMvHLdC3fSs8oXn6vlF2F1P
nOtB5cO8vXcq3A+sbg6Fd95aMSuk3CyYrobw8txPdymsfP9eql8K07M8tRA9
OPlK0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8B
dQPbcw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.971, 0}, {0.972, 0.7984}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LglEUgPHXd1F3h9LS3ogG0cDFSZBocROlyYZEENzEQcVAmhp0sBYd
bGiSlnBqaKh0cBCCCHQQBwM/InEI/AdKw4d7Lhwuv+VweIxEOprUNU1zr2b9
P3Zzr3f2n6C2eQdZvW5xKNeMSjYjbH7fjgyFCxcNz8mO8vzQZ3kQjvWeJ7Zd
5bfLUKsoHPD061/CzcF5LuxUdl4tIk/CN76813Apm0a6tSycKVemS+Gx394+
21M+nTRuO8Kd6/VCZX/gJVoTvv8OHf0Kb1X71tS+cuk4PvsQpufn/yHzID0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEf6EoOmw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.972, 0}, {0.973, 0.8109000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLLpG1BBHY1Nuuw7W2Jmm5YNiQPaa43QS3wCXQoCFoCqTW
lF4EOTTkJESipEtrQ201VlSKQwU1BFb0c86Bw+HbDn9fPBlLeAzDMH/2925N
ug/X/c2w8T9fjdfLiQHxSi61d6x8Z3vTvkHx9Nv27Kpy5dBv3Stb0Xy7PSQ+
+hx7PFPuOilXe4bFmzOR/Q3l9++b9LNy4tSdi42IbxfqVkn5772A+Lzgfcoo
BxZ3ah/KubbeA2dU7Cvm166U15fH50OmuNFZCWWVnYtIhycopufSbrQ7M/US
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ24BZZrm
MQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.973, 0}, {0.974, 0.8216}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIgmEQgOEfcRJtcZHMoQKRzErbohC3bBIhdQoMapDAAimxlgiaAoN2
C0qENlcHBSsIBxtKgiYnyzBcm0SNXu4OPo5n+Tje6e10dMdkGMbc6I33ViVs
NXn7QeN/mrutz5RyyJ58eFUu13qF1XnxzF42V1S+cphjEz6x+SnvP1LOHDht
beWOq/S1viBONAKPZeXnw+r15KJ4ZXbj+Ez5/qUV6ylPnSQDm0viC8+Prao8
eMt23X5x+nR8objtu7z5VY58OEc/iuvnpXhDeflvxPS821+zvN9+B+mJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YmHAXPyvg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.974, 0}, {0.975, 0.8325}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLFDhlDW46uARFuPhZEXeoQQwXW6zNi4JLOBsZTU4N1lCL
BCWUg2Nuoi3WHxDcoUUQF72IDQ2ShHqjh/cceDn8lpfD4zPyyaxD07TNxbN3
4G/GuvY/1W5rpSLsvooPl4LKpajZORWe9NMPpnDuenSuh5Q/9wqpmrD921pY
uXlbdp0Jb+17rJ7w/fj57TCi7KoEHl+EL2Ptojeq/PUdPy4JG/Z1wh8JYzW1
rXzwM7JehRtPhfeNHeX1o+XqjfDdrHwxFXbWPSeZXWV6DmL+me93qNMT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPAfHKB2I=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.975, 0}, {0.976, 0.8434}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLZEaLKC5GpkJTNJoOZddsFBqkQW62WEFDUdgiElRDSG0S
QZOLBhcMwUWXQCMQRZylwSla+lFobSmhl+8cOBye7fD6U0fxPYumaQt/O75T
D7PG7vJI1/4nkzCXesLvEwFHcEU5WW18FoR727G2Lawcnu4Xj4UrtdTZi/Dc
ztCIrirn7dlgWdjyaHW6dOX0fv7rVPjV5em8CW8+maWNiHLrMHBeFw7NNLd8
a8pmKxa6Enaf9J3fwtfe8YPKP91h51n4IJO9X1xXHsxPXtwK0/NucJO7ND50
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l+9uAEx

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.976, 0}, {0.977, 0.8548}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPFHg0M0mbY5hE5vySFBWx6RpZUEOjmkQyKODUFDIGE2ONiQ
IgjiUEPi0iAO4pBOEdVgSwXZ0BKB0FNwDi36+N/BcfyWG77Fvf1IckbTNH26
v/fdZcmU1kxD+5+dp/PdH+FO2uFN+ZXden2+J3z5vGx615Wt2e79hfDpUuhq
dkN5/PaSORBO5hKxvvDfu4By8OPIdi3cOrMMF4LK+krh4Vi48umofQnPFesn
4U3ltOGJt4W/B12fc0s5Xg7Z88I9/+twLLw6SjzGtpUbVbN2K0zPqK95d3gz
MOiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YknAVEI
Vg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.977, 0}, {0.978, 0.867}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvWnu++XHvN/bM0CBsld1s74Pgj/lG1v8DCQ+6+JJ
Voy+CH6Zv5xYFhL/xe+VHy8h8SNWmJ619kPwT4YcXLEEiQ80rIXXH8Ffs/ZG
fBkSXyYqxfo+Er+X7YOYRwCC/29T9acNSPyCePZzkoEI/gPuySubkPhBO+Ra
XyPxD6WsSggJQvBNBM1s9iLxl+49KK4WjOADPfu5D4nfLnbz3HckPiw8WZ73
aLzlfWMPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxae
MD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+ABe
n/Vy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.978, 0}, {0.979, 0.8767}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLBNmUU2gF4mKhONjgZi5NkYvZj+ZQ1xyCwKWlEGrIhBYH
F0FoDcwtaGqIO9VQihRk0OKqmIhRY78v53xw+HjgDIfXY2ZjGZthGL7v+fkL
E62Hj+W3iPH/Pq3t6mZcvJPt5++UX6ZyW3Mr4qXb0XBF+Xqv5BxZFQc87uGu
8tl9tf6kPH4QuphfEx95rZNz5UEzajrWxeZhK7yv/OjPuNrKC8/94WJCfHWc
a1wqzwTttemkuPxaKuSVx07d6Z7y73kb4k47NHmjnCpa77MpMT3/9roRemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64i9tLAdq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.979, 0}, {0.98, 0.8862}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPHjBtG5TQN1i7aGMAi6XFwiIweHMivPG8PB1fasQQSnhlxc
NLWp5rihKYecqqHJoUEJgzTCQI3+vPfg4/HbvvcPZ3IJxzQMY3n25jtVcr+W
Uh+W8T+d9fhTWXnj/aX5o3xTcc7sA3E4OrQflcuDgrWaFpuX3sCVcj5WGXkO
xb3PYDennKxet56VH7YixeiReO3bzTaU67X45sKx2L/7GigoX/w6457ypD7s
bmfEJ8nT9p3ym+k7D9rinb+Dxff7odnF4hVvc3EvK6bnbWT+0b5FT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPAVN2hR2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.98, 0}, {0.981, 0.8958}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPFHgyXoEvJwyDBpCHNpyk2yBjel0akin5ZB6OAiPRCafI2+
rUGaDYVadBGypckghcg/oCUqHEKhQA0/7jlwOfyWy+FbOzrfTy1omhacvtne
WqqtJI+/Itp8bu63Rw/CnsPOy2ZK+dIdr1eEf5pv5T9h43+UX5eHO13hWPvC
F04rt7LOcVU45LV7zozy9aO/kRd25WrWQNic/rZ3ovz51IneCh8U4qv6qfJz
YDA2haNdo/8ufFccNhJZ5fUN86opPLsucKbsKNm7ljA9F7/1WOL3I0JPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88AS1c+r4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.981, 0}, {0.982, 0.9058}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvEPB4doDodA7xrkEA6XJIT+UEsUuYmTIKaUWhZtgkMpSBck
rKBFEJwMrNbG69TWkMSlgmioIIRysRws6OE7B14Ov/UxYpm1uEspNfG7v+8u
VOfKG92Q+r+9ScPbE369b35HN7UjB+ZdW/hmyr7wp7WDTyuHJ8LNsrOuMtrj
ZmI+KWy9fHpvhVUl/zOd1c7OjHTqws9v1cvRLe3wsWHtCtuz58lH4UDXXFjc
1m6c2b6W8NjS6sCT0y71nE5BuF9LXL0Lp5a/rPCOttPPp66F6Xn6cFTcj3yE
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiYe79RSB

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.982, 0}, {0.983, 0.9173}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPFHNZQNOrRE0ytCcAgcHeRtT4iGFISGIhAFyUSQytIohOas
RdAGNxcpJNKlCBfFyUmi1KVdCQqCBjOFPv53cBy/5YZPD8R8oSlN0xzjndzu
z9ne08GHof3PRtFirh4qP/uy+qXw2kgffgsXSrevu0fKti3XQ1M4PVPPOBPK
n+XNSF44uNMzp4+VX+bCy/vCZvVr2BauBs7f3CfKdut8pSice8xeWZPKlsk7
4dTCnedduF9zraynlLej9d974dait7N0qmw0epUL4XI8fD0Qpues+8ZfKA0M
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j9dnv29

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.983, 0}, {0.984, 0.9272}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/FfBS1CgzQ1FNYVKoggHMrlNlYQqIN/gCA4lEI0BGmaJS0F
poNTEG46iEsvWzikg0tTDbfCoVpCWhwKhF6gh3MOfDl81scTSYSig8aY2d/9
/fpW7LSb/LDN/3kmehvhlLjYTq/cKA/tuKzpPfG2VfrOK7/eTTpfyuFU7TKS
Frdm/IW28uL97aYvI65mg6tnymPzT9bwvvjYiZmEcv+o5zwox32Zq+Ws+Lnj
KlaUAyeluPtA3FiaWttVXnireV+UywX/wPqheNRuPl4o596D1+M5MT1HOnP5
88+uTU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wD
9zoMug==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.984, 0}, {0.985, 0.9366000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/b1BE0tYqSGVR7YEFDrZkgSgtRlBEEk7m1pQ1mH1OVjpo
REtLIUVQtgQNjQ1NEahjhFLvkC45VNLD3cFx/JYbHtdiLBSxjDFDv/t3k9Xg
rTP56TX/08iU0inl5YlozFZ+sb/84U2xP7/uflC+m3RYwynxSOuhOHfaW2wq
dwcKB5EtceLbs/KkbJ89To1uixdmQgMnys+mbHXuiH0X0XJc+TpcL74q97dv
HPp2xUdXjvi5csd8drpnT7za1Te4pvx+U2h7U55dGqsE9sX0nLu8rx2Pf3jp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwDZlhQy

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.985, 0}, {0.986, 0.9449000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUh/GXsBYRmkJoSEHCjKjJIQW3oMEka5KmKEgbRHNxib5oUSjt
pjY0BQ1B2BjdBlG+IRpqackLuNcQOrh0AR/ec+DP4bc+ztV4eH1AKeX52/+P
rPmaof2vgOrf87B5dyvsfwwXnAfa19FGIis8NhILfgvnKx33Sk5bxQ1LTTgx
amtN5bXbZum+ILycchV/hKuOm+TGobb3xbfwKnyZNidmj7Tt40uDF8KZt0bL
eqzd2449pIQ3J7vFuvDHu7E1d6Id3LOFysJPM2ce+6n2dN01ZAjT82p3cf58
5zNAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AtG
TQS1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.986, 0}, {0.987, 0.9532}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQgEQgPGHlEKg4J9g2JAaOYRLik5CNGQKjgWRSw4tiUuLbg21aKVm
4lBDm7U0RK61tYSbaDZEUAYRzynQB37cHRzHb7nh8+zsJzM2wzB8k7Xuctdr
L5z+RI3pNI9ab5/K7lD4MXkmLg6eKg/KfyepA++5eHe1t3Gs3PnY85vK8bJp
366I72PWR/Hit7MdrIprVWvEc/GFnK0mPvxtJbLKX41w4FV5a/3ZEbkQv4xS
79fKsate21UX306+5ZXn/81cX7l0U9xcuxTPpF1Ld8r0nF2xyg2j9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xGMGN+3K
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.987, 0}, {0.988, 0.9606}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/GLJFaQoARB0lBQgaCDTQ1y/4VQy6ElAyFQ1MUSV8Gpodlu
b75ANASGS4ulNGiDq7hd0JpEx4tL9EIPv3Pgy+GzPuvH6VDcpmma92e/f+7A
6Xu6mura/2VtpXnPtfLn4+aoIBw9rL+MhTuO4OX+jfJuo3PaFH44ioS2b5VX
l0zfhfD5c2JhJvwVt0axO+WUu/D6Lmw2ncZOWXkvUTozhNsrW2F7RTnwVven
hKuZ4GJfeHmt+6FXlYvdSOte2MqahqumfLKRzOWFBz0rPBSmp/4XaqLTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTfwNSghEV
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.988, 0}, {0.989, 0.9664}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFHk2Do0hQEtbxAjMrBllSQIIgmU4iaityCaEsbCsQWl0Bs
KLKpNDUHqalFbRKqpZa3RGFkNfTaClpK6Ofu4Di+5YZ/aHktEu8xDMPzt91r
3X7NtY/tkPE/M5up0dkT8eWw23mh7L3ffxkoiPPbZnNH2TVSO7SVt6xAYr4o
/ky3og3lJV9szHMqvnt4dGaVpzKrnR/l84nv5kpJbD6n8jfKe7vupL8sdgQO
YkfKG2/muKMifs/VeteVF8LBV0v5+qN1FT4TT3bfKVenn5J9VTE92/7++uKg
HaInpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BUK7
Bbk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.989, 0}, {0.99, 0.9727}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQmEUh+GLtISkIg5u1SQEgSUELt6pmiqQ0MBalHQxHNy0phy0ycWp
hqsQBIGZZg4NNZiDk3+ADhIIugjRkAhigS/fOfDj8KzvejjhPzdpmrbxt/9f
3u+nHOWxri1u9SceuBLOG79bA2HTQWbl6Ek5ObEOG8Jf97fNtYrysd9l5IRb
s2r6W3jn0RcMPSs/BNvbTWHnUsCyWVW+qfSHBeHp6cXnTDi+PDFiNeVePXPZ
ET4M2068L8rvljtPSdj95rKa68rFWG2UFLY79FZX+PqjXdx9VaZnNBs56+6N
dXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI5uRQM
rw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.99, 0}, {0.991, 0.9774}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ3Xzg1ELXbe/tGaDgc05Y7Tokfprkowjx7Qj+taO5
Jg1IfI+in/wvkfg75FpfB+5A8LVOCxzfhcSfVT5nkfJOBJ9HRaOuB4lfe2Fz
5Fck/rsae9O4XQh+vCbIQAT/wtWwN/q7EXzHpkfHZyDxN+nlLWbcg+Ar3/5Z
l4XEn9LeGnUZic9qImhmsxfBL3swR3ApEv95j8Zb3n0IfoTllhNlSHxYeIK9
lf3eHhaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8
WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPEBtzEG
gQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.991, 0}, {0.992, 0.9819}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvGXsD8grSVocJEMXCL6cPAILYnQYIKFLgVBS50tcNKI3CJw
cSgX6XCGWgrHtNI+NPeGlqJokjougRhEBl28zwM3D7/18q6ZsfUBpdREf39/
ea7c2K46hvq/xrtx/CwczLcyC5faJ6FE8kx4rP06PXqlvV/Ycu8K/8z3PtrC
ZmevGb/WfjkasirCsUgx66tp177GUwfCU6XyTFfYWgx7VuvaI9+tz6Zwzk48
TN5od5ferEPhDWXuuG61n057qU3h6Epu9lH4YtA9bNxpB86Lji1MTzt97w/m
HYOemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74F6pf
FVU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.992, 0}, {0.993, 0.9866}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0CFIA2EUwPHjiojlkM0iwhZEzrFocMEp2GwWF9TBxhCLJ5iuiDjUrMmy
gWWzCdPTYpCFTbedYSarmgyeyyt+A/+89+Dj41cej3+y4K2XbMuy5s0b/elG
Jaq3oqz1P5Vtt+u0xc5EUPOVjx6Wjz+UB8Xe1tqzuODkFu+U3x4/YzMv4tVd
7/dE+T4+7P4ozzVP6xsd8eXeZPlJeXy6ai4U+203c6H8fRCYjeLNxIo5URz2
RiNe8nPXC6H4ZvarXFVO9L382Kv4/HCY2Ve2U2dT78r0vNq5NadEWXpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/nl4kBA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.993, 0}, {0.994, 0.9909}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHo2MP0i0aezm4CGKFObg0OASBNWmgU5A0RluW1eBgOLgI
5aLt1SoINYTa/0cQDaG0BJIKDhmo0MfdwXH8xvtmN7dXEw7DMKzxTq5jPjP9
1ugEjf/Zsae6oaa4vV+sXyivea2KeS++eb9M7yn7j0OxtnLZV1+IPIjdn1HX
tfJJttWdeRQPA6nGkfLW12/lR/njNHOw8SSOLJvxmnL1u7joeRZ7C5Y7r3we
vur9KZvjb5Mv4vTkXeX+yvqh/1WcHLTiZ8p2KbXktMX03L2dC+TuOkF6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriEdqeHBg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.994, 0}, {0.995, 0.9936}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L1LgnEQwPEfDgXhlFIZLYWTDv0BksKD4JqBg0IgpkMtGQ1tOSq0Bi2B
g5P4sgiKi0vQ0CCPLlb2MgVOuViTgxp+uaOD4/hsx3c3dX6UcRhjfPNd3EEp
e7A2GIfMciKH061L5fY0Pxkq+8ouO/wsvo8VKzVlp8Of33gRX9ebqZzyd8IK
jpSTq11P9FVsN+I/bWUr+WXvDcUN50X1Rtn796D4NlM4OX4Tr6y7Q4/KV53i
9v67eHTm/71Tjm+2euZD/PRg1U6VA9luoa9c3UmkA59ievIXPTE9MT0xPTE9
MT0xPTE9MT0xPTE98f9LT0xPTE9MT0xPTE9MT0xPPAPDXi3M
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.995, 0}, {0.996, 0.9956}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPmoUGC8TbUBBBiuAgDgW3cGhpss0pwruIIBd0ccog/Amk
paUlh2gKawmXWtokcMiWEPxNJYLcNAghg16+c+BweJYzvCuHibA1p5TamO3f
vTEi0c3WyFT/Y1T75pVwMWW7HW1ttTodp4TtWu6lKdxJO8u7He3weil/J/xU
91iurnbgqLJ9LHztDRmfwktvtcl+Tzt7Eqk/CH/7B+W1d+1Y0y4UhRuFqTUR
3gvmdw762o8953JV2HdWmr3Uvtzyvl4IL3xUbueH2pnz0GlcmJ7J+8Wf56+R
SU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wL/0Yt
oQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.996, 0}, {0.997, 0.9979}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPGHTi42uWXWJqKbs496UBAtOhhYi4nWEATSEG0NDZVLQSFB
YEMITi9DaesPCHJR94ayH+qDmkyKMvxyd3Acn+WG78zaViLrMgwj9Leju3dq
HW12HNMYz8dsI9dSzvRTc7EXcfP82V9Wnl/IDyZexfXP7+aOcrB0YD8qF5d8
hcU3sWdQWr9R3r0KW5Pv4m78dmpfefXH+uopP1QarWRXbC6vXN8p2+5OIdgT
T9v5jWPlk/+HYpfnMJDpi7drvuG98lP6sh11xElvpHqhTM+z0Rk6Jj0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEvC8ctOw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.997, 0}, {0.998, 0.9995}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGHg2ODiUSD9XCJRKGtTQKLHAJpECQnwSIpRBwcagkCwagW
Vwdd5K0Gkk4ShOAgLpI1NAW2vbTUIc0S+vjfwXH8tuPTo4n9mEXTtPW/nd/Q
gqecN02f9j+N2v219UN588h/nBA2Ftv+rvBy/WB1q698ddL7NoQnS6kn20D5
9PGnfCb8mszevAkHnY743qdyvVnYrghvpD36ypdy0VWdZITt8/eEL8/bd+Gh
8mgtcvsgfNjpxd0j5e5FaicnHPDO9Klw7SU7jY2V3RnHc0uYns7S+653Zvro
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwE2CCJD

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.998, 0}, {0.999, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxl0K9Lg2EUxfEXg2AwuihsmhQtBg2yA47hkog2WRiCSUVwC6ZVQQVn0bKg
KxZNOuH9A0wD0TgtFnFYPCCizh9zLwzvPfjAw+VbLpdPfHFtbqkrCIKh9o/m
8GasfvX2jKDzymOV8/F36977kdKh6+JOuNzzYc2J9PS669zDdeLO9c1e9ifV
tJ5KNuonrs+e8tW+T+vBg1ap6Ho/tb3y6Lqbsczsl/VGuTIQum5kRlvxb+uF
1/B2y3XtKH3x4npyJrrQ+rSZXb103X8cbbTenS+0T7TuKPy1ehLqSagnoZ6E
ehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ78N38BhCvbaQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.999, 0}, {1., 1.}]}}}, {}, {}}, {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {{{}, {}, 
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw9lH9MlGUAxxFMB2jMRgFSpG0ePyJSgmwkfhEUU4hfIp1wo+ugSBqGhLYd
RiGK4mGdQBIwEhEGUhAEDvFQAjyRUrkCIhDqoEPee38SSQUL7J6Hrc/27vn7
836+z7NR9X7M29ZWVlbhlo+cyzBo7l3qubhhG1yZ1pwIVwaPmqw/8VQEYavh
oE3FywxSnZJO2tqEIOaq20kumkHMJYfVW58IRVrlwKqANAZxn0/e0n+xB/mn
CQxOt/hUG2pfR3V6oN3wJQZyt23NCs9odMpnNZs6Gewsv/112/A+jAbVrs0c
ZWCYiRxK5OLwl4fis+45BhfWt9+LyojHOooZu+bimNhjifCe1xe+6W2GbdK7
upKzb+G1CbVj424zrlXIa9K2JCOp78Xz/6rMSN6yKsrkl4LsZpNTWLYZPlqX
WW11KspKCWZ43PwhTvPpIVwhtq1mKDEZGZZzGFTXYMamcJ1OZpsJPpoIm5Gq
PiPUMUexOoAYs0golkV+56XGcxQWfza6q4rvfwRimx7I4p8MNEWvzMEBoitn
sRB/gk1X5iKTCrN4MrzA8ZBdHiyyFmMWpWXX16bZ5+OregIL47n8x46nFeCW
xXZezyI5+5tjk89oQXUnWOy+vW/ed0chFlVEmMX+rpY/lLXFcA4jxhxSvhxb
0L1RgpcoHF4o2KBBfBkiaWAOpo/72yvaKpBKdA9yWMyXTVd3VMISlwjD7b0V
/l2DVaB5KzkUj83nNXjWoENH4BCTGChXddWC2NoNc4iUSyf2VtWD6s5yiApU
OIUONOBxKsxjJk71aKihCZ4krwcP1VN7/GoufoudFB7BD02tvn2tUNLAPLZb
+94d8WhDFtFV87BboXT11rfDEtcizMM+NkEmVHWA5m3m0W42+q3p7cTdOwQe
u5JK7CPKu7A8Zx6+/mtCk7N6QHVtBLgb/dKT8/R4lgoLSHE+3zh9oxc0b4CA
Mpf4U2r377GfIqCL723Wdt/BYRpYgBjyQHO0sB8FRFcj4IOMzrkL4T+CrDmo
VsCph1WLB/if0EPydgsIbmpj1l8exK/jBAFBbblXYnN/Bp3zvAAbz8EEr6xf
QHUdReid5b6J2lFspsIi6o9UOmzvHgPNGyZiti7P9qzDb3iHIiK+d0nprzPi
OJlzjojSpSMbn16YANWtENHjoAy5Hvw76PW9KkKxrkw9XmjCIMk7IOLeyAPv
lukpSCIFnGFz+VDgNOic7SRY//1quvc5BjJ6gSW8MuUzYhwzYwcVlmAoGl+I
duVA8yok9N/grjmE8viQIiGjweu+0fIfi8icCyXk6rUR48EiqG6jBNnzKrfG
lRLo9e2ToCm5WedSJGGK5DVJaB28nLh3WsLyezXz//kfLJBcuQ==
        "]]}}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6]}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.74498, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0.75, 1.001}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.80010788297167*^9, 3.8001079228589573`*^9, {3.800107960391086*^9, 
   3.8001080231608562`*^9}, 3.800110522210012*^9, {3.8001600082482243`*^9, 
   3.800160028865118*^9}, 3.800160071766129*^9, {3.8001602174056997`*^9, 
   3.800160249935088*^9}, 3.800165172348825*^9, 3.800165206343532*^9, 
   3.8001655380077467`*^9},
 CellLabel->"Out[18]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"2868aeb2-43ba-4aca-b803-c847590ecff4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of largest eigenvalues in a list \[OpenCurlyQuote]lev\
\[CloseCurlyQuote]. Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165183198751*^9, 
   3.8001651889813337`*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"0840adef-571e-44dd-8a31-677d8340da27"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"35c83528-63fc-4caa-bf98-8b70ecf05eca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n0_", ",", "\[Beta]0_", ",", "\[Lambda]10_", ",", "\[Lambda]20_", ",", 
     "m0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "\[Lambda]10"}], ",", 
       RowBox[{"\[Lambda]2", "=", "\[Lambda]20"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]1", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      RowBox[{"bp", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lev", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "i"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"bp", "+", "i"}], ")"}]}]}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "bp", "+", "1", "+", "i"}], ")"}]}]}], 
                   "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"lev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"lev", ",", 
               RowBox[{"{", 
                RowBox[{"Max", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
  3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
  3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
  3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
  3.7982993015321293`*^9}, {3.7982993319886303`*^9, 3.7982993375315027`*^9}, {
  3.798381293368841*^9, 3.798381307335966*^9}, {3.800151640384079*^9, 
  3.8001516705600233`*^9}, {3.800151718361833*^9, 3.800151733290556*^9}, {
  3.8001519018716373`*^9, 3.80015191358316*^9}, {3.800152659744989*^9, 
  3.8001526744374323`*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[16]:=",ExpressionUUID->"c52b0d9d-e2f9-4e1e-8dc1-3d1b5c5e3942"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{992, 699},
WindowMargins->{{Automatic, 138}, {-121, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 18, 91, "Section",ExpressionUUID->"d0763d00-8d13-4f32-8e9f-bafae17317f4"],
Cell[CellGroupData[{
Cell[1221, 42, 381, 7, 52, "Section",ExpressionUUID->"0d6bffd2-0685-4c40-aca4-2817ec6c1698"],
Cell[1605, 51, 1461, 32, 57, "Input",ExpressionUUID->"4dae7aa2-b260-4155-a9ff-1de386d0280d"],
Cell[CellGroupData[{
Cell[3091, 87, 246, 4, 70, "Subsection",ExpressionUUID->"cf2bee77-ef8f-4d04-8658-20c0647fe2ac"],
Cell[3340, 93, 438, 7, 51, "Text",ExpressionUUID->"fa38f19c-d137-45ce-94d0-44d2701bcfb0"],
Cell[3781, 102, 786, 14, 30, "Input",ExpressionUUID->"b9db3706-710a-4bda-8338-901bc04154e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4616, 122, 428, 7, 61, "Section",ExpressionUUID->"dc161651-bac7-4e65-aafe-226e30241fe1"],
Cell[5047, 131, 5031, 154, 279, "Input",ExpressionUUID->"897abfc7-d1ce-40e1-8a71-24acc89fa56e"],
Cell[CellGroupData[{
Cell[10103, 289, 298, 5, 70, "Subsection",ExpressionUUID->"ff5b6d56-1a3d-42b2-b174-cd5353ebacfa"],
Cell[10404, 296, 5963, 139, 262, "Input",ExpressionUUID->"d2cdef03-b5ff-48fc-bd31-5d27ed5a12e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16404, 440, 463, 7, 70, "Subsection",ExpressionUUID->"81c848c0-87e7-467a-809a-706b98e233c5"],
Cell[16870, 449, 594, 11, 51, "Text",ExpressionUUID->"033765ad-377b-44ff-8a6f-9e23772a8bfd"],
Cell[CellGroupData[{
Cell[17489, 464, 3348, 80, 96, "Input",ExpressionUUID->"96f61a09-b0e7-4abe-b3fd-93fbbe331413"],
Cell[20840, 546, 7491, 174, 572, "Output",ExpressionUUID->"ff02f8a0-07c7-4170-b6a0-07ce4b63f892"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28380, 726, 739, 12, 97, "Subsection",ExpressionUUID->"550e5e18-d663-4409-bc59-12fbb5ea1054"],
Cell[29122, 740, 1490, 23, 120, "Text",ExpressionUUID->"62a8a383-f98a-4d85-ba43-07323cebfefc"],
Cell[CellGroupData[{
Cell[30637, 767, 1194, 31, 30, "Input",ExpressionUUID->"20b9c2c6-5c3d-4707-bf7c-382b69221c7e"],
Cell[31834, 800, 7873, 211, 350, "Output",ExpressionUUID->"0f72070c-53c1-4d39-8891-2e14d4d4ea91"]
}, Open  ]],
Cell[39722, 1014, 1652, 26, 74, "Text",ExpressionUUID->"a4291a45-1588-4108-8b3b-06e9d4ee1d01"],
Cell[CellGroupData[{
Cell[41399, 1044, 2452, 55, 157, "Input",ExpressionUUID->"70d3b67b-1da7-4ab6-b236-d4602ed75f83"],
Cell[43854, 1101, 382339, 6904, 238, 354800, 6452, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"2868aeb2-43ba-4aca-b803-c847590ecff4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[426242, 8011, 1505, 27, 97, "Subsection",ExpressionUUID->"0840adef-571e-44dd-8a31-677d8340da27"],
Cell[427750, 8040, 1077, 16, 51, "Text",ExpressionUUID->"35c83528-63fc-4caa-bf98-8b70ecf05eca"],
Cell[428830, 8058, 7267, 170, 676, "Input",ExpressionUUID->"c52b0d9d-e2f9-4e1e-8dc1-3d1b5c5e3942"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode-Case3alt.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    329583,       6526]
NotebookOptionsPosition[    326720,       6470]
NotebookOutlinePosition[    327057,       6485]
CellTagsIndexPosition[    327014,       6482]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computable structural formulas for the distribution of the \
\[Beta]-Jacobi edge eigenvalues", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.800100621124724*^9, 
  3.800100630019476*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"67224da2-a673-4e60-978a-b3350f63c20a"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Mathematica code for computation of \[Beta] -Jacobi \
gap probability",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.80010066891495*^9, 3.800100680802156*^9}, 
   3.800160706512413*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"66ca1692-b903-4fb2-b0f4-52b4788c3476"],

Cell[BoxData[Cell[TextData[{
  "Case (3) Alternative approach: ",
  Cell[BoxData[
   FormBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Lambda]", "1"], "\[Element]", 
      SubscriptBox["\[DoubleStruckCapitalZ]", 
       RowBox[{"\[GreaterEqual]", "0"}]]}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], ">", 
      RowBox[{"\[Minus]", "1"}]}], ",", " ", 
     RowBox[{"\[Beta]", "\[Element]", 
      SubscriptBox["\[DoubleStruckCapitalZ]", 
       RowBox[{">", "0"}]], " "}]}], TraditionalForm]],ExpressionUUID->
   "d6139ac5-0b49-4326-be1c-6083610a85e8"],
  "      "
 }], "Section",
  CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}},
  FontWeight->"Plain",
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "91dc4a86-7532-4dfa-af58-ea5eec115781"]], "Input",
 CellChangeTimes->{{3.7982936856372747`*^9, 3.798293687090928*^9}, {
  3.798429022086323*^9, 3.798429025634048*^9}, {3.7984290728286343`*^9, 
  3.798429072828649*^9}, {3.798429106501816*^9, 3.7984291214848127`*^9}, {
  3.798429172422982*^9, 3.798429190822694*^9}, {3.798430999649225*^9, 
  3.7984309997434464`*^9}, {3.798431100797924*^9, 3.798431104835038*^9}, {
  3.800153582497469*^9, 3.8001536536780977`*^9}, {3.8001543446284323`*^9, 
  3.8001543479984093`*^9}},ExpressionUUID->"3a9a8040-d938-4e07-8761-\
5be6b1b09c68"],

Cell[CellGroupData[{

Cell["Parameters:", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"cbe11928-3418-4563-bb1c-23851ace01f1"],

Cell["Enter the desired parameters here ", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, {3.800160688202237*^9, 
   3.800160689184843*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"78188cc3-2f33-453f-be4a-7523ee6f5128"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "5"}], ";", 
  RowBox[{"\[Lambda]1", "=", "3"}], ";", 
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{"5", "/", "7"}]}], ";", 
  RowBox[{"\[Beta]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7963562731078444`*^9, 3.796356295844164*^9}, 
   3.7963564819810667`*^9, {3.7983698276232023`*^9, 3.798369829508898*^9}, {
   3.7983698986415462`*^9, 3.7983698990794363`*^9}, {3.798378363361207*^9, 
   3.7983783904703493`*^9}, {3.798379182925199*^9, 3.798379209257092*^9}, {
   3.798380468674556*^9, 3.7983804691995697`*^9}, {3.798382284998003*^9, 
   3.7983822864239273`*^9}, {3.7983824507776327`*^9, 3.798382451125733*^9}, {
   3.7983825281222467`*^9, 3.79838252826295*^9}, {3.798382759484177*^9, 
   3.798382759696734*^9}, {3.7983829337049103`*^9, 3.798382935693647*^9}, {
   3.798383205050063*^9, 3.798383205549662*^9}, {3.798383460895981*^9, 
   3.798383461247157*^9}, {3.798383528587188*^9, 3.798383528667864*^9}, {
   3.798383572097351*^9, 3.798383572423204*^9}, {3.798387519340239*^9, 
   3.798387519593259*^9}, {3.798388077626082*^9, 3.79838807815919*^9}, {
   3.7983881737749367`*^9, 3.798388176603621*^9}, {3.798431157983984*^9, 
   3.798431164285635*^9}, {3.7984316446558437`*^9, 3.798431644942315*^9}, {
   3.7984317657226467`*^9, 3.798431775296097*^9}, {3.798431916215016*^9, 
   3.7984319325807133`*^9}, {3.798432562937813*^9, 3.79843256342246*^9}, {
   3.7984326613411293`*^9, 3.798432662369981*^9}, {3.79843271486243*^9, 
   3.798432716539692*^9}, {3.7984327925607443`*^9, 3.798432799173993*^9}, {
   3.798432833307763*^9, 3.798432840905039*^9}, {3.798433075553565*^9, 
   3.798433075765086*^9}, {3.7995580188613358`*^9, 3.7995580373516283`*^9}, {
   3.799558081857543*^9, 3.799558086790845*^9}, {3.799558181298369*^9, 
   3.799558181546235*^9}, {3.7995583534536457`*^9, 3.799558358401216*^9}, {
   3.799558638868129*^9, 3.799558639510068*^9}, {3.799637242479911*^9, 
   3.7996372436697197`*^9}, {3.7996373069162827`*^9, 
   3.7996373072014017`*^9}, {3.800110086109107*^9, 3.800110086634843*^9}, {
   3.800160321374317*^9, 3.800160356148374*^9}, {3.8001604508125963`*^9, 
   3.800160451337734*^9}, {3.800160509759356*^9, 3.80016054817802*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"25bb0ac4-d6e5-4f1e-9d60-37fd338e503c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Auxiliary functions", "Subsection"]], "Section",
 CellChangeTimes->{{3.797643251206018*^9, 3.7976432609388943`*^9}, {
   3.7976520903619623`*^9, 3.7976520918171473`*^9}, 3.8001007467763863`*^9, {
   3.800107085952034*^9, 3.80010711009564*^9}, {3.800107167934207*^9, 
   3.800107170685322*^9}, {3.80010860543292*^9, 3.8001086079146967`*^9}, {
   3.80015436220413*^9, 3.800154363428377*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"7af2e411-f7c5-421b-b076-a83e362e1780"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ap", "[", 
    RowBox[{"\[Nu]_", ",", "\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Nu]", "-", "p"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"\[Nu]", "-", "p", "-", "1"}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bp", "[", 
    RowBox[{"\[Nu]_", ",", "\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "-", "\[Nu]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", "\[Alpha]", "+", "1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Nu]", "-", "p", "-", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dp", "[", 
    RowBox[{"\[Nu]_", ",", "\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"\[Nu]", "-", "p"}], ")"}]}], "+", "\[Alpha]", "+", "1"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ep", "[", 
     RowBox[{"\[Nu]_", ",", "\[Alpha]_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", "1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Beta]", "/", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Nu]"}], "-", "p", "-", "2"}], ")"}]}], "+", 
     "\[Alpha]", "+", "1"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"int", "[", 
    RowBox[{"c_", ",", "u_", ",", "v_"}], "]"}], ":=", 
   RowBox[{"c", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       FractionBox[
        RowBox[{"Binomial", "[", 
         RowBox[{"v", ",", "k"}], "]"}], 
        RowBox[{"u", "+", "k", "+", "1"}]], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", 
          RowBox[{"u", "+", "k", "+", "1"}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "v"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NJ", "[", 
   RowBox[{"n_", ",", "\[Beta]_", ",", "\[Lambda]1_", ",", "\[Lambda]2_"}], 
   "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "+", "1", "+", " ", 
        FractionBox[
         RowBox[{"j", " ", "\[Beta]"}], "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]2", "+", "1", "+", " ", 
        FractionBox[
         RowBox[{"j", " ", "\[Beta]"}], "2"]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], 
         FractionBox["\[Beta]", "2"]}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", "2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "j", "-", "1"}], ")"}], 
         FractionBox["\[Beta]", "2"]}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["\[Beta]", "2"]}], "]"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7958123599481487`*^9, 3.795812610598053*^9}, {
  3.796237523814451*^9, 3.7962375997861137`*^9}, {3.796699641691609*^9, 
  3.796699655393963*^9}, {3.796699690912388*^9, 3.796699711118082*^9}, {
  3.798375570462305*^9, 3.798375579557629*^9}, {3.798382837031419*^9, 
  3.798382846707815*^9}, {3.798383185855147*^9, 3.7983831868249893`*^9}, {
  3.798383742416197*^9, 3.798383748792315*^9}, {3.798431146127198*^9, 
  3.7984312076318073`*^9}, {3.798432039771776*^9, 3.798432087314192*^9}, {
  3.798432206366366*^9, 3.798432236414905*^9}, {3.8001089196029263`*^9, 
  3.800108920347397*^9}, {3.800108981431953*^9, 3.800109012094602*^9}, {
  3.8001090760091887`*^9, 3.800109172700301*^9}, {3.800110016121677*^9, 
  3.800110044319265*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"21d2ff4a-05c9-453a-9def-65aa9733c358"],

Cell[CellGroupData[{

Cell["Recursion scheme", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, 
   3.800154372508851*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"baac5da4-6126-4961-9b6b-457961a8ddb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "0", ",", "0"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Beta", "[", 
      RowBox[{
       RowBox[{"\[Lambda]1", "+", "1"}], ",", 
       RowBox[{"\[Lambda]2", "+", "1"}]}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"\[Lambda]2", "+", "1"}]], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "k"], 
         FractionBox[
          RowBox[{"Binomial", "[", 
           RowBox[{"\[Lambda]1", ",", "k"}], "]"}], 
          RowBox[{"\[Lambda]2", "+", "k", "+", "1"}]], 
         SuperscriptBox["y", "k"]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "\[Lambda]1"}], "}"}]}], "]"}]}]}], "//",
     "Expand"}]}]}], "\n", 
 RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Nu]", "=", "1"}], ",", 
     RowBox[{"\[Nu]", "<", "n"}], ",", 
     RowBox[{"\[Nu]", "++"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"\[Alpha]", "=", "0"}], ",", 
         RowBox[{"\[Alpha]", "<", "\[Beta]"}], ",", 
         RowBox[{"\[Alpha]", "++"}], ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"p", "=", "0"}], ",", 
             RowBox[{"p", "<", "\[Nu]"}], ",", 
             RowBox[{"p", "++"}], ",", 
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"Q", "[", 
                RowBox[{"\[Nu]", ",", "\[Alpha]", ",", 
                 RowBox[{"p", "+", "1"}]}], "]"}], "=", 
               RowBox[{"Expand", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"Ap", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}]}], 
                    " ", "y"}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Ap", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}], "+", 
                    
                    RowBox[{"Bp", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}]}], 
                    ")"}]}], ")"}], 
                    RowBox[{"Q", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}]}], 
                   "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y"}], ")"}], " ", "y", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Q", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}], ",", 
                    "y"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{"Dp", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}], " ", 
                    "y", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y"}], ")"}], 
                    RowBox[{"Q", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", 
                    RowBox[{"p", "-", "1"}]}], "]"}]}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Nu]", "-", "p"}], ")"}], 
                   RowBox[{"Ep", "[", 
                    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "]"}]}], 
                  ")"}]}], "]"}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"\[Nu]", ",", 
              RowBox[{"\[Alpha]", "+", "1"}], ",", 
              RowBox[{"-", "1"}]}], "]"}], "=", "0"}], ";", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"\[Nu]", ",", 
              RowBox[{"\[Alpha]", "+", "1"}], ",", "0"}], "]"}], "=", 
            RowBox[{"Expand", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "\[Nu]"}], "]"}], 
             "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "+", "1"}], ",", "0", ",", "0"}], "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Nu]", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"int", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"FactorTermsList", "[", 
                RowBox[{"#", ",", "y"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Exponent", "[", 
                RowBox[{"#", ",", "y"}], "]"}], "+", "\[Lambda]2"}], ",", 
              "\[Lambda]1"}], "]"}], "&"}], "/@", 
           RowBox[{"Expand", "[", 
            RowBox[{"Q", "[", 
             RowBox[{"\[Nu]", ",", "\[Beta]", ",", "0"}], "]"}], "]"}]}], 
          ")"}]}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\[Nu]", ",", "\[Alpha]", ",", "p"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.796355151718708*^9, 3.796355166914188*^9}, {
   3.7963552162691803`*^9, 3.796355333812593*^9}, {3.7963553747519693`*^9, 
   3.796355411855054*^9}, 3.796356322632823*^9, {3.796689242357547*^9, 
   3.796689249073188*^9}, {3.79669007744032*^9, 3.7966901238256693`*^9}, {
   3.796690335865103*^9, 3.796690336370449*^9}, {3.796694084614027*^9, 
   3.796694088415639*^9}, {3.796694268987874*^9, 3.796694272891018*^9}, {
   3.798374721806032*^9, 3.798374723451249*^9}, {3.7983826328345747`*^9, 
   3.7983826346632843`*^9}, {3.798382887983704*^9, 3.7983829270720987`*^9}, {
   3.79838296581004*^9, 3.79838297632006*^9}, {3.7983830290220537`*^9, 
   3.798383045055914*^9}, {3.7983830838953857`*^9, 3.798383084229363*^9}, 
   3.79838368543856*^9, {3.7983838004824266`*^9, 3.798383805187551*^9}, {
   3.798387759198255*^9, 3.7983877624050417`*^9}, {3.798388004785385*^9, 
   3.7983880486933393`*^9}, {3.79843121498573*^9, 3.798431215383708*^9}, {
   3.798431246267209*^9, 3.798431282297452*^9}, {3.7984316579587517`*^9, 
   3.798431661351122*^9}, {3.798431822173813*^9, 3.79843185053188*^9}, {
   3.798432093597369*^9, 3.7984321913337517`*^9}, {3.798432248201498*^9, 
   3.798432418875587*^9}, {3.8001086440835648`*^9, 3.800108646027557*^9}, 
   3.8001098636370497`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"5d3787fb-7a90-46d2-84f0-282240979807"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expression for the gap probability E(s) ", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.8001008652106237`*^9, 3.800100918025334*^9}, {3.800101184644643*^9, 
   3.80010118640486*^9}, 3.800102121832651*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"93f1ef49-676c-4d10-a459-56548c62fc28"],

Cell["\<\
For an expanded expression, use \[OpenCurlyDoubleQuote]Expand\
\[CloseCurlyDoubleQuote] instead of \[OpenCurlyDoubleQuote]Simplify\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, {3.8001109541080093`*^9, 
   3.800110992511405*^9}, {3.800111204106373*^9, 3.8001112237726583`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"bcff4919-b580-4134-b1b6-dcfc05d18d5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NQ", "[", "y_", "]"}], "=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"n", ",", "0", ",", "0"}], "]"}], "/", 
    RowBox[{"NJ", "[", 
     RowBox[{"n", ",", "\[Beta]", ",", "\[Lambda]1", ",", "\[Lambda]2"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Es", "[", "s_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"NQ", "[", 
     RowBox[{"1", "-", "s"}], "]"}], "//", "FunctionExpand"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.796695404063199*^9, 3.79669544160546*^9}, {
   3.796696506032071*^9, 3.7966965284535627`*^9}, {3.796696558571979*^9, 
   3.7966965588637123`*^9}, {3.796697021855195*^9, 3.796697043863208*^9}, {
   3.79669707521812*^9, 3.7966970758597927`*^9}, {3.796697407931319*^9, 
   3.796697483230515*^9}, {3.796697521515883*^9, 3.796697550227889*^9}, {
   3.796697643652289*^9, 3.796697683433034*^9}, {3.796699970735484*^9, 
   3.796699982907507*^9}, {3.798374780135139*^9, 3.7983747809556627`*^9}, {
   3.798379161475892*^9, 3.7983791616740437`*^9}, 3.798382558158821*^9, {
   3.7983826462251253`*^9, 3.798382652011054*^9}, {3.798383442702765*^9, 
   3.7983834442214203`*^9}, {3.798383898952067*^9, 3.7983838993634443`*^9}, {
   3.798387818169651*^9, 3.798387830740224*^9}, 3.798387968310643*^9, {
   3.798431631214274*^9, 3.7984316385960283`*^9}, {3.7984318916001263`*^9, 
   3.7984318921159277`*^9}, {3.798432456263358*^9, 3.798432499974925*^9}, {
   3.7984326291480513`*^9, 3.7984326311690817`*^9}, {3.798432682252668*^9, 
   3.798432695108396*^9}, 3.7995587585653*^9, {3.8001087378975*^9, 
   3.800108738287241*^9}, {3.800108791634589*^9, 3.800108795050959*^9}, {
   3.800109816164197*^9, 3.800109820109997*^9}, {3.80010988087112*^9, 
   3.800109897262244*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8916e4e1-b0b7-4164-9606-f216546966e9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1628413597910449"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"1628413597910449", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "s"}], ")"}], 
        RowBox[{"4", "/", "7"}]], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "s"}], ")"}], 
        RowBox[{"5", "/", "7"}]], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "s"}], ")"}], 
        RowBox[{"6", "/", "7"}]]}], ")"}]}], "+", 
    RowBox[{"232630513987207", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", "s"}], "+", 
    RowBox[{"33232930569601", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "-", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"9495123019886", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"85", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"66", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "-", 
       RowBox[{"95", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"130", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"3391115364245", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "887128"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"204", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "+", 
       RowBox[{"443421", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"443339", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"351", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "4"]}], "+", 
    RowBox[{"96889010407", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"192517600", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"6324", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"89609652", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "-", 
       RowBox[{"87394593", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"11934", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "5"]}], "+", 
    RowBox[{"13841287201", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3240831660"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"40052", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "+", 
       RowBox[{"1364879802", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"1284127130", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"81549", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "6"]}], "+", 
    RowBox[{"564950498", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"90518767350", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"901170", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"32639403654", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "-", 
       RowBox[{"28961897965", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"1957176", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "7"]}], "+", 
    RowBox[{"121060821", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "217590412160"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"3905070", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "+", 
       RowBox[{"58536282519", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"45901876020", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"5", "/", "7"}]]}], "+", 
       RowBox[{"8970390", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "8"]}], "-", 
    RowBox[{"288240050", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"359566686402", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"373060293203", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"372132605988", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"373058121436", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "9"]}], "+", 
    RowBox[{"54353838", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15579016263361", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"15007267627222", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"14725553353134", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"14159411535100", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "10"]}], "-", 
    RowBox[{"705894", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4132890350844979", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"3818402879530954", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"3665735006809434", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"3369795117566800", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "11"]}], "+", 
    RowBox[{"218491", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"26129744912989218", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"22957166562636020", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"21470925445520751", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"18691047436045310", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "12"]}], "-", 
    RowBox[{"14406", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"476547871838968735", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"393153667998321230", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"355726876664125362", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"288761827359285780", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "13"]}], "+", 
    RowBox[{"1470", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3473346932210123332", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"2633584906032569489", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"2277448265467346070", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"1676605603915616529", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "14"]}], "-", 
    RowBox[{"14", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"122768138636396835582", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"105703477819839582683", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "-", 
       RowBox[{"49722331092836183694", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"53489580363662781234", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "15"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1045741528698071863658"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"81174349432547495124", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"3", "/", "7"}]]}], "+", 
       RowBox[{"1073684653853847567609", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"23745878587493924199", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "16"]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1922110302311427054827", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"1693869113585737651332", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"742767257074020789", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "17"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "21397527251711393272490"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "+", 
       RowBox[{"17424349842641882210994", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"825856955990011075", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "18"]}], "+", 
    RowBox[{"1430", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"17516242948982310869", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"13026567545813366454", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"163259778793200", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "19"]}], "+", 
    RowBox[{"8437", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2250062432039064314"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "+", 
       RowBox[{"1494302656643138307", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"9976453394475", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "20"]}], "+", 
    RowBox[{"286", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"31797970326834545561", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"18128032806126745782", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"124293702384725", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "21"]}], "+", 
    RowBox[{"1729", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1455560416505547352"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "+", 
       RowBox[{"598832688261575538", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"54794444779908405", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "22"]}], "-", 
    RowBox[{"52", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5917474091815931645"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"1", "/", "7"}]]}], "-", 
       RowBox[{"7250418401411728683", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"4", "/", "7"}]]}], "+", 
       RowBox[{"8252774753374651005", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"6", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox["s", "23"]}], "+", 
    RowBox[{"2145", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "432266095057270803"}], "+", 
       RowBox[{"377871371672850380", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"2", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "24"]}], "-", 
    RowBox[{"195624", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5167410980339909"}], "+", 
       RowBox[{"4181932286330864", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"2", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "25"]}], "+", 
    RowBox[{"2885454", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "221350614251732"}], "+", 
       RowBox[{"161594224373153", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"2", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "26"]}], "-", 
    RowBox[{"641212", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "351357930324919"}], "+", 
       RowBox[{"222268122363573", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"2", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "27"]}], "+", 
    RowBox[{"64602109", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "580217670599"}], "+", 
       RowBox[{"282837847380", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "s"}], ")"}], 
         RowBox[{"2", "/", "7"}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "28"]}], "+", 
    RowBox[{"1189828150765514260", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "29"]}], "+", 
    RowBox[{"443509777138692264", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "30"]}], "-", 
    RowBox[{"642820158087199092", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "31"]}], "+", 
    RowBox[{"373687503894446742", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "32"]}], "-", 
    RowBox[{"63502451642193564", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "s"}], ")"}], 
      RowBox[{"4", "/", "7"}]], " ", 
     SuperscriptBox["s", "33"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.800109873518962*^9, 3.8001098978584557`*^9}, 
   3.80010998622971*^9, 3.800110051479515*^9, 3.8001101056980963`*^9, 
   3.8001603289666977`*^9, 3.8001603636611*^9, 3.800160458678171*^9, 
   3.800160534956018*^9, 3.800160567177807*^9, 3.800165223796261*^9, 
   3.800165560503706*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"5541f79e-5308-465f-a50b-07ea047f85b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["High precision numerical evaluation of E(s) and its plot", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.8001543824951477`*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"50ddb9f9-244f-44fb-96fb-bc96366e51cb"],

Cell["\<\
E(s) is numerically evaluated below with 6-digit precision in the interval \
[7/10, 1] with a step size of 1/200. Other expressions obtained above can be \
similarly evaluated. Please use integers or fractions for entering the \
interval and step size in order to maintain precision. `MaxExtraPrecision\
\[CloseCurlyQuote] option used below may be increased to a higher value in \
case of a precision loss. 
Exact symbolic results may also be obtained by removing the numerical value \
(N) option and directly printing {x,P[x]} if exact x is supplied.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, {
   3.800160583645146*^9, 3.800160594014929*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"49844174-bc6e-43db-9c46-fc16d6e3dd57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "s", "]"}], ",", 
        RowBox[{"Block", " ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Es", "[", "s", "]"}], ",", "6"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"7", "/", "10"}], ",", "1", ",", 
        RowBox[{"1", "/", "200"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"N", "[", "s", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbWF/3tzD+43jhJhpliDaaPUBRxDto7XIFUSvYkn1
AtEeNY2BIPrKg3OzQLR5bdgcEN2w5cuMIiB9eNWpWSD6xt8XL4uB9J6Fn8G0
wYfTdb/83jjKr7sMpm/Vb54Boh/M3wOmazZ/qfkNpA12MdWD6Al3D20C0TPn
5m8G0Qsk+Y3lAt44rrGVA9NhGRyeINos6h6YTuhTjgXRxTezU0C03+/0bBD9
zrEzB0Q/KFuoIg/Sv0VfFUSbdl7RAdEv1tjog2hd+w3GIPpAZKkViP7h8bxY
EUizfZhcBqIF/8VWgWgmU+8aEN0gLtKmBKQP6bJ1guhvc+/IWAPpKd0vwfSx
7htaINrso7c2iAYA9VyqOg==
  "],
 CellLabel->"In[12]:=",ExpressionUUID->"83477d6a-fb04-4131-8ca1-66837d0678b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "0.0004437673813347811`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.705`", ",", "0.0005345106507387455`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.71`", ",", "0.0006426507290983581`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.715`", ",", "0.000771289313442299`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72`", ",", "0.0009240361933939481`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.725`", ",", "0.0011050842117204229`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.73`", ",", "0.0013192938124474368`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.735`", ",", "0.0015722881442628041`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74`", ",", "0.0018705597374311254`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.745`", ",", "0.0022215898154410112`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75`", ",", "0.0026339813351039347`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.755`", ",", "0.0031176068672153547`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", "0.0036837724298740491`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.765`", ",", "0.0043453983630389701`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", "0.0051172182798813092`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "0.0060159970409283424`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", "0.0070607685626917742`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.785`", ",", "0.008273094083903085`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.79`", ",", "0.0096773412586304713`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.795`", ",", "0.0113009841137428392`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.0131749234838569939`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.805`", ",", "0.0153338270033958154`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.81`", ",", "0.0178164870736910702`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.815`", ",", "0.0206661944115543809`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", "0.0239311237998526401`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.825`", ",", "0.027664727472521519`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.83`", ",", "0.0319261301446233576`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.835`", ",", "0.036780518006868893`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", "0.042299512003183089`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.845`", ",", "0.0485615133538154949`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", "0.0556520065235130084`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.855`", ",", "0.0636638016056780172`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", "0.0726971943322235411`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.865`", ",", "0.0828600175480756889`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.87`", ",", "0.0942675529199076306`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.875`", ",", "0.1070422657765417935`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", "0.1213133191800435129`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.885`", ",", "0.1372158154531131241`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.89`", ",", "0.1548897042573968955`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.895`", ",", "0.1744782856998074965`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.196126224545780686`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.905`", ",", "0.2199769770521060183`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", "0.2461695146732334742`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.915`", ",", "0.2748342082147661585`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", "0.3060877108644892741`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "0.3400266473947926366`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.93`", ",", "0.376719877390505966`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.935`", ",", "0.4161990490239818107`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", "0.4584470909301158557`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.945`", ",", "0.5033841936323680852`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.95`", ",", "0.5508506924724706346`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.955`", ",", "0.6005860520954950113`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", "0.6522028140267241353`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.965`", ",", "0.7051537966343093199`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.97`", ",", "0.7586898044036549908`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.975`", ",", "0.8118030905824257604`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", "0.8631474919367253342`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.985`", ",", "0.9109155778841858986`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.99`", ",", "0.952621994021320181`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.995`", ",", "0.9846170714458925427`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "1.`6."}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.800109932439507*^9, 3.800110006115324*^9, 3.800110061310307*^9, {
   3.800110120088089*^9, 3.80011016046591*^9}, 3.8001604067732973`*^9, {
   3.800160461974112*^9, 3.800160487888707*^9}, {3.800160574642057*^9, 
   3.800160603234269*^9}, 3.8001652303599043`*^9, 3.800165563915464*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"c125f9d7-51f7-40c0-b6fc-19cd2a09fba0"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the gap probability \
obtained using \[Beta]-Jacobi matrix model simulation. Please run the module \
below once before calling the function largestev[n0,\[Beta]0,\[Lambda]1,\
\[Lambda]2,m0] to obtain m0 number of largest eigenvalues in a list `lev\
\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, {3.800152761519014*^9, 
   3.800152764047039*^9}, {3.800160272998453*^9, 3.8001602743820543`*^9}, {
   3.800165247184784*^9, 3.800165249000986*^9}, {3.800165604444614*^9, 
   3.800165605962502*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6dfa7d10-5fa7-4820-8165-283f3ca9f9b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n", ",", " ", "\[Beta]", ",", " ", "\[Lambda]1", ",", " ", "\[Lambda]2", 
     ",", "10000"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"lev", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0.002"}], "}"}], ",", " ", "\"\<CDF\>\"", 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.7", ",", "1.001"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Et", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<s\>\"", ",", "\"\<E(s)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001604646455593`*^9, 
   3.800160492589223*^9}, {3.800160607096291*^9, 3.800160607477824*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"15a36e20-7de3-4ba4-8afa-b68f27634e92"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQ+TgHqZoLUHS0JAKDhcLggYLA5e0P+360xKCozU1RE7C
dQ7aMiUH9ySnhgajIRIaxE1UXELBQS/0cu6Bj8OzfBzelfjVoWZRFGV9/oy9
trlYcRx1VeV/rPeuxMDkXsdrb0TFH4H9VjEmrunaXeJYXOzn1a0TcW5X/1s4
FUcenqvfJvvHbxflM7E9/LOcPxdPn0afobj412JcKG5E3cGRyY913/xH8a3t
4EXXxKmkMeK912unPyX2LJW+rGmxLVsptE0evje3qxlxa7U9ubkU03Njx2Gk
U+mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yln+23m
mA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.636, 0}, {0.638, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/bkVQQ1NI9gotgY5hkQgZtRRFLeEoiKmlfWoqGC3RUtSQ
Ue1uhWTg0KrgKoQigqG0iFtJEBGa0cO9B8fxG+/R3KFVj0EpNfG7vVs0V78S
/jeH+p9M/D29EhAnX/o2zJviiEUztXV2ndhK+S3xzOvy2XVQPGrzzvlCYnWZ
+J7eFjeaV48DO+Lc7L2vpnPqLjeW3hWftqvl4z2xf+njfG1fvJjqnx8/EFs7
2s+nzkPrU0+FsLj37W1E/PfuoTjrPqrYo+Kb5+TFYEwcH35YqOtMT4vT2GpM
jjjoiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJuznc
7FA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.638, 0}, {0.64, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/FvSy520k5SMpZ/uUgOu/xWv4PmZEvKQUkpKzZuMuyPP8O4
kHZayc3BDkqSMzsoOaqhaFxcHJYSyVbefX5PPT29bk/v1slYeMpljOmubu3G
PYXB58WyZf5nfPbq9zQuB64fztaWZG9LZWZ0Wa5baGjvXJFf77ylL4eLXf69
m4R8nA4F80l5pzRtYik52p88D6Tl4d1ctHFV7nsr+MoOe6zag/Jn7nE/sy7f
f1SGxjbky6Db1ZOR80dtFz8OJ779c7eb8sRIuONwS7ZPIk/z27KvPnVgZ2V6
9trN7y8DTRY9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xHzHK7A4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.64, 0}, {0.642, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGHkQ4htASSLYFKSUKTi4GD8KZI8K2BEDXkIpWtgm1mlpXm
K0GEaM22oqKhxUEkgqAlSk0IqcYMXNSgn3sHx/EtN/yTS9HQiklRFPdg/67T
nMgFUi2/8j+WsD4/tiNuX5aHPgyujlaur9Li89XXte1dceb+Z2pxT7xut9Y9
GbEWc+R7BntrvoXHfbHNpQ2fHoi78cht7FD88pzYULPiu9ljty0nLiUvGm2D
t5oV/eZIvOx7C6bzYjXbMYd18fS3dfBSPKI6N00n4q/i3MyTwQ+/2vtZQUxP
T2Dis+kd99MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP3AeEx7cY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.642, 0}, {0.644, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3lVoWOyq2A4cd5E1S0w7aYSdywJSDE1kpios/m9tk59UO
6rX5u2G4TFwnO3FSUm56YylR3OYkVvv2e596evpcnsO3c2ZxPOYyDKP7f+v3
vhZ9LWxXw0ZjSqPz1mpWzhSTY0M5edlluTt25Mmp0vWnw6HL25Xyruxrsc30
nvwbq1Wn92W73JrtP5ArbYFo06GcXxpsfnI4dTdxc5KX57oW1hIFeXh9o3fk
SO55tN78x7LXvMh9Ofy9WX8oPzzbnkxRvhr4qcyeyltpbyJ4JsffA33uc5me
ZsT38RJsD9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/AVYX8YA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.644, 0}, {0.646, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGHUxGRhJOEGEJRIKRE4FCPck4pyIqGQJBAjMaIMCJqaQ+E
FyhCOKRmmmXZaAq5NAViS+KQuEUNLpJFP/cOjuPbjn/Uv7McMCiKMtnb37vX
GnP0JZuq8j8bC3MfNZ1ntZXoZUps/Qr5wmmxYfF40Hslbl5oJWtGXO5m9z91
Tqw+O0vX4tPMe+ssKw71d2JbObHHb1xz3YiniuNDA3nxsEktv+n8996t+PVp
e/rwTlywnLSXCmJt9zxuuxeHX3Lr3zpvTlSNlQfx/FGjEimKbfXOQfBRTE+7
e6TdmDGr9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xD9o5fVA
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.646, 0}, {0.648, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFL4NAgqJhDtYhQFrSJEYRX0MXVBIOiwWgwSIX2kKImmxtC
BzFaXATFxb7s82r9AzYEliCI0mi55IUezj3wcvgtL4fHGUuGdyYURVkcP327
3n8OdmtfqvI/Jo/Vu3ol7mbcffO1WOuohQ+Di77oRulGfHqWsB3dilPfx1rk
ThwOZdNzdbEnX14eGuwYNQfavXi49nlx/iBuFX839x7FNZPNrj6Jc1sLTcuz
OF31H7YN3rasr5RfxMF4cnyheL5+chltiCdn9B/Fvf3K1Mjgt1d9xPRcCsz2
2t5plZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgP
/WL4+g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.648, 0}, {0.65, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQmEYx/GDs1NBF2lpaLGiJgmJxC7QGA1RQlCKrRoObi0lGm1F64na
imgoKFrEP6CTdtOuDnKCwCAooiGDOtCX33ng5eGzvDx8O6OJybjHMAz/33O2
deaMHTL+56DLXjYteX3pO5g8l1OVpvdwUZ7q9+82l+SB1fDcs8vttenWkwvZ
+S13KVc3spnIlVx4NQd7ruWdseOPH5dXTGuveCMvfNnz22V5fKLRlqrIznWj
t7LX051tuZPfIsNDLy6XjmY+T+/lQ+/i/tqDvBnPxWYf5XR+y9f3JNOzd6Sj
Xgv4QvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/
jd7+qg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.65, 0}, {0.652, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGX+gccikgqsLEsabHB4SIOQTi1FIkQgSIuqRCFu2ARUVu0
1JC09THdJXJxcSnqXkc1y8/KxSAkMMro4dwXDi+/7ZzHsb6xFBpQSk39Tv/f
uj2xu4pVTf2/lRH9QZXEnthd+tHiiXxNOyuL1WTvc/NJXEkOXSxUxDljOjT6
LM44fWNvFqdTq8bNizhaiu/uV8X++R3vWk08e3DanauLbS39crAh7njvwwWL
zeP6+HlTrH/0zO2W+Mg/vLf4Kk7+LSgOfvu+2hZry4Hr7LvYcZWIHLbF9Jzp
n+m2a/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQ/
D37+ag==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.652, 0}, {0.654, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHgeFcOEQkLxAisEGltoSscAmkuaEUQVQMamgIhFZRMgha
WmwTHCIiyjEIghYnUdtESZFSs+yPmSn0ce/gOH7LDZ/q2V736RRFmR3s8Krn
O/6j57JD+Z8RQ9TkfRFXtpI5e0N8n7mO65vi1Fh2Oa9xLPTUTbXE4bvfi/1X
sXvKGFhri617FtX0Jh4fvtO4M7NxePsuzh/srh53xJlitOf7EJ/azi4XPsWR
2E3Q8CXerGSnHzVeWqwW0t9i80k/EemKR5tGl/tHXHPN9dWe+CG5ctXWmJ4W
52S9ND/hoCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J/4DiY4CNw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.654, 0}, {0.656, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgnEUhvG/X9pNy1GRlsAuBOFUgxAOkiDRouFUDaEgRFiUa1A0BAVB
FkFT4apIDUoKgYMgFEQtDaVk1CDRFAgGXaGn8x14OfzWp3cuFohoSqmhn/3+
i+Px7NvHk0f9Xfp9eqH0Kd4JrjgPvsRLqa27qHr+95Qpues2iEdm836LJrbn
rlVV56a1nsu0iO+jKrZmFJ8Xbf1Bk/jI4ao4W8Xry769hs7hy5mJcpvY1xfX
DtvFg6vbZ/MdYvNtcnGsU/zqKgxYzeKrzZvqg84ntfr+qUWccBsmN7rE8YTd
GOoW03PY2/PyOOrw0BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT0xPTE38D+9DcDA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.656, 0}, {0.658, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGbGC2hZWV+VTiFeqOmBiEUJIqGvoaKggRBaFI0rkh7Neki
JEbYYtCeQpA4NAVBg/YDxNAhG5qCIKIEX849cDg82+F1R+LbUYOiKN7/7V0t
ZzPumNoBpT+7H/MPs2axf3kl+a2zs3joeR4R/35pzatRcXMjk49ZxI+3pfXg
mLg0UB20jIvP9hvVN52P7t6PKxPitWGD79wqVqP21t6k2FRbKHht4k/r6uaP
zvV4eOjFLi4/pWrXDvGFO6slnOL0yY0acokPeu9NiZfU18uOzjOn3a37aTE9
50KubmvREaAnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+A/8s184=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.658, 0}, {0.66, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/HXOwfWTnZQrz8zm39jfzjsupbSFAfERWHKiXKRrbWrA2nu
S5Qabq6LJhLlpsjRQdZoblzFVr793qeenj7H5+tdXp9eMQ3DCNS2fj1b1ali
Zzlm/E/Di9m845HfotbVfJd8tzecCnrl0/dE6Nfm7fhS+aFbXs2n9o988uRX
bmbDL0cmjp1jPXJLoXTd2it//zylP2x+nvsMX/TJxTNHZbdfzje1HSwMyNnk
yGwkIC+ej7vMQTnuTt482uxbS2cKQ3Ljbf1hudJxUvtYvt+8PLTCMj2Do+3V
16gVoyemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4D
KTHZig==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.66, 0}, {0.662, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPEjlFwiWhxMh5aQILLSSyu9wQbJTSEiaPAocHMQBMMo9yRt
aCzCQcGgzUmspahBmgpyjFqyw1Fo6g788+7Bx8dveTz+c3oudTihKMqC+az/
pdC99ix9a8p4Wq9vO782V/zGVDcgzpUdj+fL4lR/tpRZEQdXrRG7z7Z/HEHx
6Ctz825zP1rcbYbEncvq9JEqvho2npJr4tPE/bEvLNbNbUObt/6MwUNEPJ92
1i/Wxa5b797Bhtg8bkbdFPf2k8+TUfFdWz/5sNm6rhUT57M1o6SJ6bkY9w4+
VY9GT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/A9i
kd8+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.662, 0}, {0.664, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXZwx8W2N/VN7BigIPbhiiZ8Dgm8udSBawRHBlyy+
LvQJif/79LuTh50Q/LsqbI1TnRH8A7WyFukuCP6iaybvLVwR/BZ9n2Vcbgh+
Wkdy7B0kvsfDKpF17gi+ltWk0/UeCD7P5JVNgZ4I/rvXByyVvRD8Cy43PnxB
4m+e+375MW8Ef8o3tvgZPgh+mb+cWJYvgh+5wvSstR+Cb83o28Lrj+DLRqVY
30fiw8JT11nm9SMzKXtYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHh
CePDwhPGBwDjIuD6
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.664, 0}, {0.666, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnDpTLTsRoPReJOM5h8bQcl8zM2wxrLxep546TLJwcdlmU
o/JyEOXmQAolabnsIFmtlIs9bSkXb/n2e/7179/n8j98zaQdydQZhtH9s7+3
I5YOPI+ULeN/vk6WneOw/NKU218dla/SB4loRN47v2jpHJM3mov3Hy4v2O/Z
26gcumkY2BmX+0xfdXFC9iz5DwcnZacwnPRMyY89mdaSy2drKw+n03L+Kbee
jcl/72bk+NZlrSsuW6/Fo0+XzWAldTcr1283enfn5LLjK9jz8nWofzOYkOnZ
O9T+VvK3WfTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MTfsZvotg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.666, 0}, {0.668, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuGXFq3RpCEsCxyiKKihWkLNtiCjoUEa1PzUMvNncEtoqxRa
amsQbAnsbxFsTWhoEIpQcxOjoM2hKBAq6OZ8Bx4O13oP+2MrWpdSavR3f/9u
cWbf6X2xq/87O11y9PrE2Y722dI5urpzUfSLly+PtL118aSxYPEExGbf7eOY
Jv4oPR90dK6Z2s5KUHwT6f7KhcQn5aGrZFicHpgNLWyIvSn3YN+meL4SfHrV
2TaSzpYiYsPusSuzJX6rF77XouL7qfL1xLb4PNMIq5j4sNW2PuicmOup5uNi
eo67LO/N6X47PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98Q9exupy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.668, 0}, {0.67, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXWjLdX1xwVN7BigImqbYV1qI4Ju9t3B1L0LwxT0C
/kgUI/i/FqRvfoXEv/OzLmtPCYK/F2wggj9/9dob8WUIfhPL0X7DcgQ/JfaO
G3MFgu+27fPfK0h8DX7urcsqEXyuDKWciioE/80BS2WvagT/nGTgLekaBH9D
UcbEt0j8yafrPfbXIvglKtP/T6hD8MNq121LqkfwLa8dzTVpQPCl9e+qsDUi
+LDw1HWWef3ITMoeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgf
Fp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4
sPCE8QGH3Ogq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.67, 0}, {0.672, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/Hfs5bStKMDWpa1JNpt8qd24GJay25yk9W4PNlJKXkw89/+
6OHitpJSJAeSy2rcXRQ9m8hpl6f8OTmgvPs+3/r07XV9+yf1RNKllOr63d9v
DVmBBuMtov7vO/vx9OBw7dlTPF4Sl/s6ovPL4lKhX4utiDP1sUtfRpwantZt
h0cOF4PlVXH3175VzIq98dO95JrYProd7V0X36uqq3FDfDH+efXosHneNHuy
KZ7zBDoXtsQTUwO1+LZ48CZh+nfEvuaZ2LvDmm64K7vi17uDazMnrrSfpVN5
MT17htrqL+GWCD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPfEPdnPp6A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.672, 0}, {0.674, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3iSQ77CgHNAmtnHYQbeUo0TscJaVkq5U4KJfZLg4UxhiG
Ug6K5cTB2kXDcYfdNmv5c3CTVjso72rffu9TT0+fy3P4ds2HzIUGwzD6ra3d
p87U8uLOh9eoz9Vatm9oV97MFUute3JwoBIv2DwebZu4jcmDBVdTeF92eoYf
zQP5d9u/4orL+a8l66N879soZw/lxFFt5PWf1GQgIc+OPTePHMu+y7e040Tu
/quslmxunHG4707lz5ue90hSfrG+TZ/J13NTZu+5vPUQaKnaHHJGMq8XMj3d
ox3fZU+7l56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
nvgfWkbvpA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.674, 0}, {0.676, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnOSiyLA6Kg8tWT01eitM8xcrZ9KDcVk5kSRKn1UrJycGF
zeb9ZZittIuDcJlw383bCOVqckH59nv+9evf5/ptCoWDI2WGYZi/+/thd/Ts
aq1oGf/XN7o8HVuX2y8zzeMbcl1jvmhtyqWpu1jNlly4/ex/dPjU66o82Zbj
Ec/53I4cKfhnhnblUJvdYu7JgYWxl2+HPU/R1Zt9ucK/YidS8ttStmriQL7+
yF90H8rp3vvZ2iN5MVlqfXZ48sv1mkvLdtCbnD+WO1Ndg8MZub58oNqXlenp
62l4f+gwLXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euIfLnXysA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.676, 0}, {0.678, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOFbNIbZFIZL0CAXtCEKbLmDCM4NIiINQjqVUOAkthgtgSCO
Lir9AT/KLD8yQslFkNYooaG0toYMSi/4cu6Bw+FZzvCuBSO7+/OKoqjT1a9l
wWuyF940ZTa/gYOHP4Ofy4lYryhumDKbuZI4Fy5+HJfFieZj1n0pDlkGvpUr
sefoZ+ndYLVrblcr4sV1W/z8WvwV07b2quLek3e0cSMuOA7zc7fi9Nmpv29w
9CWzfFET+5ylTrQu3kl1TzwNsXU42F5tiv9d48+hwa/6uzvx/bctkGyJ6Wl3
6Z9UjZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngC
Awn6Zg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.678, 0}, {0.68, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0EEoQ3EcwPF/o3ZwUJgTmRvTu6xIlNGOtIMLakusXRTvPLloQilqJxdu
M9tRzclBhjfvedhaSjlhOSiactrFU7793q9+/fpcfodv76I+nfAopQLO/t3i
T19076IWUv+TiYy3LxTF29kZM3gpXlL6evOVeGpuc/jRZe3k4Ct7LW5tKRwl
DXE9fhubLImrZ68d3TfiU1/D+nR5f6UtdW6KV43+kbQljvonnJfiseTs8aAt
9lf0ee+duGlgq/PJ5Vrq0M7fi43nwsbag9h5Nhopi3d23757KuLl90au7jI9
tXDXx8tQIERPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8C0CV+iQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.68, 0}, {0.682, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3B0q5mEJ2IaVeOShJSe/MzWXZcuA0C0WJHVyRgz8XNy05
WO202HIirisHh5fm32YM06KctjQHDqx8++2pp6fP5Tl8WwPz3qkqwzDMvy3f
ubfvaCGZt4z/8bgcE4kruXvHbNq+lh3FwYvpG7k0PLbWdyunIgsDtXfy6c/6
Z6bCu6N7+7GUvBQ/CiynZX+N3TxyL7v9+cu2jNx+Un4oV9c3WGcP8vtsZyn0
KJ8n3LGZrHzgHJ/sf5K3FoMtdc9y0N5IZivs6whvHr7IPSvHrtWc3Ji2v3yv
Mj27hpwfuV7ToiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
piemJ/4Fgvj92g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.682, 0}, {0.684, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0MErgwEYx/E3bg6UiITmoNbyHlzkIMve4YyicNLWUmqx/QMODkYOK5fV
sl0dtIhcFEfUXEhy0Lzvu2EzZof10mQr3573qV9Pn+u3byk47W9QFMVVW/13
PKQrM7rpVv7PGswe9Bvix0jVX7H5TG/ruTTFeyMDt7GseH1X21rJiX3Fec/o
i3hics1qeRU7E5upjM1NViJw9CYuTJ32buTF6f2bu9mCONWY23a+i6OLv9q3
zeHj9p/roniuWT2Mf4iHA97l4Ke463zBMVYSVztD961f4qfVyI5h88VVcvyk
LKanqnXnn4dcbnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnpieuI/zDcFnw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.684, 0}, {0.686, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQffDUQtdtn5/aM0DBYuWdf9q/IPitNRc2R35F8DOu
Ps/S/obge+n9V/yLxNdpF7t57juCz/dAd8KCHwj+ewtX96KfCP6liTH/nH8h
+FteFW8V/Y3gT3PuznmOxK+YswjoQgQ/6uvOW11/EXwbv4tAExF8ueUvPPT+
I/gQ8AzOfxwhvv0iEv/oRr28xYwI/nIuN9VSJgS/Mzn2jhszgp+9p2SyBAuC
DwvPJKNQA62Vxvaw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aH
hSeMDwCJZ+jC
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.686, 0}, \
{0.6880000000000001, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGbf7LMSivhQUPkIPGWTGt+TUWRQ0KrwQOnwEdYINHWahGE
Iq5GIEKzqLTWmhQuUrQoBQ2CY0M96OO8A5fDD+5yvmXTSmVcSin979n7qH1y
o3n6hvqfZLiw++VwLFsda3vFocdm43JcPFrqWIc+8Wv+M7o2IW48qzfXpLii
a8UXh88vVvfu/OJ0b8udnxJvbqSbOwFx5Or0eHFa7BkUVr4d7hu37w8z4qdy
q3Q9K64PO0kzKLavXQ+JLfvcOfH+j5brOpw4iOm1eXH4fvvjbEFMTzNuf0wY
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL/0usig

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6880000000000001, 0}, \
{0.6900000000000001, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHDQC6agsxO7eMyHJQwFYogcAjKIYjEZuFAiBYh+hAhdA6K
QIooqMkhCOegRKPGaKkhBAczGhJBHBqaVPDPuwePx297/HUjGU1YFEXxdrd3
bYXVWnrkJ6z0588av1iziSvx/fWJUfHD/bG1ZfL1cL74ZBdntx93c2Ni4/nd
l9DEy67G17xD7NmzXKpOsfqmbVRM/vUE1DuX+DUTKR2OiwufvQfFp4GDWX1S
vHN08t02OVbPX71MiReWitFzXaydfQxuTYv/m43yoltcXRlIDc2ISzcOf9Vk
ehrBzTnvbShMT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xP3AHwic5U
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6900000000000001, 0}, \
{0.6920000000000001, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLtZXOUS6hWVo39fYgJLhDS7UlvYaGChIMIlzCyEEQaqyg
Jeg1hEJDUNCqIEXg1FBtkTQYUY5BWyb09ffA4fAbz9extBZZbjAMw/+7tZs/
aQs8e8q28Ten36HyRaecnhw/Snnl6PnCVKRLHmtMNHu6Zd/8TuGrzi3XmY07
n1xx5IIHfvk++vi20iNf5T+PR3rl/damGacpr8fbHaU6zxWtm8s+Oeye2EwH
ZFdy0ZoOyj8PiXdvSC6Zu7WX/13Yys4WLfnsJec87Je3h59uVwfk2F4laQ/K
9DRHXR+vQ2GbnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npieuAoz4uH6
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6920000000000001, 0}, \
{0.6940000000000001, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGH6OKk6aikY1JDpGn+e6W1JCE0WTgZDg1SY4lEIAg66dYQ
goVhYxC2CDYZBkFB0B7VoBUEbUGm5Me9g+P4LTd8ztTOelqnKIpruKO7XfnI
qZ43VRlPrKd3m+fFM1Fb/1lj0/HcyaVX/PW9ulHwiR/XUqbEgrh5tn8z5Rcf
DcoHPxpnEw3PXUCcvGi/V4PisPHpdDckdmx9bkbCYl3LMGFVxS9We/dV407G
fXi1KG50Yt7ikrg0OXoozuxl69NRcfyhkvzVeNZ1brlfFlvy17e1FTE9/7v5
VXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/kpHh
vg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6940000000000001, 0}, \
{0.6960000000000001, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FbhM0R9qAHBE5BCJESElwi7GFa+cittNfSUlC0VENIWznU
4uASBT2ovQKhGiUaWgzcHERwSJGGaCmhj/89cDj8tsPXt7wRWms0DKP/b+u3
NfGUPfMWTeN/vvK5g61xOTf0OeydkB+ObZW2STld7LksWbxvuhYfp+R4ym8/
8smj1ZXXhWnZ4dtNOP2y7fzE0xCQSz/X1XeLs5Hnq4sZ+fbuI7YzKyfr783J
m7Hmt86gHL7vPSxb7Gpxj2RCcvt6oJYMy98vqzfxiJzv2lsanJcz26cdTVGZ
ngNj3eWC22PSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wKuL+V4
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6960000000000001, 0}, \
{0.6980000000000001, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAmEYgPFDQixoDxWqJaKtIRNCrhaHoMIGS82/19nY4hIIQVCIW3X7
DQ6RFTW0CuJekSCog0ODk0pCREODJ/Xw3gsfH7/l/T6e+czxru5QFGXJOuO7
kruemQh3VeV/zJfyW8Pms4Xaxc2eWDttBU72xcHm59dmRLy47Lr3RsVTxVlt
YHPvw+euxsSva9vvlwfiJ0MvaHHxVT+vriTEuaDx7UyKw+bdQ9Nm/0/tsJwS
u0NtTz4t/r0d1rcy4o5j0vqhuBqb2xjaXHpetTaKz6d3Hg1dfJQdj5ief++s
q/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQjUD8L
5Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6980000000000001, 0}, \
{0.7000000000000001, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLmxGBW0vWE1qkcH1FYEQEQZLYEo2CvczSLJNAFFqCkAQH
cXA3AgUJ94YMaizChgcFDUFbmQRRkT7w57wDl8O3XA6/FooHwwNKKU/vWdvY
sObVp/qzdJkZ1Q3x5EjxwbEpHk5Uc6bN77dX87WI+M5tfme3xI10ux6Iiq3f
3NviwyltrGPz+rHeut4Rzz6vnJZiYpduLETiYlXI/szsil/eihdDCXGzd92T
zWfl5nh9T3zSMR+P9sVR/2d+NSlergwuThyIvf/a35fNzrXpxk1KTM/f8497
f2jOR09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT9wF
VVUNow==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7000000000000001, 0}, \
{0.7020000000000001, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/EfEkEUROEeXQp62aKlIG5TYZM1RA0tQiBkupWVptmLi4Io
JAj9Aw0SURg2V0JLS1BYQxB3FhKhJXqhh+89cDh8tsPTH4gsrHqMMSM/+3t7
liYuahuObf7n48y/VtqUHzuCVigqVwKJ56ktuXR9nOvelmPe8uybyyvrN1/n
O7J9+3J5EJOtvmZoMS63RTsHhnZl58Gqf7pcG57M3yfk09S87yQpZ+pBE9mT
w+PJynRK9meL4d59ecwpD7677P17UG4VXwvpQ/mp0ZxbPpKrvi7PaFqm5131
KtvemLHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
vwE1LghY
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7020000000000001, 0}, {0.704, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLkS0JLYLQFKXGFcHFJQcHQQgiQR2FQmqoxUpnwZbSMvvx
L2gQm6O27BYNLUKg4OQQZDWUbi0tFVSGL+d+cPh4lgPnnYjGgssGRVHUv+n/
2uyowbH16lUG76Q6efWtc/JrZq25LV4MB+2VtNh3tvK4nhFbjamCb0c8slCe
M++Ku5fnQ28634/VtVpW/L9uT5y7+5iO5MQb46Yn5744lJgq/ejsbnjmWwdi
iy00fHoo/kyu3iSOxA/tVNyfF9+6jlVLQVxJXzz3dN58qZevi+IlTyeQLYnp
2b/K+O730hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8CsmEJ+A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.704, 0}, {0.706, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLkISgq4M4KBQRSUGTqLhdKAIrHYIGKZKGglo00a2gTYgI
Kv/yJ0u3ioZouFFLtTQFjQaKk1GTbqJCL+d+cPh4lgPndazvLEcMiqJMDmb4
b3jqgdRpy6/8P/WkYwyfiSd+zNrMudikjkUNaXE775361PmjG2xUMuKbxa30
XlZ8XNtfmsuJB8tGbXnxyurtU1tn9/1bTLsQ28zfrqOCuBfpNteK4rpmyc6W
xC/W8eBIWVze9Zm+dD58Dz1XL8Wbzu14oiKeTx5ML1yJh8far8UW113uV2d6
vj4+pIx/qp+emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ64D0JRB7Q=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.706, 0}, {0.708, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3HUTLJu28uFitJBIpecvBDdH8acdFDshVpBzs4KCU5LAW
Fw3zZ17G25xoI44OSkm0kuVgyYGL/Mm33/vU09Pn9vStjkz0DrsMwwj+7O/1
1Frx18STafxPMXoZOt2Qr+8f3Eubcrr542xoS15Z9E41JeXJQk196bYcbm97
vnW4Nda3mtyR/e9j/TO7sqtzrrx7T86vx7JVKTn3ZU2/OZwYuGrI7svzqcfC
siWPln2ujRzIXZGKwZZDue4k4HWn5UqfeX7n8N97R/JNbrxx9li2/dGXHlum
50XGXigpdpj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTE31FIEWg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.708, 0}, {0.71, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FL5BiY6BZCBlFBk2EI4Q2aatOCiqJBaAnMsamQwq3mwh6D
1OYSClnZ+2EXl+YcAiMXKVoCqyWNPv73wOHwG8/XGY1H5lsMw+hrbPPmvcla
OF81jf9JLe2ku47l5cfs9KfNc70lZ/FEHl6tFLdOZV/5a2WhILcOtAeGzuTq
es9b27lsvZr7zzZnQpMzhxfyxuaia+1Sjn8krYkrOTy6m+i+lv3p3GDdZs9P
6d26kevjLwfbt/JT5ns2dicXHC63eS/v/T0sJ46aH8tR51Qw9yDTs3+ko1YJ
jJn0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEv7Tt
/Lg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.71, 0}, {0.712, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGLU0NDFPaHpoYIzaEtikDEApcgAkkaogQHJ4M7V0OZuQXu
F2oJW1ysRsGpspuVlbk0hLXUEDU0aJAXenjvgY/Db/k4PCPx1GLCYxiGv/Oc
He+JTRXP34LG/4STqc/0hTxW3j1aupS7hq0VX0V+N0+8LZftK2fkwmhz27Ll
/c3W9Pq1bNZ7v0JVOTrhz/fdyJPZ0Oqry0MvsYGzW7nd+W3vTn7OZdLLNbn0
Yc0E7uXDudPvX5d3LPu4+iAnfpprB49yZKE9aNZl57rZJ7nbM57pb8j0zFW2
IqWN+SA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3x
H5FWEAA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.712, 0}, {0.714, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvE/tjo4RFHY4JpFNAUNXsyhIFraFIJIbtBUDkUI0RSaQQTi
0mJD0hI1CEkQubREkJY29KWpeVOChkJpkT7Ah3MPvBx+6+OYW5zWLUqp/r/9
f6vFGeq6NzTVvg/fmKtmcjbpbZw+iJPWwOHWozimh/0zT+KV83jv0LPY2526
UQXx6NJ1+NZk+2VV2y+Kfxyt5vKLuBTsPBoviS9yTr2nLE4MeOzvJoc2fLmz
inihEIhsv4onRzbds1Xx4M7e97AhttVTxx1v4k93Zv7O5Pyu0XdQE598tfKr
dTE9o1frE+m1KY2emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npiemJ74F9UTFbI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.714, 0}, {0.716, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLgeDcY5LMpohaNGjTwYiQhGhxyMESIXoQ2FAkGa0+kKih
oaXAQaeKkHQRgmhocYiQXC3pYS9Ly1BU6OfcA4fDt5zhN86tTHs1iqIMtrZ9
k+X6zfrjg1X5n/3J7rD9SbwRG7Lpn8Wuhq1WUtninDnJvIj7jn3zOyVxhy5o
8LyKC7OHtyNv4qv0eUT7Lk50ZsdyKoeWin/xD/HyZePU/yme6u1ZcJTFprVh
o+FL3NV+p3JlwBW9+BbntlfH9yri9F2w7q2KD8xHZ6M/4kA4taj7Fbvvs/15
lem5e701kdl0WOmJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJ6Ymbvm8Xdg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.716, 0}, {0.718, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPGfV2cpQluCm2ERDTm1BCUEitIi2lgRRRBEKVSr4FxEhCA4
KbceuCVJDQ1BRENOEmKbllsQBNofvaBv7x48Hp/lDV//ZiqxrSmlZqz9vRut
x4lGtx1Sf7O0+Ppk9sSBfP8s8yl2vo1H41/iTnS27/8W35fCF+82m73Vvdsf
8Wny0HopTpvHjR318u8V3Tifd4jn1qsxjyb2Vmrq2ebuWKdSHhJbz1LZYfH1
jXcqqYuLvmAz4BRnDyK5D5u3HtaW70bEkckjrTAqns6cXO66xO66kV5wi+kZ
3DccV3oiRE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
TzwAK/je0w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.718, 0}, {0.72, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzXV9cYEt13N7Bih4o79bnZ8bwT/fceneAyT+hocv
p27iQfAnWTH6tvAi+KWTJVjC+BD8cLCBCL6Fq3vRTyS+9Lw4zdMCCP6/b6UP
5ggi+Pf9e6fnCSH4B1cs8XMQRvAXM+5hFRJB8NuiLu95jMTP2PyqeKsogu/F
w6TdLobg66RKPooQR/D59hnM1JJA8D+IeQT8QeJfyo9nPyeJ4G85UbZvvhSC
DwvPJKNQA62Vwfaw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aH
hSeMDwD2JNDy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.72, 0}, {0.722, 0.0012000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/HX64JclFIb453/M4yDm5ZWoqRYHKjFyslBqzHk6kCam8Ob
KDVycnFY/sVhtaOyHB2IEbedZVv59nufenr61HP6WtGV6SXTMAxfacv3Mrt2
d+zKB43/ObCSqzG3vLGZ8oca5bmnm7f6JnnYn7M/HPZsf0+lPXLFi1m92yy/
Drnu51vkzP5AoteSzz7H+v4c3hlZeH/0yst24vCkVZ4sJMPxNjkwcVoz2i7X
pW4fGjrkwm9u/cvh59mf/utOOX1Rmd/rku0q91GkW95aHJwJ+OTI1Xit2SPT
M1p+Ow8H6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iYt6HtKq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.722, 0}, {0.724, 0.0012000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQgEQgPGHGDQkDoFD5WAQiGWZaVYiNjRYTipGNATvUVvkZiZGtAuF
g2MhElb0FyiYIEVbgyToHBiVOAZNqfRx7+A4fssNn01LRA8MiqI4+ju4e+XN
McNsJ6j8z/q4Wm/oPH2YSt/MiY1PF4vHTnHHWvoIzYtfktXriQXx/evb9rfO
WXvXVHWJj84HH8WR9mRGdYuXhiO2ZLc+jR7xz7taaOrcCpzs3HrFlfylOb0s
vuqVnsM+8Vno8dS6Itb633o6b/x2v2qr4pnYSDG3Jh59mNrd94vpqbnjLsdd
LEhPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8BxPD
1Fw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.724, 0}, {0.726, 0.0012000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzbFGJirF+rk9AxS8YjERNLNB8M/Eep9gt0Xw121L
qr+JxJ/AX2W22g7BL8qY+LbGHsEPPbhiiZ8Dgm8mdSBawRHBlyy+LvQJif/n
9LuTh50Q/LsqbI1TnRH8/bWyFukuCP6iaybvLVwR/BZ9n2Vcbgh+Wkdy7B0k
vsfDKpF17gi+ltWk0/UeCD735JVNgZ4I/rvXByyVvRD8Cy43PnxB4m+a+375
MW8EHxaex3ft6GX7EGYPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4s
PGF8WHjC+ABjMgB8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.726, 0}, {0.728, 0.0014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQgEUhvFbQw0RNRkNFS4RRWMtl/IPsJtlVmpCITokgos0VDSE4uhw
G4Ro7XMJg6YacogaiqipIYoWR0NKwUH6oIf3HjgcfssZHnc05Y+3GoYx/LO/
t7hXObj2lj3G/+zU2pYLU/Kar9+VsOTQ4didOS2bLVam0yf3hWPmq8PN4kb1
dEZ+67CPtmflUux4JeCX9y+vegbn5Jzr+b7u8GrqI3sbkL037RO78/Koe+Az
uSB3rY+fTC7K1Ucr2h2Un0bive8On2c2H85CcuHFzmXD8t+7JTmSL30NRWR6
NrYSF2k76KEnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+BsmtAHs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.728, 0}, {0.73, 0.0015}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3HTRXKxczVg6LHFxwMq+5KZODw9pmf7wbRisHNys3Q7nY
hZKDi1o4rbYjclIrUjhqNeVktRalTPn2e596evpcnsPXm8jOWw7DMAbb+3fD
B9dNX7juN/5n4v2l+G2z1/xM3kdkx5Gz5yQq1xp9D9lF+W5mLG/G5POz2UlX
XN79sVo1m9cXti5KCXnu8tDaScojzqI7tCS74jePQ5bcLL+2X8rPXQ2zmpIr
mc6v07R8fNt/tbEs53rH09Mrcmwz6Olelaeqqae6zQO+3H45I3dsFwJ7azI9
hwPuj7fRkJ+emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ74Fzw27YY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.73, 0}, {0.732, 0.0016}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzdY41bk757k9AxQ8v7nmV0wugn/a6MhGvTwEf033
7QyGfAS//8kn+UtI/AJbruuLCxD84GmKfaWFCL7JewtX9yIEX9wj4I9EMYL/
c0H65ldI/Ns/67L2lCD4e4NABiL4C1avvRFfhuA3sRztNyxH8JNj77gxVyD4
bts+/72CxNfg5966rBLB58xQyqmoQvDfHLBU9qpG8M9JBt6SrkHwNxRlTHyL
xIeFZwI7SGW0PSw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8
YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHh
CeMDACFJ74U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.732, 0}, {0.734, 0.0017000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rw3Ecx/GPHZTGP+Cg5Js0BxelcdjFwY+07CLKZVnNQYscFPvhx4zZ
in1lJycHKSFJ24kUFycXijZuDlI74KT8yrPX912v3j2uz8ZgJBByGWM8P/v9
R1Phjde5Z5/5v9x1vOcsKk9b+a/1mDwUPTgNxmXv7eVEe0KubytZ1fPyZ+rt
4c7h8pPb3luQz71NfbOL8k6us2pgSU6+DBYaknK4ezxScbh3O9F8sSy3fuRL
dkqu8x9uhlbkyu5Vf8eqfGPKrpq0fDL8Xrx3eOu4dnJ/TZ5xWy2xjDwy1vXo
z8r0tP86jvroiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJvwHvHAR+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.734, 0}, {0.736, 0.0018000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUh/FLSA2h4NIYGS4V0ubQB7qHKQYODhFSEDoIUUPgYjS0ZJ9q
WW6BNCVNQdQmNju4mdLinIVTQe8LPfzfA5fLbzkcHl8qG98aMcbMWs/+k5uL
3ehxP2T+Z+klXvIV5MmJdOTLYZPNuxon8kfz6rl0Kjem6jvbZ3JtvzmzcC4f
td574xdyZm5Y7ji8euiOPlzK8x3/aL4oe4P2hfJ3YW3XX5bb/bS1UX4KH1gn
ypVre+TcoB7LVOT1lbex5Rs5fNd99dzK07/DvZ7DroQn8FiV6flz/9mKpDZC
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH+L3RNz

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.736, 0}, {0.738, 0.002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLBBFFUbg2NJQgJOEuF2poCsI0Gk1wMgyHCFsKhJZobCnt
ob20upDgEC2RDRnq0OaW9BAagqaKGsro438PHA6/8Xz9oTlfuMUwDNfvNm/r
VNdQPtUwjf95tgYeE1vyTZt3M7At54J+n3NHXjuPtH/aHO1NXN7uyhORjYVk
WvZcn7mjGdnRV3oy9+SP+ftkz75cq75PPth84ezuKBzIqeXBq5VDeanmjU8f
yTOewLArK4+uzja+bG5+W8nJf+8eyy/r+c7YiVx+LRVHTmVrrL7osGR6fmff
7sZDQZOemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74
BzFpFx0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.738, 0}, {0.74, 0.002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/E/7biG0nBUalqx5KVc/E9aOa41CylqOaGsdtByQVI7ODju
MJOTGvZizOtFE5eV3BxwIGvtvKXEyrff/6mnp8/t6ds9v+wLNRuG4f7bxk15
31bbU5+m8T87idrAh8XhestX/kj2+1yJ7WN55HBscvpE7rQFHH1p+Xtm8e7H
4pfcRrSUkW8c8cFkVk4uZMrhnLx++7A3fiqHut6DHXnZu9J4UHY/thYLZ7K9
p3ctdi5Xo+bwbEEuPQcqngs53b+033Qp725tTj1ZHHmNtx1cycHR7H3kWqan
MzZRtg3NmfTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MS/UtbwLg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.74, 0}, {0.742, 0.0021000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOEPERoapJtDIOjWhZawqAYtXCKhoSUDI1QaWvq3wJaQQBdB
aGqw0cscuWmZ5SW1hgjBsRqCpMSgpSBS8OX8Bw6HZzyvza9t7BqUUlPd7V3P
4kXl4PLNqfqzdFI7Wr0SW1ov8+N58Z/r56Ol83N8KJG7Fhe+J7yxgjixvjzi
uxGHU5vV2VvxntJCxqLYvRVeaOg8c37WTpXEpsFMMlgWfwXq2+6K+Cn7Omq5
E2fGfmufOp/uDx/nq+LD8mT3ZbHXutIJ1MWOoCc9dy+2Pmo7Aw9iw3TE3NSZ
nubo2rvR7nPSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wPu/u/s
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.742, 0}, {0.744, 0.0021000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLggEUhvEPiYRGCykIItt0aSgIRL5ydBASHGoppYKCqD8gcShyKNoi
IsihpYu2FdQqCA1eupqptShGW1ItNZTQw+uBw+G3nOHpDy8FZi2GYTj/tnkt
rpi9mK2bxv9UV/czxzk5XT5bW8nLh8MZt/9a3tiqNvpu5MX699F7i/2jnaHU
rTy46+zevpNtjbHc3L386ZtYH3mQCwfLno6CfPkT+yi1eC8YP0k+ypHT83C0
KE9Zsz3jT7J3upZ3lOSBi+ZDud3WZabL8uuC62unIl+lvMn5ZznROznjfpHp
ad/0vbUNhUx6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriXzP4+ZY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.744, 0}, {0.746, 0.0021000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOFLbUG1WEslNEQSNQRtRYZCzhk4SFMpLUIf2GJLCkF+4CC4
CMGdI0yMqKUfEMENooYaMrO8mWmjXCNJwZdzDxwOz3Z4x9e33P4eRVGm2tu5
p6Ne33xBtyvdSe7tjPS/ire1o/sXk92TajRXFM8dXC5F3sTDT1pjtSQ2ZsvZ
iXfxc+zP3zD5umQZu/kQqwvTD5myOJx2xgO6eKPudSx+ipddu8ZgRWzrvGdy
n6Funn+JqytX1sOqWDu5e/R8i8969YStJk6ttZxNk4MXQ7+3dbFnYCZ//COm
574l6yqGfHZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnrifxN6Dsk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.746, 0}, {0.748, 0.0025}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLuw5BIg2StCU6OwQiJkVDQUOQCoFQogRSQjg0BoJB1NJU
UC1tDYmCm7ODpCCliw7ClRZ/yqzsZkq9nXvg4/AsH4fXFoqtbxsURZkfv8ne
MDnuL9uqW/kbV3gxEuuIZ/KBWU9XrFnij1M9cX0vddLUOV+49mVfxDdzua/k
q/jo8CG92ReHK2rU/iZecY5sms72pLlaHIiNDcfp1bu47fIt7X+Iy2fBb++n
OP0cz0wPxefe411V58TF5EKxv5+rpTTxwmpp/KPYettado7Ev9P6Nz3vnrYO
1qw7bnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIf
ANAG1g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.748, 0}, {0.75, 0.0027}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQlEYgPHbTfuwLBtEoSEMjHAoHJpvk2Do4uSSgRJCQxIoCI1OgkYg
RoJb5dDmVPgRNIiuSW2huJgJDkF/gFfk4b0vHM75LYeXxxVNhM5VRVE8+pnd
8xlpvAZhx8uHwa3qweXDgrhi8blTqjgbO/32LYovGsmC0yQO2HMnY4NnvzXM
Ylu79ppfEv/vdBNny+Kv9O+ed0WsL9dTV8Ulj7P4afB15jBQsYgj+nbpNfHx
UaTmXxfv3qSutq1i009uf2LwUHvsv22IO/f1u9tN8fNfNxi1iecz0gblrafm
e1yjJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngLv
pu/d
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.75, 0}, {0.752, 0.0029000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGXlDlmaWlq5uKgCInR6hIUYliRsyQI0iJUKgjprhRBSxRN
4VCUs6AhYmM41FC4lQ1hi7oE0WBGP/cOjuPbjt8RTWzGNIqiuH53eK97j2vR
iQ+/8j+FQGd0US9OXI5UxybF6z+mvWeVfeEF19WU2Fhaec0YxF/ayGnQKH6J
pEJz0+JK+VDbVflCX7yrz4hzO9X9E5N4u/HkjpnFy9bPt6VZsTOpOdNZxONN
80ZL5Y7Tq7uxih9yq7UDm/j270HxsTftcdjFu/mj977KW+3i+f28mJ7f2eHj
cT89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xAHFk
9LI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.752, 0}, {0.754, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rwwEYx/FvuIg5OaxxMGNsw34cVtZqN+Lm2ywHB5MJFzmoiYP4AxwW
teTHhYOD2sHRiJVycdgcV0rZFjsqpcTKu8/3qaen1+U5vJ3zq2aqyTAM7982
bvz17LDQU40Z/xOOXpsHTtm+X2pd6pW/6++3oy65PNacbuuT8ycOf9ni06/g
22W/vDM1cbTtlhcu5uLmgDzeeDcoe2b37j4tbr8633jwyHVbPpD1yk+Lz5UV
n5y7+TiODskZe0uiY1heX+uyvVg88xgq5EbkiGtyc9cvd28lQ9MB+aeUrrmD
Mj07k/dFX2o5Rk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wLaOripw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.754, 0}, {0.756, 0.0031000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GL1OLQizsW1BJYNqTXtJe3x6a0uKThkiLUIDVWRDRdaLOt
QSQqyjUoXKRASSlwUmwspKDsMURDINgD+jj3wJ/Db/36IiuBmEVRlIHf/f1m
Ze25f/hJV/7vfiix/2VyzjiZv3GIj+4u2pJOseGpXsU18dLu26buEvvrLVrn
iNg+2/1SM7k96Tw4c4s/Pn0hwyMuz0U6gqPi8+P1om1MvPed2GqYvBFMu0rj
4vDp5WtqQuy13h6uTop7o+8LM16xJdvaperiB7Xn+tHkQlzbzkyJ0wW/e2da
TE91MV8ejC3r9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xD8BUexl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.756, 0}, {0.758, 0.0031000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGbUO2GQWCK0CRGBL1wuajZQ81SnKK6oLSEYBBEGA0hDkUF
NTW4SEUKtVdTLQ0ikQ0VtDnEBSET2oJIwZ9zDxwO33b4HfFUdNWkKIqzua1b
eAyO73l0VWnPvj3xtegVJ7fSFy6fOFw5XvozeNhZ7HmeFJsz96W8X/zz8ba7
MSV+HalP+KfFt4dd370z4txn/6Vu8I46unI3K9ZOQ5aDgNjTSJSXg+KBwHZm
KCTuPDtxd8yJ9d9i48XgUuyhcB4WX12/a5vz4qPWewvida37qS8ijt7YsjWD
6Tnos9aqY2sqPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98T/06es4
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.758, 0}, {0.76, 0.0032}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3SRydaEQulBuxFHpvS+pVezH/bd7ZRcllFzXNZZKDYjtz
lG3K0WXRrlqi1HDbabWItuTgYOTb733q6elzfL49zpYdaTAMo7++v9e+6kpU
/GXT+J+hVu9YzpbbNqzq4bT8lV9Ph2bkl47Y2uCsnIsm2xsD8kkhfffo8m5v
fu9sTnbiT+Pb87Kv+F6bXJD7BpqznYtyy0F3+M3lSsnruVmSC6NT90fL8mUq
sh9ekY9fY+bwqhz1pT6bgnLgNHNRdHnk72HZ43+ufyx/n388WI5Mz+RtfOJ6
Z9OkJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gF+
YwB8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.76, 0}, {0.762, 0.0036000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEPNyF3F39HwdmLDlK0OITRJm7azezHnyYhctPBaBBSh7YG
QUiUao/ShsZEWgSFppzCaDBs6Ga9nHvg4/Ash4/Xk8hu6RallM94v/u7NRts
JN7C6n/GFmvFlRTfx92rM5MvbwPzh21xyRbtnOvineWII3cnDi0l9tlrQ+uu
2Ja/Oh2Z/P7UW2unxc/e0VdxT3xz/NHd3BfXjWveA3HB73F9mhwray+Ph+LQ
JHrWyIidWmo9nRWranERzIlfp7Xrlby4b/xubHLzou/uHonp+bdzYXpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIf2bwRZQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.762, 0}, {0.764, 0.004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D0oxHEcx/FfTMdAshn4X5SzWCyU/iZS1KFkuuFKXdw5eTwO98BguJMM
hBhvMOiSh8HqqW4xKOlvscjMpQwey7vP/1ufvr3WtxWM9g+XGGOafvf3c7sX
dfmJF9v832rRuU9NyiO9b2sDU3JPrqyzYVpu/rY+312uHGo9vpmRX/P+0Z1Z
+c4T8oZj8mkw8dA+J2+fb65XzMvx6sOuJ5cDkcuvo7hsXz2erCzIVm0xPLgo
l8bK6xuX5Odbr/Ph8rWvbaOQkA/Sfd17STnjhEw0JUdakmcdadmf3RqrWpbp
6anZD/gK4zY9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xD4yZ6Mk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.764, 0}, {0.766, 0.0041}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHdA7PU+o+YU9AxQYPVun+gSJL2J/7M7WFgT/2/S7
k9tbEfwbH754RbYh+Ls8eZi02xH8uYuUd/5B4tf9tio414HgJ4YEqS/oRPBd
1mbeK+xC8FXZGqc6dyP47PEzfER7EPxX29czP0finxE4vmtHL4K/DmRcH4I/
4dBXjZh+BL9ImveB7gQEP7hEZfp/JL7ZWWu/ixMRfAm1YNbFkxD8X3VZe0om
I/iw8LS57w9kFdnDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePD
whPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgf
Fp4wPgBsrf3B
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.766, 0}, {0.768, 0.0045000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHjoIjC1oJaHAo5CqS2PnA7aKoUcWgQhVtyKLBsC6qpIRC0
0stvbXBTaDNOcKnNJXAJso+hoBoTGiKD/rx78Hj8ljf8neEtr6EqiqL19+9+
729e7yRePcr/3HcOonpSbLnT2vipuHhce3yz+ejpJtU4ExuLD6sn52I9+TUY
TIldH47+S/GIPrWrmuLP3NLMnc3tnu/58kJcX4uYexlxonq4vpIVx1RzaCIn
DmzUm+82L1zdxqy8eNLRnY0XxD9G7yVUFHet0cx8Sdwam/YNlMWV7eXhjs30
DM/53Vo16qEnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+BQi+60I=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.768, 0}, {0.77, 0.0048000000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEcx/GnHcTkxz8gPw4OaokDOczKUUPJr3JQi6Se4qLY2gkXJ6XV
skTZeHhs5rF/gJbiKCUXkdJ2Iklc1pB3n+db3769Lt/Duzk0PzzjMQyj7Wd/
b3LB773bKwSM/1m7Gjm3kvJci7kUTsn9kZX24L7su916aTiQa33O9qvLb38P
5ZuHx+rNQznX/XUxfSTHN+rCXba8XGztqDyWJ/t6C/cu+xOjO3Zabvwwx6IZ
2TOwWjN0Ij+nEvmmrHxZciLvLlvj1535U3k9+1SMObJZ9b07eyYPhuonenIy
PWOfFVPx4GKAnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npieuAwS4gI1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.77, 0}, {0.772, 0.005200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FL4BSRVjgGIthjabkUQXRxdBG06IFDILSEPTaXCincwlVB
XUQnIRCtLNOyh3JxaWsoiBJBkKKhwGipoI9zD/w5/NbP5t/0rvYoijL+u7/v
9puXpgttTfm/idJIf++ReHBIqz0a/BFY2Dk8Ft/frquhE3FxONzxFMXxYCJl
PxVv3+WXPw1eGWuY62di595LPVYS2x++dtfOxSbVMjlTFrcPRl/7KmK9paWf
DM7OLvpyF+JIdGNg/1K89R7W56tijysZclyJ1VRhqmuw9bvxpl+Lu3PNTPxG
TM/nhCVTrgY1emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ64h/bbhY+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.772, 0}, {0.774, 0.0058000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/SP48dLZR17YM0DBrTW/YnKPIvh7WIVE7I8h+PPj
NE8LHEfwG7c7ND1C4icJRFhuOYHgu2Tmf2g9ieCrHWpbHn4KweeQngc0EcF/
XbxV9DcS/+wZEEDwN6g+aZ53FsGfWPfbquAcgl9yXeiT43kEP9RAa6XwBQTf
otMx4SkSX/JRhPj2iwj+H6BpHZcQ/HuT21ujLiP4B97Ms9G5guAvct32+S8S
Hxaeb3n3GczUqrCHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aH
hSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
LDxhfAAAkwaN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.774, 0}, {0.776, 0.0059}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D8ohHEcx/Ffz2Q4EzkkRVnulNEiT/4bDLLdlfKnx2Dh0qVYyYMyGgxE
UiTLFSmZLAYc5/+fw7mrK4NBWFyhvPs83/r07bW+K/qGuhzLGBP43d9fadl+
z51nbfN/E4tHGycX8sBXunf5Um7v/C4euZID6wXx5ms53wpOFd3Ib+HG+qzH
8VjoY/dWjvkim7N38rzj9nffy6P7S6U1D3LIv3NqknLd8LF75nH5YcZefZRN
Ze4z+iSnxgq32p7lg0TQKUnJa9VNZa8eu5PhxN6LPJiMzMyl5Y7a6YaejEzP
1qqotZA3btMT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/ACSJ7lA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.776, 0}, {0.778, 0.0066}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQmEUwPFLQuAmlE6m3E0khSJwNLEpFKTFoQIziohKaEmsL9Ab5SZO
NkQ4lQ4VLkEQjTWk9AV8q0zTikiSutCfcx84PPyWA+evRmNTC32Kojj/RvsD
nm1fpFzzKv/PfZj5GqmITfWLU0NV3PbdLRZ1LqYrQyc18Xnn5yFeF6cC5r3J
J3HieNhvfRbP9vzfDZ3Hw9O5qxexera+lGyIDcYd+/yruDx3VBprim8Ll/v9
LXF24H7iUefdlWo3+yZeu+nlN9vikM2yHOyIRzdcqv1dPKit0/nTMXNw/SGm
52pcu3TLS09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wLGSIFvw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.778, 0}, {0.78, 0.006900000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPG/loIQtFW4GSLRUEOQ0JAgFDYl2igVgSBECCmNhmsFigQt
Dlrrk5ZINAgKmlpqs6y2QJsE0fKVmUFf9w6O47fc8Dk2ooGwWSk12d/f254I
pa5bNY/6m0oytnjYFl887nXD7+LszPGZ+0O8e1DatHXE669341WDvfO1B00X
O4966cSn2NoY8fm/xG++qZ6jK77NL5w3DS7ooa2bb3EqGO+/FG9r+9WIqv97
xXKSmTOJZ1fLS0Nm8VjxXr0YrA/Xi6cD4qeIiiYHxZdXo66gRZyzTz87rWJ6
aoXK2s5ywkNPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8Ax0ODEM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.78, 0}, {0.782, 0.0074}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOHrxV5mVlYi0hIUYQ7uQtiiQVJBg4JgQyAEQUVyVwkRa6jJ
XkiEkENrRkPo1GJQOOjgpNxqMmoVGoIS+jn3wOHwLWf4pzZ21uKqoihzf9u9
eZe3Od3b9iv/k0oETzoGx19ioac+cXBGU3P9Ynfy6GFrQGxpXO/OW8Rf3tLs
8KC4elhr6QbfvrZPi1Zx1mdaTg+JtazTHLaJI5/dh2JfYHHv2+DJq3X384j4
p6Ppl6NiffX4fNsufrwprCyMiQumco99XJyJ1svvBm/efSTuJ8RLVtVz4BDT
M/VWuSid7fvpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJfwGtQ//l
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.782, 0}, {0.784, 0.0081}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOHLXaKQIAhN+7Bb2aDXsKUtJISQkNBaIgclcGoQwVKcXCJw
0K1IgiDQfoHgoGJD0CSCzg1JkbQINSZm0Mu5Bw6HZznDq53ED2KqoijO8f7d
PZPqujT3vcr/6DHr65FFPN3w3DjnxAOzP/hjcCcemWhZxZXn88adTXyl5c8S
8+J0pqT7FsTHnVpvdlG8rXeL7wbbLz5D1SWx+qJO5uzi3patGV4WPxU2U25N
/PDh3xgZnNuJvrVXxKfF1O39qnj/K3+YXBN7AuWpXYd4plR/tKyLv4fddN9g
ehbGX65HWS89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xL2DY7EM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.784, 0}, {0.786, 0.0083}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/GDKTQUDYJD0lBDqV20m05xaOuyCUWTcIS2wK1MWtylmhoc
DIdQaHCVirNEQVND5uAsdI4ULUFT0Ony8PeFj4/f8vLyjGdz6V2fYRgx7/38
H1+tvDvpmsb/tLdf49dTcrMx8FKKyOXBcCUTlY+sha1ETM5crQ/5puXVoHX7
1OeJvXzhYkYO3J3MH8zKzljNWZuTH/bt89G4fPn47F0oH0fehu2EnCv6vY1y
uhP2TpQXf0cOlTZ6/iX5s2tV233urBzu1Jflm7PTkUJSrrzX7jdTMj3/9hZN
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64m/lENzq

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.786, 0}, {0.788, 0.008400000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFL9KJFEidJMBCElhbRHurVShOMgqSlcLk9pxrcRCnFwcWh
C9EmlFFBUVtrN4Ioai6CKBw1TGisJYV+zj1wOHzj+Qe1rfnVDkVRhlrbvuXm
yV3cV1OV/9mJXWcdI2Lt4NnTNDny0/g0RsXuRFdFHxP3ng8sroyL652efq9f
/JSM3/cExJdX2varybol7T0LilMbu42MKl64OT2aDYl9dmPJGRbbUy/Wb5N/
H78ebifE767u3N6k2Gh9uz4lPmy/GxEXhmeO+6LiteJy8s3kWDVtu5gW09P/
MVfa38yr9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xH+yevJF
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.788, 0}, {0.79, 0.009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/F3CgetljQntJSaw24Uwy7KsNeYYbnQmsta281hDqs15YyD
kpPyt7R2pmi1LFGcOGlHKdZaHLHy7fc+9fT0uT19XdFUaK3JMIz+v21cfyXd
cTHx5jP+xz28fZfxy/ad0+zcpPzxfj3UOyU/jj9X6xYXDj6PS9Py7lfLyl5A
Xg92O+OmHDkZuPfOyCM2M2cPyl3LMe+rxT+FjVp+Vq60NR6Ui7Gz1XBIPrq6
6eybl7ecLw/fFsdT1c1yWA7cto7uL8geV089sSg70oPnY0ty7cmMOiIyPZOH
tsvm9pyPnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
+Bes0N9C
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.79, 0}, {0.792, 0.0098}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAgEUgOHDFtukWqJA247aGmrrulkqaCjTzDy7CiSE1nJT0ggcagiJ
cGiRpIQgqbGClqCwpQKHIkFHDyQShBT6effg8fjG948YsXnToSjKaGe71yrP
GC5fXVP+53XMHPyyuZTYfblaEh9XDveSfvHOxPnUYkAczNw11WWxVnsvtGz2
6I3IU1Dck3UOna6Iq5a7HAuJH72TaX1VnD+bne4Piw/a5s+3zVsL8YtrQzx3
eWSmIuJxZ2HYvyYeCN93XhY3bz722za/9Vn687r4Ntr7m9sQnzx4itubYnqq
uXTxs57U6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
if8ACH8Q+g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.792, 0}, {0.794, 0.010700000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPE/JQ59gHDp4iBEQ1AQuIiDZW6FNBaFVF6yvJU6vVBDi5VT
TQ1CYwZJICm1GYKLIEWGjUHlotRkGJTQw3kPHA6/5QyP2RNyr/cppcb/tnfP
SqNXUd+HXf2PNmT1zvjFq/H54cGA2FHdeHzT2TKmHRY2xca9E0cqKH5/zn4v
bYkrU6XcxLY4m2r4VEicfv0cqekcsQ08nYfFi6fm492IeLplnZ2Lik2uha4p
Ju5kvNdNnRsdLXC7I75z9x6KMxeX9ZW4eN9wn55MiNeWX5z9SbEz//XzoDM9
y8WbI2P7wE5PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8C+BaDZA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.794, 0}, {0.796, 0.0112}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FrQ0NCzSEElkRE0BJELi4RYUTY0i4It1CEcLCHj15qW3UD
p7YoWqolaQgSIZegKQoUwVUqEAqHQCqhj/89cDj8tsPnDkYXQ12GYYz+befO
FD7bz/GGz/ifkT7nzdma3GMOhuPr8ntxasi/IT/1ByquTfl61Tz8sNl6TM3e
J+SYJ/9zkJSXEpeFYEr2vjxEJtKya7zm6d6S29mv6qvN9brTutiWS533duTT
I69jflfOvAVuB/Zkc3o52rTZf5IeLmXksVa+ZmXl3oWr41BObp6X5yb3ZXp+
J1fuYlbOR09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wLsUgNmw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.796, 0}, {0.798, 0.012}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvE3iSKspaExFM6QtTQVVGB7iGBTLUEYhA2HosUlMFpOH/Z9
tP4Bl6CIBkUc7WwNZ2gItIgg2oI+5jzQxX0eeHn4LS8PV3zZzqxEjDGjnRfs
z8r93KTzkTT/45t2pG9Xvlv4qT2F7N72r1/tyfmoNbK1Ly9mp5/TB/JMI+PG
i/LwUC71FXKXXehuHspvXrnuHsnN2M3G6rFcyXuJqRPZ8dsv0VN5bey31Ao5
tTOQvj6Tx1tWT+FcHpwILpS/i/ObVkl+fM91fpSrs9uvXlm+vAhGpmfMt5d6
H5wkPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R9S
1PcJ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.798, 0}, {0.8, 0.0126}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLEBqBkoNbQ4QJQhI6y22Ilpa0jLZEaLqSk4TQIAgtQns3
sx/tz0FSaAgiJBrKoV0XBctwdahEhLzQy7kHPg7P8nF4Z2OJ8I5FURTv+Blb
PzKmpyr/s9+/W9N08fbqqzV4LF4qtp7sOfHc6DvZNnli075QPRF3y+6PTF5s
/BY5FZeiG2HPmfjwQZscmJxwZmr1c3FI0/dyF+LAS8W3WxC7Zt4+1aL4d3zd
9KW4+f6z3jH50eOYur8S59PzzwfX4nQjmNq6Ecf8kUXvrXg5G/8amkzPFXfS
otuyKj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEf
dLHkjg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.8, 0}, {0.802, 0.0132}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/F/clFrHNTaUQktO0hyGf8ScV4NZe2wwmUSbloucxEODi7I
NjfGsFd2Wi0ttHJwVpam7bAzreQl33576unpc3v6dvmX3fMthmE4fvb3jm8H
3hunVdP4n5630HHpTG4bOfSEY3JtP2FZOZdL9fvC2IUcn3xd74zLe5GPgUqT
Vz/bq9lL2ePujWxdycOx0Zm5a9neOm11JuSGd+nuq8kv6c3gU1LOW48GT1Jy
dDFZW0vLofxDdCIjL9jLs7asPPX3oOx47CjmbmRLd9/Gzq1cD5pDvpxMz7Cr
//mgsmvSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
fwNZpREg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.802, 0}, {0.804, 0.0146}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGvaGuIMhepwU0aFILEWv6gJRAcGrxEBRUNLkpLEgQRUUJD
QjQ01CTqLrqolWUX04agy1pZi1gGQktBpODL+Q8cDs9yhte8EJxa6lRKDTW3
detr2shcpqqp9tw9uj9sWXHSGoh25MT74a3pe51DL4e9sWOxdzRVXDkRj+2V
1ydPxQO1it2UF/9N/HzWdH5tvTsTF74tM5Fzcdw1bpgviMMJT2n4QuxXwY2u
S7HTt+140tmaPPpKXIl7utPx1WtxY/F21lkUP+Te+gdvxGnjb7mu80GgbzNf
EtPzeXln970R0eiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJ6Yn/AWQaJ5k=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.804, 0}, {0.806, 0.015600000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3XVY7biU7GTdzUyuRveboQJSyUmbixlxpcZjsIkkpUhxc
zOLGwUkpq/FuM/82c9yS45ZcOPiTb7/3qaenz/H5tkZjI9MOwzD8P/t7t+fc
iYvsm2n8z2KmvXvzWh73hepTN3JwYewwYMm+YmzCmZMdHcmmss21xJ51lJev
Xk5X4gU5FbB6Bm/ltfVqo6Uoz75+puo2D/V5Ji/v5M4df/PWvexphPIzD/LH
QHi161EuHcz3up7k86/ke8Xm3dH99HFJXjo5iy6X5Ygz5x1+lvsjtUJbRaan
+ffohklPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
DXqPGaw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.806, 0}, {0.808, 0.0161}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ7ZTw9ILS7Zf2DFCgsvNP+xckPpuQiP2xOwj+yyzt
b9PvIvinDzutzbyH4K+ViUqxvo/g95UWSvM+QPALznVcuofED1Zf0LnhIYJv
1rDdoekRgi9+89z34McI/k/DZ+tUnyD4t7v+pn5H4u97LCJ78imCP99G58qs
Zwh+01Tn7pznCH7KuygnuxcIvpt70U/+lwi+Bth5CD7XzwXpm18h+G8Cd8i1
vkbwYeEJEZ9oDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtP
GB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4
wvgAZNgd7g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.808, 0}, {0.81, 0.0175}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFL7Q5CIQ6htERis7SImAhtNQhRkyBSCGriFjSJkhLp0BYU
bW32EN1qLbIIJNwcgoulZi81NUuhn3MPHA7feH6zN7jsG1MUZXa4o1tbyk/F
Xqp25X9uT+5Knpo4O66mZurizNrA2dU4ejHRu2mIPTrr6cGr2OZfWA82xcbL
VZPjTdw3RB717+JKeGf3SeOr6yNX7kN8PF3oxz/Fsa37s5Uvsb+kblha4sW5
X/OPxpb4ZLnYFusq1r3Djrhpc7k3v8UP6dHD4vPnyPBj8b4zGVA1pud2bz5U
TGTs9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH8t
KyL2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.81, 0}, {0.812, 0.0181}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPHbs7K0paFye0jU4KA2tAUGgVSkg5OQGRQtKrkUObQ19RdC
CoSmgpybUnEUnJ+EQ4SLQ+kqTZr1oj7PO3A5/JbL4XPvpCN7mlLKY77ffbty
nnrvtgLqf47u7meLPfHmZ/H17Eu8FDauY32xnv9Y9X6L/6Y9cDM682xYXHny
7j8MifOO4NyhJj7d3XoL2sTJ8kHWNSwOTV2sty32m7+VR8ST1VLhclTc0Wvp
bbu4nmnNL4yJC4ZqaOPinMd182Lx8Ylv49EhjpvXZZzi5cV4aW1CTE99OhHq
XGUD9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD9w
QODX
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.812, 0}, \
{0.8140000000000001, 0.019100000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAgEYh/FLTG5Qy9I8U4IaJK5F0VqvIYjC6Ae0KgkuDUWUDU79ASaC
GhY0VUMRzVGnIE0tDTVELZGLcBHU1tBQQQ/vvfDl5bM+w9n1pZxDURT9d39/
cjx9NeO2DOX/Rkr5jbBH7OwUR99t7hjHL02v+LZ+vVfuEZ993s9le8XFWcuZ
9InXjrrM7j7xwre2+WhzYjmmn/aLAxfTrwW/+MuVqacC4qfM9vzQgNi83HV9
2HzoO2m0guKdVXOroolXbh7GciHxVOStPTEojuYdB2pYrN6FFp9ttqJx9Twi
pmcztq9rtapBT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xP/APBzdtz
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8140000000000001, 0}, {0.8160000000000001, 0.0201}]}},
       {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D0ohAEcx/EnDDjM1+Xt8XLcw8UzSZ1u090kT5gUKZcsLoOXQQwmAwYv
SUhi0HWDMvJIymIwEAsLUedlUErdwpVvv+df//59lv/wNYfGnOE8wzCsv83d
TNAuTJVnosb/XM3G3JkKOX0/MNFVKS/bk2GzSh5fWHz+8rj3aX/zolpui5w4
a6bsX70pGqmRsx9vZ+218mNn/pSvTnZ3Ai0PHu/+2C/penm+O741F5QTh4M9
ToMcy71rlK3+pfNvj0uOD6YvQ/Jn6WnrhiVfJ25fR5vkI/d9O9Isr/gL+srC
Mj19d3vJjuL1KD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPfEvd5vgpg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8160000000000001, 0}, \
{0.8180000000000001, 0.022500000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLOAVabUE1RCAZ3NKrlo/qDm1GS1DdoCXBoSGqJXqIiyAu
goJDgYQopasQjQZRBEJTUWPilukgOARBL+jj3AN/Dr/1Gw3vLEd6FEWZ+N3f
zw5aVm1qU1f+b39vyFo32ahpt5VJcWAsdByfEo9EN7UVp/jr6eDN7hLX1XT+
w+SbRGmtponPX6u2nFuc9D3fbXvEW5l2VPeKF5sWz8C0WF0Yfm+Y3JdzFy5n
xJ1uaD3hEz8uhfsNv/jq4vDeERCffKdjnyYfGWXvQ1C8Ublunc2K53tfirtz
YnqmxtvWqvNUpyemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
piemJ/4BLyfsdQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8180000000000001, 0}, \
{0.8200000000000001, 0.0246}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFnokSjWlNSgjSIIIVRBPlK00ytoVEqImkrClqiQAynQged
IlpEpAT3QBqaFKMhWwyaFXGoHJoEKaGfewfH8S03/La9o839IUVRHH87uJ6R
Rv54saMq/zMZ+4x6PWL9o8FkUcVNi7XW1Lh66E48LInvK+G5y2Xx1cTgofjg
9Kzg9Ik36pmtvsYzjqL5dUVsTj495/zin4/GxUlA/O7+mvevistp4/dYUHzb
st61NY6rszvlNfHudWQ0FRJ7u7GX7bDYHjpPuiJiYz67oFsXt3vF7pvG9OxM
TQ+Xxm9UemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
4l/rG+DW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8200000000000001, 0}, \
{0.8220000000000001, 0.025500000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnCTlxWd4iF8nNas/Fy3NSUhsemzEvw7aLi5TUtJIDyWHl
5ebgojBbObqs2FGNKDW5OclbExe5oHz7Pf/69e9z/TbPzNmxEsMw2n739x+/
j95vvE+W8X8X/vPDfZ+cyRTCi/1ysqzo6h2Q58Pll7WDsn3auPrssKfa7Mza
smvW+5Eckr9y0dSUX76vT0y7A3J2YbumdFjey6eubh1eacmtHQTl6PJdV3xE
7ikUP/tG5db2inRDSK7caIq8OfzyYNadjcn5Dt/15rh8shNbj0zIW68JyzMp
07NqyTzuDu5a9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xD+ra+c2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8220000000000001, 0}, \
{0.8240000000000001, 0.0267}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLQ+DgHkiYjkZjdIfokkGDIFaDEEEPzdSeCA5C1lZD4SJW
iyC0VUpB7krh4CoRppBrCBJGhAZCV/Dn3AOHw7ec4bf7D5eDJkVRnPoObqqd
0KbWWpoynNhC+ndkXezL3udrBqvd5627DbF1qW5NbIr7t52qxy/+MJnPbQFx
aXV8rmPwTWFa/yg+tXgf0kFxaHswYnfxeEwNiSdGL1/NYbElmrtoGPxVeXHl
I+Kqo9E72RE/HX0/Lu6Kr/Rvjj1xfNJu+zF45Ux9K++LZ5re5PWBmJ7zs5/v
ub+MRk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wP
8iIRGA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8240000000000001, 0}, \
{0.8260000000000001, 0.028300000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgnEUhvE/0dIFImi2/CiIpsaK4oOQmsQyiKYGIcrS7Gpe0gh0aFBs
qMCg0a0QKSpaLRqbFDEKHYJqVIIQu0EP5zvwcvitj9nhsc81KKX6fvf3h59t
saPlN139n2lg3uL0iNV+uDa0Ii6/HmRaV8XZ0VPnk8Gp42xXek28Vy3md9fF
i9ZKfGpDbE01j/Vsivu/zfUPg9tnBs/vveJKemIpuSXONS1oLp/40rFTGPGL
kzeHibaAONhxNl4yeNZ9+5UJivW7x4vItljrrLqmQ+JGX0t3b1j88qAVPw2m
57Up+j55daLTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wDYHwiI
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8260000000000001, 0}, \
{0.8280000000000001, 0.030000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/EfBtLQEJHuFb1v4eRyA5eMhpKWIAiEoJZu/QP50ou93Yoi
bBGkMcimMGtrSMGI5qymMHByKCJqKKGH7z1wOHyWMzwdUTsy6zHGDPxt41Yf
OitfyzXL/E+pP3hQjsmnyYlwJi47lTljJ2Q7EM8PJ+VxJ73QtiIPVXPdry63
W7dPF6vyZ/r5MLUmP9bfR6fW5etwi2cwJWdOugo/Lse+g4v3G3J0MtKb3ZRD
Z/MvS1tyjzdxFNqWm2eOx3w7ci1/3vTm8l1r8erSkXONd7vy/s1H3/SeTM+C
4637R7IWPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8S/R3/1z
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8280000000000001, 0}, \
{0.8300000000000001, 0.0318}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHjwAjCvXAKTOQoaMkhAzfDpSwJioIgcKkhQtMtKFoaJM0r
7So/kKC2irZCoUWXoEBoCfpwMqqtgpY6wT/vHjwev+UN/96F5cmwqiiKZm7r
Jm++3HPbbz6lPSsO+/NAUjwVdWb+LPbcesfuU+IeV8hW2hH/ri1eR9Pix4f1
iF8Xlwf3te5dcWHr7KVp8eZrNXu1Jw57n8YTGfGo/t0xnxVrH3bzpbjL37eq
GuLP3Eh/3eK7n1Dj+EB8EVwy4odi/XRjInAkjqlGpyMnnp49r7xbPHxZi5Xz
YnrOnAyZpYo+emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ64n+/yPog
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8300000000000001, 0}, \
{0.8320000000000001, 0.033800000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/GXWok2OTmIcNhBlkRT2qwcRcq/ixNZOaw4aU1O2HmldjAa
42Uz/xJHK8uBq5Rc9BZp22UOihtWvv3ep56ePpfn8G2bXRgLVhuG0fG3ldt/
ebeUS5YCxv80OS1PbEf+CX69zezKVs611ZOS843ucceebC76a59sjt5P3KT3
5fn2UDhiykPLq13DB3Ln4+Z786Hs8lxsl23+WK88lB9erLqNjHzV952fO5Lj
sfqINyuHi+7ummN5enCg8GyzPzGZzJ7ILZ+hqZVTuWpkzTl6Jr+aidvWc5me
jt4Gr+86FaAnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+Bcyr5UI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8320000000000001, 0}, {0.834, 0.0366}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEYhvGD0BASmUhjFg5pU4gEQXT6BxxqyEJwECQQq7EhjShaIt2i
qIboQkMQ3krNbsMpo5amlgTRKKho6TK4hAo9fOeDl4/f+nT5p0cCBkVReupr
/Of9Ta0z/q4q/6f9JWe/dD7w3Dm1hHg5Xn5bTYpDzdXtiZTY7TeN9afFvfnu
VuOx2GxRb4o6/4RGI0cn4sfrSdd8RpztWPoYzoo3ZrZ2bDlx+CE1/quzz3Fv
KpyKhxYqhfW82PZUnQueiZtcbX0D5+LXFftny4X49kXdK+l8OOjxJi7F0bUp
8+KVmJ7W9qD7O7ar0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT0xPTE9cAbawBEg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.834, 0}, {0.836, 0.038200000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQlEYgOFLEDjKLVuaHBJyChqklpvg4lgaNkiI4NBgBu4hiYKDg1ND
5BCKBOF0pcFFTU3TfraisZ/FIaRJukte8eW7HxwOD3wcDq8zmtiLLSiK4p4e
886fH6vpxkhT5pMYZ/rBpnjXf5lytcSbV7pnYvGKMfjp34kngc/yRVv8fvMX
jnfE9UV1WeuKi4frA/u9OHW7c/ZhcdR+sKX3xL4j84diVytbCT2Ibavmi+JR
suYwLB7ORlxd+0oXH8WFU2P75EmcfFV/vc/i/Q339dKL2JPzRr4tpud0yfc2
Lmn0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/2u1
G2o=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.836, 0}, {0.838, 0.0409}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/FvO68cJn9WDrvOylEhvyziKCdbKX/6nZGkdpU2uShRLtNK
apLDFEnJ1QE///8Ok5W0XIQDi628+/yeenp6HZ93YHC4x/YYY4KlLd/G6bb+
vPNqmf+pfeqt3jqWv5tGDhMncnYuPhU9lfcKyZbQmZzq2HwvujyZPFg9Opft
r+eB1IXc1f1TM3YpB9M+p/1K9nrq41XX8ls03PrisrMR+di+kTPe0bWZW3ne
Tgz13ckTu0v+hqwcKX1r7uXm8rsu1+3nreUH+TdQ/Bx/lHOxyvXOnEzPxZ2F
2YrYikVPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
B9qsFRU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.838, 0}, {0.84, 0.0439}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHQdBUoA1BYa0lQRC0KWIohFNLUA1aGCFB5BTugVpGbdGk
g4lL2aIigkNDY4EWTYFm2tPsjy1ZFCn0ce/gOH7b8Y2tbM57dIqijHe2e0t+
w6mjVLco/3NRmPAMlcUnJttwQ+PAzmIh9yD23m+F9iti50zQ6noUTx5EPqeq
4gE1fdZTE7esV2s3GhePqyPxJ3Hq46e4rYqPnIN7c3WxP9Z9ULz8a/tqamxe
WDrPP4tHk771w6ZY1xcyrr6IK+7o7fSr+DKbCfe+iRP669k7jXc3at+JdzE9
7Q5fu1+NW+iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yn/ACJWFVk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.84, 0}, {0.842, 0.046700000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGbUCA0imPxpCECG4oQGhKkwoZAcmgRCUEQNRIKGiKjNaMi
hJaWahLUIULQMWhqcTSdRanFUvujmb6gr/MuHC6/5cD5tMDWWtCklJrS5/dP
RGvd1OuzU/29zYef2703sWfMGl5timd27dp4S2wpLpYaBrcnfaf3bXHpcHs5
+S7Ol496wQ/x5ez1neNTHD/OR8xf4o1q0VYx2LVQf0p3xBMX/bN4VzzSsLo9
3+K6e7qv9cSPV0u5psGZjk8/WXzi3dFXimPpRCWkXv7tHb45nx8Sz/kLK6Mm
MT3X97O5wEHKSU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MTzwAM5QUoA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.842, 0}, {0.844, 0.049800000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGvPzM187YobkF2cXFqMBCnjJAICnLSIREEQaN0DZKGhly6
EESI4NgQuUgFQVtQBLU4RGqj1Cw4CJX1cv4PDh/PcuC8Exu51ZSmlPL/zO8/
l7hZsmqfYfX/3PUX1dS5Z+/UL4fFb2mV2zWI7+7dU2sj4oo38D5pFBe3I8dd
nZNP8ejDqDjiK2hnJvHMzsF1xiy2NKqbIYv4K3A7bR8TP++/Nts6X310TmpW
8eH80PLeuDh/5DGs28SxwUJxcGFxq6ezt5yYfXSI+91C+9wpbq2UTrMuMT3/
7roI0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE38D
WuLNZg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.844, 0}, {0.846, 0.0528}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPG/FyICadAyX0q7jXaLWlwKNFps0WqKGgpBcFIieqFdpKCi
RamloRca2ipwEKkhaCkynQuSQnLpAwiW0sO5Bw6H33Z49FhqPq4ppfx/27rv
0b1c0lYPqv+5vzyLhOziU0uhw9YjTi+WC1WTE9ffa7e94hmrNpxxiI2462Oh
T9xdHDvyO8U/jvBsw+TX1HLns0t887hRPHGLs/r++qpHvLV9bkz3i9vvDYgn
jcrxl8m+dH0u7xWrN61r1yeuBtx3S4Pih4PxzRFdfFELjzZN3pla+XwZEtMz
8DQRKR1eBemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yl/AQcS7Oc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.846, 0}, {0.848, 0.0558}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUh/GLNoTVUkOQNGRWN0u95R+gLf0AGyxqlAyaClwkL9LSKEjt
EgaCOgS1RpEQIbQVWEt7WFRTrUFe6eHrgZeXz3I4PGPb6bUdl2EYgfZz/vzC
1uuj7yNq/M9uMXtSHpdXv4/WM37Zilc9ixPyYOXmdnhS/vl9st+7/Lz5Gb6e
ki8v3K2CKRd7vaXktHyQmt+wAnLyaqXfNSPHhlJ3zS779uxcZVbuaRzPZYNy
a7T2thyS7/frpyNh+ezBuVAumF8DdUtOHzob5cSLt32iHOmMTM8lt93nN8+j
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH8HochY

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.848, 0}, {0.85, 0.0589}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPFDStvCoMEoMBCH1kyttCtrkA4a0kGShiShrcGWQjH3EA2q
ySEKEozamoIugihqNhzcnBQVoiFsyYv+vHvw8fFbHo//ZGJ3PWlRFGWq/4x/
+m9aqvI/o0erzQGP+LuxdV41uRbcj5VnxPenheEDr7jUvXrWfOLD8ENmwi82
tnVNXum1W/qs2B0ZvDieEw9dj29sz4v7x9m9AfH7pvZiC4pv7hLZmsnGdZUF
cWqn2E6r4uhj+XJtUewb0+POJbEj9THyafLPW+f1KSSuu6y5k2UxPb/ykT3X
2a1KT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AvX
W/Zq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.85, 0}, {0.852, 0.061700000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOE/Bwcvm+hiQSQOLi4FpoNDmlaalxoikMQsoaWtoRApg5q7
QIuLUFmDiHtRDS1RNIWCEc6CRkSNqeHL+T84fDzbOe9oajO+plEUxdGb/v9u
0+6eTrW8yuDdZoddGZ+4+DbecfnFeWfoQjctXj9cTTRUDja3TeWA2OE+esoF
xYbjq73YjLjdupscmxW/+mqf3ypXC53LxznxyY925Swk3oqMmDfC4qXSxLNn
XuweCu8bI2LrctrzofJfdeerEhU39f0FxQ/p6+RiXHx+c2+xL4gPzPWXX5Xp
+X9moeKlJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
7gJccfj+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.852, 0}, {0.854, 0.0649}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLS45CEESC3i0Sgpaa0pylAksrs79rFxqEO7VEbYnVkEMR
UdDUEkkRgVtLSwUiIi0OLeEQtGQUghD0Qy/fPXA4PMsZXtNy4rbHMIy+n/29
+a56pTXxGjH+Z8V5yz1MyrH7juHjhNxvBj6ySdm3NngenpKbtVHLNy0/huzu
Z5dLm+vV6xn58Gkvn0vJf+9m5XTh9rM3LYdf6sW2y8FoM1Oekz1H3p6Tebnx
Hqg5C/JdbGg7uiifnY6NdC7JO192q+FyNrlxUbLk8ct9eysjD3iL/tSyTM+b
+IG5u3oVoSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J/4G1eX5Lw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.854, 0}, {0.856, 0.0682}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/DaGNBdWgmeAQBkFC4CLSi9oSx0sQlW9LzR7jhVYNt5oa
gtY79JiutOXkIhQh5hoUBQpCg5KQQR/nHjgcfuP53DvZcHRIKeUd7N+dtxkO
LfIVVP8ztv34PBsVf5uvhb7F9dHOYi0mLqft3au4+LIyfZNPiHWnP76SFG+d
bEyNp8RLtdjLu8WeGf3MTIuHT8+Xi3vij4bR29wXV32V27mM2Cg2EyorLr11
XE8W5wIj9eucOHzhLh0fiBfa/tW1vHhiPfQzeSgePHv/aXGzq6cejsT0tBdc
uy3tLkhPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
C3gz9CI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.856, 0}, {0.858, 0.0717}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuHPiiAcmkUITCGIIIQWW5yKCBp0aItACiSKIKzsR81K2qwM
anSQgohCkMTBqAanoClKMrHdmmppkFLo5vleOLxc2zm3I7Don20zDKO/Oa2/
8hOdK4bqXuP/3fiPHcllOX1xWZ5ekeMdpX33qjwz9TbaHpZH8l+NJ5P7uq3X
Z2tyV7B3Prwuf9x5nOMb8qPN92rflLNLwcNPk1MPsbHbiBxynfweROXJyFU+
EJM9z6WFoS3ZPlh1dcblxt535cXk2rv16Hxbvm+ttyNnUsOWiV05UfcVehIy
PZ3NK08Hcl56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriP/Ws9Q4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.858, 0}, {0.86, 0.07490000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/GfhdKDg4PjslryrxwVahcnWstuHLXlX3nixEVWxjB/Hx4u
ToqLmrQDscvC7juqjVx3WYmzrbz7PN/69u11/L4DM3Y07jPG9NW2fpOVyQd/
shIy/zM7Nm9XPR6/3OjOb8kDv+clZ1tuj2RO4ym5evM2MbQjF03Z17IrZ6d+
Ht89du9bl2/35FUr2LOelqdjIx+RfXk0F3UDB7K/cyH87bGxE42vh/JX4eLJ
PZJfuu5W5o7l67VC7/CJnCqWPy1HXuyvPyyHN9tqH8uDpWBz4kym59JVw3NT
RzZET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AdX
8en0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.86, 0}, {0.862, 0.0784}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrX9Xha1x6mt7BigQNLPZGzQNwf/SF1yiMh3Bv/Y8
S/sbEn+HQ9Oj4zMQ/JlggODXfNoQkD0LwY/1PsFuOxvBd1hyfx/fHARf6e+3
0gdIfJYwPt1NcxH8Z+tUnzTPQ/BBpoXOR/BXJYQEqS9A8Ht2ZnP+ROLnCzUf
OLUQwQ/MnlU+ZxGCb3Rko17eYgRfRPbkU/slCP53oOsElyL4N899D36MxIeF
Z4u+zzIut632sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4Un
jA8AdkfzDQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.862, 0}, {0.864, 0.08310000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3rRxouzi4umy1WvlTbrPS5D69ozit5ELCiRS1peTi4uTf
tvJ3DJt3DkprciDkuoMiIlvtilZi5dvvferp6XN7+rZExkPDdYZheP+2dov3
n30vW+WA8T/nHleDtS2vz7sLCzvyXNE/PbArR9rNVu+eHFwafa/a7H6Nbtzt
y/X+VXMzJZdWMo0TB/Jt5fqy+1BO9z7PNKXl5fhX25vNk9+uj7Mj2Qx54ovH
cmeqq3/wRG52hJ2+jFwdGrv6sfnRis0+ZOUL51pH8lROjGRLU5Yczd8kenIy
PZ98tU9zAXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euJf6ooXLg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.864, 0}, {0.866, 0.0867}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEvaQwyGqJoCURMsCAwsuUGIopDQ0NqRFDg4KLQ4BRlRLoE
QTTqEBnuEln2Z9ofugRSc7jFTZoccggtejn3wOHwLGd4x9ZiC2GTUsre3d+7
U6oeec50Tf1PeLgRHCqIvevf/R8Gj9fMT8VzcZ/Ftrl3IW5uaM6VovjldfFz
8lKcn4ge91yJD1O7S3WD4+/pgZNrcdB1+hy/Ec8e1LZ8t+JRvTE9UhL/uNtN
3eC/d3fiSsu2vF8WZ+fnBlcr4lQuUJ26F0dUbLv3QewPJWfeDHbkM1+5RzE9
/ZmEtZwsaPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MQdhWcJHA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.866, 0}, {0.868, 0.09190000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3XRQHZaY5yBxtKRclYnalKCfKEmtOMte33CYOykEpDlyU
f0c1OTgo2sbM/rLUTrNyUNOW2y5e5dvvferp6XN5Dt++5chs2GEYhtfavztw
dfR9Fv/yG//T3hY7NRNyPfQcnErKxduPzp5H+drVTNVsPljriN49yWaif2Qv
JS94AtZLedycOx9Ky558ZLHlRXb4trveba5Gj9OXGTlejm1uZGXr2eh0Tt7Z
rTZ68/LqZ/OibvPMhHPpviAPHnrd+0XZ2QhkVl7ln8n5reE3uXSyPtZakun5
UPCFuys3fnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euJfN38TPg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.868, 0}, {0.87, 0.09720000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEcx/EnpZVy0UqyHchSfhyUXNCD/QWbXJzWsgMpc3DUcPGr3KS0
mnJky4koJ6Xm8CSpmYdhs1ntqs2B8iPvPs+3vn17Xb6Hd1t4LhipMwyj62d/
b2Y/OtyQqZjG/5x+rr7bDscnEgfJO3kxdRyOZeWQy2oJ3MujoeJ1uy13/D2U
65vc5uWDXJ7pru48ylcXY8npnHzomZwafJK3FuZbG5/lqLV2k3M42Lm3fvQi
9y+djKzk5easVRsvyB99pZTvVbY3viI1h88Lbm+6KCeGem53S/Lytn9z9k2m
Z6/fU8kPnJn0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTE330QDw8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.87, 0}, {0.872, 0.1024}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLbQ0GQREOkSQUic1OSdkPjTUIWZOQUghS6SZBg0gWEUE0
CUZbkySF0eJcYC0SLUEQ3PxNSxPLsgJfzj3wcXjW1+jyzS/rFEUZ+dv/3zq0
73jVvE1pn6vknBh7EU/PrDe6suKh2Hb8SePORsyTyIkLc8n+UF6cPr3NOAri
eIe6O1wUHyz92D819p/3fN2UxA695Sz6KrZ6Jld8ZbEhtTgwXhE3+zbuu9/E
j2uRvWeNU9fHUxfv4pPBy2a4Kg4F7xILNbE7o66aP8Szoy3jt8bmcO9Dui6m
Z8B01NrfvLLRE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wLVNR8m
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.872, 0}, {0.874, 0.10740000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrd0udvPc99f2DFDA80B3woIfCP57C1f3op8I/qWJ
Mf+cfyH4W14VbxX9jeBPde7OeY7Er5izSHnnHwQ/6uvOW11/EXwbv4tAExF8
ueUvPPT+I/gQ8AbOfxQhvv0iEv/IRr28xYwI/jIuN9VSJgS/Izn2jhszgp+9
p2SyBAuC7yva4/UKiQ8ybQ8rgi9wfNeOXjYE/7P8pfx4dgT/asVLNUMOBB8W
nmfPgMAee1h4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw
8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8YH
AK63I48=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.874, 0}, {0.876, 0.1125}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3EYwPGfjWXMnzHz1kpxkN6L0Zxfp4m2JuW61crFgeRPyw4Ou46U
aDs4YTXhSvandtuVCLUmly2iuDg5mPLteZ96evpcnsN3MLo8t2BRSumN/bv3
sdfhsdZ3Q/3P5Y2qWuzitK7t35kcT4wGMm3icMVvjbWLJyfC19MO8dDO+oqn
Q2ytJ0c+TK4Zx8/FTnE5lTvY7RKfft0Go93i5Mxbs88pXjpqyrf0iGd/tNUH
k8fnvXq2V+y6mHrZdIm/bZFUoE/8FNkIDbjFuatt26fJh86TQqlfvLWYX9vT
xPQ8O39sfCoa9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xL+q9vT0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.876, 0}, {0.878, 0.1184}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLQgEUwPGLLlf6Ar563ErNIuIuQhA4CFZTeHE0enEhWoLotYRBkw0q
iA1KREOLWJ9AUbQxWnKIyMVCCGsJgmgqoT/nHjgcfssZ/tr6tmHaFEWZ/Nv+
TW5VdnPO97DyP2vNhynTJY54e52QW+zbsxVUj1i9d8WeLH7z62rZK75LLtSO
BsXXjyv7S0PirH4wrQ2Ld07Tr58Wx1+uircj4tBc1TjTxM58y7E5Kv756NVn
x8TtqP1wYFxcu3DPtC2+/Na7Nz7xSWzx/NgvNkurcSMgnu+/mxAHE5nGl8X0
TG0sP0ft9TA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xLwUn4+s=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.878, 0}, {0.88, 0.12510000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEcxvE37aYNN2UXKdlszLthpN6D21suyky5WFlSkovITtR7RUnU
kiTOxEmN1rTaSflztXYRG6UoJ6F8e95fPf36XL+tqfnR6TrDMIK/+/uByfX8
Z0fNMv6v/vxouRiQ37y5yG5QvknfP812yqeXtb2hkLzV7En4wvLiQou37HKy
ZBZOuuTBNntlrVv2Z6bMsYj8fbf03N4jl8Mb+18u553j8ZIpHz7mfNmo7MQf
rudi8szma8bqle0XT6ypTw4N+6sVlxuy0YOzfvn9w55w4vLtSKoxOSDTc7VS
3LnYvrLoiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
fwC5Bg5O
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.88, 0}, {0.882, 0.1296}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfdk3SSDC8o09AxRsXVZ5XNMKwZ/xf0LdbyR+VcQK
07PWCH7Mxv1v5tkg+LZc1xcX2CL4CsnvopzsEHzGPaxCIvYI/hMR2ZNPkfjH
ck0atjsg+CuOeZt3OiL4XfIgAxH8nIqqpTrOCL7fxYkx/5D4BlorhS+4IPjC
zQdOLXRF8L/evt5Y7IbgXzN5b+HqjuDv6GX7IOaB4M9+Jrv8BRK/1t40bpcn
gg8Lzyqz1Xbh0QftYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8A+zDsjw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.882, 0}, {0.884, 0.1356}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L8rhAEcx/HHpXOr4S4iJeXKIsIgejIoHs/58TgOxcNhsTBICUli0g0s
NgOFwy4xeEYdSqnjL1AMd7HIgnj3eb716dtrfVcmZ53pgGEYNT/7/Stm49hF
55tp/J+7a4e3LLktP5kZ7ZKrrKX1WlsO7m83F8Tkl6/j/IPPN/Hro4Nu+eQs
6y70yKlgLtLRK8+5RXelfbJzXrHx6nNDcVPLlSNHZmLvqX7505tKj8fl57Ll
ifoB+XJ+p6RwUN67Td8/+rxW7W0eJuTk6lPr4pDcns19WMNytC50Wj4i0/Ov
g2fSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTfwMv
RRsY
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.884, 0}, {0.886, 0.14300000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQ+TgGmJKP0tgU4MpOFxqEJesHBzS8q+b1RJBozY1iE7C
dRbcKkUH90SnhgajIRIcXFPJJQoc8kIv5x74ODzLx+FdS12FNYuiKO75M/bG
1mLNeTRSlf+xFlbSE5M/h9uOdlT84g/1SjFxU9fy6WNxaZxVPSfim4D+vRAX
RyqP9XeTfT+d04eE2HH4sZxNimf309e9lHhgMS4Ut6OrO1OTqy3v/EfxnW2/
oWvizJkx4uBTzuXLiDft5Tfrudh2XSv2TZ48d3frF+Leev/39lJMz6+l4MHM
3lXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wCF
9vii
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.886, 0}, {0.888, 0.1492}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGPtkSooVn9hZZAWk0UIaSWLqKLRJMQpaWW3SzBaBGXQgcv
1O5WSAUNjhm4CpGIYNQWNKUEEV0sejn/gcPhGc+rBWO+pQGl1Fh/f2/D2n5P
hV/c6n8uk68V76o4fze4Yl0TJ2yauafzQtp+fxsROx/mj4pRscm+7AnFxCqX
+nCsi5+e8xfGDXFt8izU0bl8WrNU4uJMr9083BSHZ7vH/i3xTNkwNbotHv/W
Pt90Hg5MXNV3xN3+tye74r93E+Lr4EHLtScuVQvZoX1xcuR8+lFnejrnGrnF
rxs3PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98Q9q
ZwqR
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.888, 0}, {0.89, 0.1562}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/FvSy520u4aln+5LKddfqsdNCeWlNqFUhQbJ9qwP/5s/l1o
7ULJzcEOSpLrJqXkqIZS7OTgsJRIttq7z++pp6fX7entnoyGphzGmN7a1m/c
VRh8jX1YpjHhudLfeVz23zxdrC/L7rbq7NiK3LTU0tm9Kr8/tJe/bb7t8e3f
JeTT9EjwKCnvlqdNNCVHBpKX/rQ8vJePtK7J3krB82azy6o/KH/lnw8yG/Lj
Z3VofFO+DjodfRn58KTj6tfmxI9v/j4rT4yGuo635MDZzMvCtuxpTuUCOzI9
vYv9tVRFi56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
nvgfsBnwZQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.89, 0}, {0.892, 0.1637}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLoUMgtAiCU5ChUtDUouAQ2BIF2SgIYoMtYemq2NaPZaWp
BRFIqzmVaDQE4hARgSBB9KNDFDmm0JJX6OXcDw4fz3LgvKOB1cVlnaIoDnUG
v9WQyMxsf7uV/2fw5+ZMO+Kvq4uhD43vRuqVclJcDL2Et3bFqdsfm29PvGYx
vk2mxEuRseyfxtP3zvnHfbF53KsvHIh/YyvXkUPxczOx7kmLb6byDnNGfLZZ
ev/UeKNVz1WPxEHn60IyK55Nd9WTxfaOUV0pHvZYo7pjcefUNdHQ+KHnbZ+f
iOkZK14G4k81Nz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPXEf2+sTQQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.892, 0}, {0.894, 0.17070000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3lVrEjg7jMIcdZKQVOWhXtAO2g3IiK0XNaZjbxHm1g3pt
/m5mOKCdJzuIk5LaTW+RWq3kNBfMyrff+9TT0+fyHL6e+eh0xGEYRu/fNu9j
PfSa260FjP+5nFwyV9NyqpCYGs/IMYfpdO/JM7NXNzWbR4r3sdK+3NVu+ZIH
8k+k/jZ3KFuljrT/SC53ekMtx3J2ZbS1YvP2Q/j2NCsv9iyvxXPyxMbmQPBE
7ns237vzsst3nfmw+XOr+VB+erHaUgW5OPxVXjiTd5Ku+NC5vF71DjovZHpW
x/p/Pd93AXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euIGq8wUbg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.894, 0}, {0.896, 0.1796}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHUxKRSHMWQpJTSUuDPWqvSLIMh0QQIYzGiDAkdGkPIoMi
iKDU/JeZNppGLU1B6FI0JDWFDi5hiR/3Do7jtx3fsHfD4dMpimL92/+7VR8Z
74l9q0p33DNTn68a26PO48u42NQILAUTYt1suG/+SvxxFi0NJcXl3/T2j8bn
y4+2Ukq8l3yr76fFAX3rxJ8Rz3kNrsmseKxo6e+9FhsH1HJN4857OfHL/fpE
6EacH4x8LeTFh5tHp+ZbcfA5s9LUeHX0yVApiKd33ysHRbG52tpZuxPT03fh
WXRYHlR6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynri
NvbI/gM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.896, 0}, {0.898, 0.1887}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQmEYgPFD4NAQqFRLUwhmThFSBNFpcXBME4UiKHEwMINWiS7klLOD
2CBJi4ugtGgXux4v/4AOgRENXWjUXPJAD+954ePlt3y8PJNbMW94SFEU5+Dp
29bu7W+XP1Xlf0wuy9xiRfx+6vgauRJrb+r5i8H5pcBa4VqcTO1Yj2/Euz8n
2uqteMWTObBXxa5scb5r8Hi//q3dibu+11z6XtzK/65HH8Rlk3VUfRSfbUzX
zU/iw8vlo47BIXNwofgsdkdigwvFU9XERaAmHp7QfxR/7JXG+gY3G/qI6Rnf
nPXPODWVnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
+A/p3PeA
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.898, 0}, {0.9, 0.1966}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGLYzglVLg1tGhQo0QpRkJjNEQJQRa2ZhS0uVRouBWtV6qp
CBqEoiWao5um1e3/EAYO0lBEQwZ5wYf3Hvg4/JaPw9M9uzCe9BiGEWg+Z1uX
ztQjRmuOeqqrpiVvpn8HUlfyst3+GS3KE/2BfV9JDm1EZ95d9r9Ndp5cy43m
b9my/LqVWY9X5PO6Odh7I+/Gjr/+XF4zrYPirTz/U03s3MmjY42uJVt2rhu5
l72eYKbjQf6ID4drLpcKU9+nj3LBu3iYe5K3k9m56Wd55Szv73uR6Rlus/dS
QxcRemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64n/b
hQvh
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9, 0}, {0.902, 0.20500000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPE/9QUajDAy0FGjaGoJLuIQhJNLmA0RGNHSC0Th5hBZROSo
Sw1JW+l0l7ClJYKiNBoiy0rzdUmJCG6k0sO5Bw6H33Z47HNLvmCXUsrZ2vZd
Tx/0jzzVNPU//j79VuXE48vXkTuTBy8L2tGzWDmMr7UXcT5kOZnIiy8yrqD1
VZwY8gxUTY5sTmfO3sSLuZWdvXexd2zbPVsQD+8ffo8WxT1l/bT7Q/zpvpm/
NzkbL9qOS2K9YWQ3yuKYt3d3siIOdR4Uz/x6fuoma1OB1HlNbE+uLkTrYnoa
W83Hh/CVRk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wH1vY6ng==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.902, 0}, {0.904, 0.2149}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLguAWFI7KDYIIajDBTYdSXERpbuiBEBUKOjQIQqsYFghN
DboZgRHRwzGIhhqcxGoWFXpo5qPMfEA/5x44HL7lDL+6Hlz2jymKMjvc0VXP
QpuHb68O5X90hph5411cWksVrB/i+9z1vr4mPpnILxU1ju+Uu5m6OHD3dx75
FHtNxi1PQ2zZnVPNX+LJ0TuNWzMridumuLgXdiVb4txzrOdvi48X0he2jjga
v9k2fItXS/mpF40X7ZWn0x/x9FH/INoV62tGt+9XXHXP99We+CHlvGxoTM/x
6lVWV3500BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
Ew8AbtghYw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.904, 0}, {0.906, 0.2258}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPF/NzVL0zFxE+xBi5NLEHdKCGnRaKqGKDAiLMpNBMVBUIhe
CE6GqxE1JBkEDUFQFLU0VFKjoFPQIPQw8OvcA4fDbzyfZyEaWtKUUqPt/bs3
BxOnH18NXXXmsDW7evUt3gpvevM/4vVy9jmimv+eNpd2xrrE/vnqpF0TuyoP
qmZwy1mvHHWLXyIqmjSJLy4HhsJmcdHte/VaxKmNwN6nwYu3c8HrHnFgMKYV
rOKRRO5spVdseyqtjfeJG77zYadNfJ95rL0ZfPxe3z+xi9vPTqX7xbFdl2nG
Iabn8nYzrvvvdHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnpieuJfGL7yBg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.906, 0}, {0.908, 0.23600000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXTpZgiWM7609AxSEv9Hfrc6P4Fu6uhf9ROLLzIvT
PC2A4P/7VvpgjiCC/8C/d3qeEIJ/aMUSPwdhBH8J4x5WIREEvy3q8p7HSPyM
za+Kt4oi+F48TNrtYgi+TqrkowhxBJ9vn8FMLQkE/4OYR8AfJP7l/Hj2c5II
/pYTZfvmSyH40xX7SgulEfyKqqU6zjIIfjTIebIIvo3OlVnPkPjyra8Dd8gh
+LDwtLx2NNek4bw9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ4wMAszTwVw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.908, 0}, {0.91, 0.2461}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3dyn/TnNQEzMbZtjGwXVzkRUHExeFKbeVi+xN2s2BxH3J
arU/N9dF1iQHt5Xl6EQjnLiKUd9+71NPT5/j8/VsbMU3TcMwAs39u+79t4Vy
30fEYB7NtkO3/DTlqq70y7cnE6lxj1x6mQ3+2Hwwvf5cG5CTmdRpzivPfx4v
bvvk8FyhfWZQduavrruH5K/vuvVq88Pye+hyWC6fOxpHfjnT2nO2OiLvJSaX
wgF57SLWaY7K0a7Ezb3N3qS1mx+TW/4flhu9xebH8t1OJesKyfR0WB0+f7oW
oSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4FdVXP
mw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.91, 0}, {0.912, 0.2577}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPEjLmqJcHHIGloiWtQ6NcvrloboNoUIoeGOgjaHICiMbI/S
hsYiGpSKxqYwF8WGEAeDbm7KDldp6qT+vHvw8fgtj4//tJ1L7wwpijLnvcF+
3a9eT4RdQ/mfu1Zn49vns1l3rBoR507U+nlUnHZCeWterC0MRhw8Xf9SNXH/
07p599nRDzYrMfHzZXH8MC6+6pUbZkJcWHs5mloU2961ns+rP263lhTPZIZv
L5bEow+T2e1lcVfVAvGU+G3LbI7o4scn+/jD55L3u/sV8d5uyc0bYnr+7bZB
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/At9Z/aj

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.912, 0}, {0.914, 0.2685}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/Frg4PUUISBYBQ2ubQoWne4PSytfFA0RBGB+YiWBsFBiigc
WiuEFpfoYUtLc3AlEEKCaCiHIppDDQknBw36OPfAn8Nv/YajO0vxLkVRnJ39
/dTWcXVXq2rK/y0XCxfhCbHHpq8NTYptqbe+hsGtcu3xYUr8MWI+yE2L9T27
N+kTn7+66t4ZcXY0eGWZFSeONtffDQ58Zfpv/WLn+El5PyDuPr05XJwT1771
Mce8+NlX+fk1+C5fvy4tiHNN88ZZUJyODFq3Q+KVgvtJDYtVUyjbExHbV2Pq
p8H0zPde3hcHXjR6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ6YnriNgtm+LE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.914, 0}, {0.916, 0.2827}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLDQUtTkZEmUtEQWMNkeIskpm9zExMFwnuXk6SlFODSxQ0
Bj2GKGhrqIYUIuLS4hCSILQEdSuCll708b8HDoffcobPmzIjmSbDMPp/9vd2
xdIjtbEnv/E/X8cr9lFYfmgr7eXH5cv0fjIakXfPztt7J+R1d/Xmw+Gs+Vyo
ROVguWV0e1Ie9HrelqZk1/LQgW9atq1QyjUj3w1kOuoOn67mbk9m5c370loh
Jv+9m5PjGxfvfXHZ91g9/HS4J/CyeD0vN2+1du4k5IbtscwF+So4XAwkZXqG
u93Z0KvlpyemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J/4GwdDxIw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.916, 0}, {0.918, 0.29610000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+GPlsolqGgyNWiIgiAXW8K0hiCoaGiIhqt51TIzHdoS3Mob
tOjWENQS2L+luK0JDQ2CEpWtQji0CBEGggW9nHvgx+FZ36FgYlnvUEqN/u7v
P857Dnzap1f93/nZwnRfQGy09O+axfGVvcvboHjpKqfvr4snugr21ZC4P/BQ
GdPFX2Y127L4tbfhK4XF97Hu5klEfFx0Xaei4vTgZGR2Q6ztLjoGNsX+Uvj5
w+LhkfShGRN3ZvIzxpa4/lb4WYuLn9zFm/Ft8YXxHlUJ8VGt4SxbnJyyvZzu
iOk5l2r21O8qXnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnpieuI25AQMSw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.918, 0}, {0.92, 0.30810000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LggEUhuGXDAcdWg0ny0FaIojIIZxScSobmkIQJIkiNS378CN/QGVE
NQpBSxRB5BTV4hQ0SUnYH4ikIQiMohK6ed4Dh8O1nOF2RRfDsS7DMAb+tnOT
Y7bHo0TLZ/zP1L5rK5OUR95GxwMp2RGc+HIsyZ+V2YsXk5vt/NxVWr4Odx7K
lZPTRmRZLnXXtodW5NhM02/Jyv7q+3fdZE+P/fJ4VbbF++aza/Lrrbc/tC7f
904+OTfk81S83DJ5964QvMnJaffBz05ens6dVaMF2ftQWxguys7BZ7d1U6Zn
YO/DGjms++iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yl/AXFF/fE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.92, 0}, {0.922, 0.32180000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/GftZQmRxf1ZFlaWjkKaRcXtNZ2kdyerMblaU5K/gwzjG08
euziprQSSxLJZbW5Kyl6WDlKrfy5KZR33+dbn769rm+vbkRjLqVU1+/+flu3
7WtMvgXV/32nPx7vHa7VPGZxSVzu7RieXRYf7PQ1hFbEqdfIhZYSxwcnjbrD
Q/uLneVVceBrzzbT4pbwyW5sTVw/rI70rItv1ZOraUN8NvZ5+eCwddqcOMqI
Zzw+//ymeHyi/zm8JR64jlrerFhrnQq9O6yMpLuSE7/cFK6svLjSXpqOb4vp
OTp3fK4v3AXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJfwBaMgX0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.922, 0}, {0.924, 0.33590000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvFDhBGRkH9BhREWQUM0RGHNQcXpY4wQAukMQtQQtJQtDQV9
WvYpBIKDSVMORYtYjg5ulkTg1KIgNASdA13c54GHl9/ywHt1hSLmcpNhGH32
Om+uM7MaPvgOGv+T3MgHRg7l3eJ7pe1ItvobsbLLUzvt0/fH8mDZ79k6kX3D
o0/mqVzfn13zx+RSdcW+KD+Ob3/mz+T4uTPyZi0zY8XlxcnXlrELeeLu49l7
KXf/NtYrLjcveAceruRquucrei2/2dfmb+TU0pzZeyvvZa3WH5cjvuhLISHT
c6jD+XgpSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wHMTTv4w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.924, 0}, {0.926, 0.3488}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnOSiyiIODg8tWT5GXg1LzlBRX04NyWzmRJUlzsVopuUi5
2Jp5fxlmK7k4CJfZuGo3YkRxNbmgfPs9//r173P9NvgDvpESwzDM3/39QHX4
/Hrt3TL+r290ZTq6LrddpZrGN+Ta+kzB2pSLU/fRqi05f/vZ/+jwmcdVfrIt
x0Lui7kdOZT3Bod2ZX+r3Wzuyd0LYy/fDrufwrGbfbnMG7FXE/Lbcrpi4kDO
fWQuuw7lZM/DTM2RvBgvtjw7PPnlej1NyrbPE58/ltsTnYPDKbmudKCyMS3T
0+xYys723ln0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTEP5SwAa0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.926, 0}, {0.928, 0.3638}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFbNIbZJEpL0CCCCUWCONwhAucGExGHoJpMKHASW7QWIYhG
l4xw99HDtG5GKLoIIrQE4VZmW4MK9sKfcw8cDt9yhn9+M7y+Nakoiu13/655
ymuwZ3uqMp5hIPQ00vmlEI82c2LNkFpO58Xpndz7fkEc1+pna5fibXPHZ7oS
e/b6M2862xrGavFaPL1gjSVvxJ9RdSVYFDfb3g/HrTi7uHs+URKfHiX8LZ0j
r6nZi7LY58rXIndi90njwHMvnut2nBZN/L066HV1/n/3IH78sgaOK2J6Vg4z
G/WlZ5WemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74
B3zcGLo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.928, 0}, {0.93, 0.3781}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPEfGTS0RP+2yDYrWoKDKMicC4eWCoxIaWiom42WMCooEppa
bBKvaxEEw8Ehsjr/dP05IhDaEpwqDJpcMujLuwePx2d5w3corM+vtSmlRlr7
dws/vlD8+sOv/icZnOlZLYgPjIXy+I14Xek77bfiuaW9iVeXxzKJL+NO3NWZ
TUUtcSNyvzxbFL/k33sHSuLLvmbl0+XTze7YVVm8ZQ1PnlTEIW+g9VI8HV08
12yx19FXOh7EntH9/qrLtdiZffEott6yu9tPYlOzp4LP4sPj2vegI96oN82G
y/TMpT31I1/VT09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wLhroTig==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.93, 0}, {0.932, 0.3931}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/F/DlbKxV8hLpZScxO1kv6zknJQJgdOs1DUYgdX5ODl5CQp
ZeUkJifiutrB4U/zsjc2L4mL1qQ5cGDl229PPT19Ls/h2xyY8U1UGIbh+tvS
Db5+7xXi75bxPwMecyx6Jbdvueo3rmXzo+di8kYu9o8su2/l5O5sd1VCPvtZ
+cyUeXt4Zz+SlOcPjwMLKdnvsBsG07LX/3LpzMgtp6WHcmVNrRW7k9+m24qb
9/J51BuZysoHTaPjXTl5fS7UWP0gh+zVeLbMvtbw2tGj3Ll44ll6kutS9tfQ
s0zPREfe3duXtuiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJ6Yl/ASX3EYg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.932, 0}, {0.934, 0.4106}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLggEUhvGv2gILQkmCIodAIofGSBKzyxSRQkE1hSJBIGr/QFBDGg1B
SxB8rQ0hSeIUOVpgixHhEOGti1rWoHajgh7Od+Dl8Fsf05LP6WlWFKX/d3+/
8yZVc2XLNuX/6oOFo76cOBP68tQ0Ps3qu5N5sWodSO8VxGu7jvBKUeyuzI+O
3IsnJgON9gexWd2M3Gnc2lC90UdxaSbes/EkTh1eXs2WxJGW4pa5LN5Z/Ha8
a7x6Yvi4qIjn2izH+8/iIe/Ysu9F3HW20Guvij+NweuOV/GtP7Sd0zhxfjAe
exPTc7hpal03nbHRE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE9MT/wA54f1J
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.934, 0}, {0.936, 0.4267}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOHrz5KDW9kUaLj0c2eHwEG0cGho0rAliSLFoAwaWkOypQid
GkoHZ6kMoSVwcoiMGgoHaTGEaiizP7Mb9XrugY/Ds3wcXvvs0tScUVGUIe39
7rPygbfw/OBW/ic7WPxKvIg31i8Og03x/HV9cfhV7Fc79rbOI4m+m/OW2Fob
3d5/Ez+5vOPL7+LLndC350N81Fg57v0Upz1b0brOa3sZ7ULxdLN4m2yLxyYr
2o/igdz9hNoR/81j13cB20lF51JejWUN4pzF51w1ijfDM1WfSRw5je/2m8X0
TF31LDiiVTc9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xD757AiQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.936, 0}, {0.9380000000000001, 0.4441}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPF/pj3tYSVcaIgcJO5ikdJ4m4oeDgmtBkJT4EUskGhzClSE
UHQuigia5XZprNakaKmkpSgoChobUvDj3AOHw28832TCjG26lFJ6c1t3y94+
0NxfhmpP1J9b/nA4lDzssD1i37VVy3eJfyfq5ka3+D7zHpzpEddu1bOrV1zV
tdKdw3vZ0Opxnzj+uNCZ6RfPR+LWklccKOykxgfE7rfc1KfDr8ZR43JQfFO5
KBeHxGc/9WhiWJxvfhv2ic3WuyPitT8t/eDw7Pq0fjoq9p8vvuyOien5fXK1
Mrf/ZNAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
A9tz9ww=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9380000000000001, 0}, \
{0.9400000000000001, 0.4615}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAgEUgPHD4FCagrTOtDoLA0PCRRACF6mGIJKgURAEaQmifwShU4Ng
BGFEQU1HSzg3KGo1RbToEIKC1aQU0dLQYoIf7x48Hr/t8enxzWjCoiiK7397
155fbB0Mf4WV/vyqsfNlu7ge210Zd4gLd1n12+SrIaNYGRGnNwrbp6Pi+EN1
NqGJI67OW9Ap9u5YLqxjYtuLtlo3ue0NWG9d4ufUUunQLc6/9h4UnwT2/PqE
eCtz/PFj8tq7cfk4KQ7OF6NnuljL1WxJj/jvs1MOTYkbCwP7g9Pi0rVzrmEy
PWfuj27Wn5phemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ64i4fcvja
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9400000000000001, 0}, \
{0.9420000000000001, 0.4811}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/En3NjOQmmZsTHbHpSkniu7Wd4ODiirKclFW3ZQxEF5KRfl
bSXKQVGuWy1SO0m4aTuIlO2g1G5eyrff869f/z7Xr2tqLjJdYRiG73d/P3NY
F3h2lyzj/1Ll0Ot5s7wyOLC/5JGjZxNDkRa5vzJe7W6VveOb2S+ba65OErde
uehIB3d98l308W2mTb7MfBz0tcs7tVUjTr+8MF/vKNg8ljOvLzrk3qbw4nJA
bkhOmsNB+fsh/u4JyQX/1lHZ5uzq6WjOlI/zaedep7zW83Qz2yXHtotJq1um
5/rGy2fjfd6iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gGE8AyL
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9420000000000001, 0}, \
{0.9440000000000001, 0.49720000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGL1NJipaNSjkoNka8eejVrUWpwstDFaHC42FgWIQhBuOTU
EkJFYWMhuQi1pBQEBUFrCC49HKJNUBP6OffA4fAtZ/htyXR0w6AoiuNv+zdV
+N5VXS1V+Z/Ix4BzxC2eDFk+Gzobj6dPyx7xz294dd8rfl1ODsdmxDcX23X7
rPioe7jX1jkTK7me5sTxq9uv4rzYP/R2tukTj6+31hb8YkN1cNSsiptm60NT
55rmzFYC4lIt4jkIivNj/YdibStzPhESr7wU4h2dpxyXpudFsSl393iyJKZn
QrvvXO+8q/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MQ91UUJQg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9440000000000001, 0}, \
{0.9460000000000001, 0.5151}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/E/aY6SNqQppdQuqzVrSf1LbZjNyzac2Obl4kKRCw5abuzA
xcFFlJe4e2mF45KDy9ROLlrRWHKQCyvffv+nnp4+t6dv29R8dLbaMAzX31Zu
Q/omtx8omcb/fBXy64tBOe999wd65cst24ejT957cR4VLV4zOyev+uXkbti+
GZJ7ytP3EwNye2gl7Q7LtoPtrqqIXPw5KT9anIvfHh8OymfnT4nlITlTeW9Y
XkjUPjSPyLGL1o1Xi731vu5sVG6ci3xmYvL33cxpMi4XWlZTnlE5u7TTVDMm
03P8zX3dUfds0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE/8CAIzw3w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9460000000000001, 0}, \
{0.9480000000000001, 0.5331}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAmEYgPFDREpoDwuyJcKpgv5AxOHiEFQUqJVmdno1trgEQggi4lbd
7tAQmqKDayDuGgWBtoTNKQkRDQ150ON7L3y8/JaPl2dWO9/TbYqieIbP3A+J
m0l7oK8q/5NvFh9fLE7NNTJ3QXH8srNxsS/2tT+/Ng/E84tjpelDsTM3E+tb
/PG+4qqHxK317aersLhq6NnYkfi6l1SXI+KEz/h2HIsD+fty2+K1n0a8GBW7
dl+nkifi38LgeUsTv9nGzQtHrofc3oHFt7XV4Y/i9MROxdDFZ6fmiOmpLfkX
PIWuSk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wH
v3vs1A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9480000000000001, 0}, \
{0.9500000000000001, 0.5519000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLW5FDW0vZE1qkaH2JIISEixTZEE0R1kvNzEoJIsFFhCho
EAf3gigQcQ/KIEchanhQ4NYSYRJJhPqgn/MOXA7fcjn82npiaWNAKeXuP2sb
m9Z8+NT/BG6Px3RDPDVaeBrcEjuS1yemzZ/1+7mbiLjhMjuZqLh61CovxsTW
b65t8eG05mzbvJrTnx/iYu/bwmlxRzyuG/5IQqzOM7+eXXHzvVAZTopr/ete
bb4s1SbKe+J823zJ7otjwa+z0IE4eDE0P5kSz3S1v2+bR1Zmq49pMT1/7sJX
a8tNHz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPXEP
OJ4Pgg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9500000000000001, 0}, \
{0.9520000000000001, 0.5728}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rw3Ecx/FPy0WUpjnLN2q4yYXi66A0p3EQF4eVWtmPG8PYDNuFEmW1
8g84LIl22JlWLjtpaxxIO2rpm3IRK89e33e9e/e4vXsOhOKLax5jzMjftq93
eeK2svFhm//5vA6uFzblp86wFUnIpVCqPrUlF8oXpz3bctJXnHt1eTV6/3Oz
I08/PN8dJmWr34ks7codia5B/57crFqNb5crw5Nnjyn5KrMQuEzLx42wie/L
sfF0aSYjB0/ysd4DeaxZHHp3uc9uPyh/5V/Oc0dyveXMr2TlcqDbM5qT6emr
ztZazptNT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
/Avm9BnC
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9520000000000001, 0}, \
{0.9540000000000001, 0.5924}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLkTQUtAhCk1QqRuDkkINDEQRRYo5CIDhkQy9HKaQhrXz0
ME0aJGfLLV80tLiU4NSUvQapoSFwMqgEf849cDh8yxl+g3fN5dMoimL53+6t
zA1qJva+HEpvLi5HSz8q73Sm1uthsdftMmUj4pn8SnNjXzyuDSWnD8QDy+l5
3aH48+a6r6Xy/XCtXIyKr7rvYuLEXdvsiYs3R4ZeJhNid2As9auy7cG+0DgS
641L/bljcWfbXw2ciJ8eQ1uzp+Jb67lFnxRnI4XXD5V332rpypnYZ39ejKbE
9Ax+F5yrmXcHPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98R/pIhJS
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9540000000000001, 0}, \
{0.9560000000000001, 0.6126}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHjwJDEGh2qoaBA6VBoK8OtiKLyYwgaouBAKNAli9oS2oKg
oLrUvvyoUWm+qKmaHARHhaSpbMtNSvDPuwePx295w394IxbSVUVRPP/bufpU
benorBlQujN7+tuzdi52fztN34XYMTO6rRriZsY/XrG43Ap/5C7FpeVNYycl
Pnk4CM6lxQnVsA9kxCurxacviycfXxPmlXjQWdeOr8VtvdVYvxHXzb7UxK34
xTUWtt2Js/Hp3qrFh2+R5/usODqytbuXE8/vJ70LebFWMT6HCuJ+rZT+sZie
7523i40APTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8R/eeBCj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9560000000000001, 0}, \
{0.9580000000000001, 0.6346}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3XdDSK8nRnwulFFqWkrecXDDyr9zW5DI5I+VgFyclpdbi
ImPDvIyVE81qrkopLWoHSzFyoCR/8u33PvX09Lk9fev904MTLsMwmn7295rN
duR568ky/ucllB06i8pXuTv3yrac9L6fB3bktWVztj0mzxQaWkvj8nh318ON
w53h4fXYrlz7FhyZ35NdvYvl/ftyfjOcrkvImS977tXh6OhlW/pAXkrcF1Zt
OVj2sTF5KPf5K8Y6juSW00bTnZQrq6zMrcN/7x3L1xdTnoUTOVUTehxIyfQs
KVb3+D7zFj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PfE3NI4IkQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9580000000000001, 0}, {0.96, 0.6558}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FL5BiY1Br0IKq1KITo1thoBiWGg9ASlEvQIiGFW7UaPRyk
NpdIyEzTnnZxaa4hKGyJpEHBasmij/89cDj8xvN1BkNT802GYQw09vemO6Jv
nnTFNP5nZ2Uv0X0qh++PfTWbA/0lZzEjT6w9F7fP5K7Hz9WFrNw81Do8mpNf
N/reW85lq2wePNmcHJvxH+XlzdiSa70ghz6i1vSF7Jncj/ReyoOJ1Ejd5vbv
UsW6kuvel8Pda/kh+TW3eCNnHa4281aO/z0sR07GGx/LQeesO3Un07O65V3u
iZVNemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64h/u
HhRn
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.96, 0}, {0.962, 0.6747000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGLU4NDFFnR1BCRNriJEYhg0BQSUdIgJTg0Gbq3lFlb0H6h
CCqHptK1nMy62R9LWxrCWoqIGhosqAs9vPfAx+G3fBye/kRqMukyDMP79+yd
aI8FD8tvIeN/Igup9+ypPFha3Z2pyG19ZnzoTH7JHHW1HLbO7ZEPBprLpiVv
LLVGFi/kdL3jI1yVp/3e/c5LObAenntyuPcx1l28ku3f1q7lh81cdvZGPn41
R4dr8vZY4fPH4RXTyldv5eRXc37rTh6Pfvdk6rJ9XaQhu12+nOdepmdl6mRv
Z+I5RE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wL
jUcf1Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.962, 0}, {0.964, 0.6971}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEYhvE/tjo4RGIYcda0IhehoYM1NLS5KQhRnKCpHLrQHp0KoqWl
pYbIRRQKlCBamloKLw1aWVqelECILrRIF+jhOx+8fPzWR5uaCxsOpVTf7/6+
0+Fb6yq1dPV/rejoSMPm3HHk46QsPnLGk5s34h3DnI7dihfP9roH78QRdzan
KuLh+Uszb7P3oq4f3Iu/tfbnwoO4utKZGq+Kzws+w1MTH/rHvC82m6vRwumj
eLYS39h6Ek8E10OTdfHA9v7XkCV2NbPpjmfxa+hq5trm4q7Vk2iIM2/t4nJT
TM/AUr/W+27p9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xD8urwdu
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.964, 0}, {0.966, 0.7173}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLg+CcNkWmU4gNUdB4B6NBFKTFQQcthCghqKGoCIQmMyJo
cHApcHDrpZhLEIjrHaKiaCukh/awtAdKCv6ce+Bw+JYz/Lap+cmIQVEUR3s7
N1drXiw/VlWlO0mPJeF+Eq+kna6+Z3Gw5fqt6Kz6A4dnL+KBg4WZnYrYYIpb
p6vi+/De5eiruFTIbxnfxJkebfxa581o+S/zLo4WW0erH2Jff++styYeXhqy
WT/F5s47neuDwe3zL/FVbHFity4u3MSbkYY4NbJ/MvYtXk+czpl+xKEHzX6r
Mz3vshtr2nFZpSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
piemJ/4H+WY0JA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.966, 0}, {0.968, 0.7407}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3EYwPGfl429qd1GbtNQlJ1cFCtlTS7yXpFo9ZY02lxXXEkSrXai
XSc3i4NyUJLDVkp646ZeF1NKvfNn3tW+nvepp6fP5Tl8w0up2aSmlBp0t3EX
X8q9lvMWU82ZGLcfizVxJFffy36J/e+hxMy32E4M18M/4tvjybMPj09qc6vX
v+JdI+O+FK8Xty1TVf9t+Ar7oy3ikYWLqU5NHCpV1LPHTvC1dNoqdp+lNtvE
l1dd/YZPfNQTfYr4xVvp+MGnx8t389M37eJ434aW7xAPZHfOVwJi/aGwNqaL
6TnUfXgfMO0YPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98R8NH+6o
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.968, 0}, {0.97, 0.7627}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGrJIGalpofNTVFFtgogtgiRpCFg0hDQSBtGYX9gtAWp4tI
EDro0JrWlDg4BYKBDW2mNhlBTUJQUEkv5x44HJ7lDO/CfiqW1CuK4v3dv2t8
Kh8Fje8h5X/efHeLVpO4fd7p9jS+7g/zVbNYDeg2z6bEadU9EbeI4+OHYn84
cvyp8Xxxd6k1Lf4epXuXM+LnrVzh0CZuXlWia3ZxWVc32BzizM5j/UXjg9rr
ye2seMOsX846xStJzyDhElsaqxdet/jDub79pXEntTfZ9ohv7k8bpTkxPR/G
3YYhemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64h8c
bgkb
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.97, 0}, {0.972, 0.7827000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D0oxHEcx/Fff8uRSVfqjuPv2TkOg+26pEQxoDNQF8qmpHDIaiCdyfIn
V1cnZbAYLk9RBqNyGQ3k4aIMN8tDeff5f+vTt9f6tqdmh6ctY0zwd3//+Gbx
IuX7jJr/27aTC3N+eXklE+qpkMfuzp68lXIklHNeXA6svQ9lA7J5sIo3quTH
Lt/leLV8vdWRaLXlg7e+tm+X17snnm9r5BknsZuulQcLyZH5Ojk8sF/SWy+X
Zc6vyhvkwlduKe/y/ehH+LRRzh4VvW42yY7HvxdvllcnO2PtQTl+0l9qtcj0
9ER2YqnDfJSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ74B6Yd7FM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.972, 0}, {0.974, 0.8022}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHbfLk4dJ+709AxTYCycevozEV86pqFqqg+CzHO03
LNdF8J/LLn/hoYfgnyjbN19KH8Ffff5q2Bskfo/GW959Bgh+XiPIRAQ/6JZ0
TaIRgm8MBgi+WI/XKxYTBP/Hk8SF15D4N20rI1aYIvi7p03grzJD8Oe9X37M
2xzBb/DYXytrgeAngUxD4jv/evv6gCWCrxbMuniSFYLPsUYmKsUawYeFZ/wM
H1GgU+1h4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwBF
DOeB
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.974, 0}, {0.976, 0.8216}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLREoEUURQFBS22NIiF3t5K81uKlHRlLhory2wTQwpGlot
HFsi0igKGlw1AilsaOoBNbQqeUUcHSro49wDfw6/9RsMby+vNymKMvy7v2+9
6ltdGzc05f9KzY4OdUL8FPI/WCbFN9lw4t3kZHtMvXSJo1vJ77gmXrnLnC1M
idXefHBgWtyz89pZM7lRrDzez4g/h1r2Um5xbrffuekRn744DOes+GAkcN7q
FW8cRkIfJutfsa7rObF97KiY0MVtxxf7S/PiSjk/avOJnz1v1brJtydGuuAX
09NS7dYXGyWNnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npie+Aeexfas
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.976, 0}, {0.978, 0.8433}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLggEUhvGvhiIicDIaMlwiCtpqSNI/wL4sszITCtGhEtwasikUJ2mw
QRChqesSBkFDQwpRQxHR0hBKa4MhXWjqRg/vd+Bw+C1neJyRhD/WbBhG/8/+
3lKxvnvhrXuM/9l6b1nIj8mrPod92ZSDe0PXrnF5pMlMdfjk7lDUVbX4q5Rs
HE3Itfbc/sakXIkeLAb88s7ZeWfvlJyxP9x8WLyUeElfBWTvZetoYVoedPa8
xmdk29rwoXtWbtyZEVtQvh+IdT1ZfJJavz2ek/OPuUw6JP+9m5fDm+W3vrBM
z+zpStvn9rOHnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npie+Bu4qQcm
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.978, 0}, {0.98, 0.8634000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEYh/HDIWxNaLGPCxokp6aatLO2oKKhQazU67SyEBzcEtr6gpZa
CqKhoUGqKbi1oikQioiaixpCSZAoCDLo4X8vvLz8lnd4etL5ScdnGEZfc/9u
YvuiEUrUosb/RN4ey98em9aHfTMt+/b8wYMZ+aXefZufla9HB9atpHx8NDYU
SMkbP87ns8fLUysn52l54nTHWbPlfn+5Iz4nB1KXd2FHbrhPzZfyQ1vdqmRk
N9f6dZiV96/Ms8K8XOoczI4syMnieFf7ohyrZO5fPe4NlbbcnNyyuju8uSTT
07Sr8VjkPUpPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8Cwsn9TY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.98, 0}, {0.982, 0.8826}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQzdY41bk75709AxS8uLnmV0wugn/a6MhGvTwEf033
7QyGfAS//8kn+UtI/AJbruuLCxD8oGmKfaWFCL7JewtX9yIEX8wj4I9EMYL/
a0H65ldI/Ns/67L2lCD4e8EGIvjzV6+9EV+G4DexHO03LEfwU2LvuDFXIPhu
2z7/vYLE1+Dn3rqsEsHnzFDKqahC8N8csFT2qkbwz0kG3pKuQfA3FGVMfIvE
h4Xn2TMg8MYeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4w
Piw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8QHmay1Z
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.982, 0}, {0.984, 0.9}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rw3Ecx/GPHZTGP+Cg5JuWlIta47CLgyYtDoq4LAsHLUop9sOPmZ9h
o52cHKTE0lqcaMXFzYGijbuWHcxNfpRnr++7Xr17XJ+NgVB/0GGMafnd389M
j++W5t+95v+Sd9Huq7A8Y6W/dyLyQPg0F4jKnoebyfaYXN9WsKoX5K/Ex/Oj
zcVXZ+p4Ub72NPnmluTDZEdV77Icf+u7aIjLY10TobLNvoNYc35Fbv1MF1IJ
uc5/thdclctHtz3uNfneFB0163J2sHL5ZPP+ee3UyYY867RckU15aLTzxb8l
03NkO19xDZe89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xD8ZpQzg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.984, 0}, {0.986, 0.9175000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IglEUhvFLSA2RtNQYGS4W0dZQie4hioFDQ0MkhA5C2BBNRoOLpv1R
s9qiNQmCIGqTT2gLGk2poamCCpcQ8oMe3u/A5fBbLofHs5qKxvuMMZO9Z+/l
tflWOPcZMP+zcBctefLy2Ggi9O2wSWVc9T351arclgpyfby2sV6UL7Ys39y+
nH18bg8eyMmpTrnpcGh3KHx5KM80vf2ZI3l41r5Q/skvpb1l+ekt0ftRvgnu
vFgVuXpsj7z9VYskq/LKYmPAfyIHz1v37lN5otvZbDvsirmnr85keqavR34f
Pt4D9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH9I
oR1D
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.986, 0}, {0.988, 0.9354}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLBBJFUego4ZCCYIS7XLChOctoDKFJMRqix5IguOjaUtr7
aXUhwaGmqIYsancrekGDLYFISyZ9/O+Bw+E3ns8Tm4lMtxmG4W/u322f6A6U
Cl+m8T/v1sBrel2+dYTWohtycWo84tuUc+fxjobNyb705d2WPBpfnc9vy8Gb
s8HkjuxyV97MXbk+95Tv3ZOrj/WxF5svfD2d5X25kPJeZQ7k5WpocfJQjgWj
Q/4jeTib+Pix2dv89qEot949lj9XSl2zJ/J9rXIdPpWtkeclpyXTcyHg6f9O
1Ex6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX1Jo
/co=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.988, 0}, {0.99, 0.9508000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/G/l5vaphSOajWtkCS5+J+0+2ovjRwUO6GoHbRckJSDg+MO
2+S02vuMeb3I4rKSmwMORJorDjLy7fd/6unpc3v69kwveGeaDcNwN/b3pj0P
yx3pd9P4n+34x+CTxYuf9pdyRvZ5XfHNrDySGgtM5OSuVr+tLy9/Tc5dfFt8
V1qL1grymS02lCzKiXDhdakkr55fJcb35dnux2BnWfb8PSi7rx2XlQO5zdm7
snUo16Pm8FRFrt363waO5Hz//G7TsbyzsR66sThyH2vfO5GDo8Vq5FSmp6NR
reW5btIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
AABxFvM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.99, 0}, {0.992, 0.9657}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPEfEjS4lGWDIJybFS2BlQ3Z0SIYDS0ZGVERNHVbYEtEYGPg
1GBbqbNUU38utTSvGgqERm2UOhpaCiKDvrx78Hh8ljd8AyvG7JpLKTXQ3r8b
D59UNy/tiPqfcNrajl6J/a3miM8U/0x9vbUcbmS6jy+uxcXPYGK/KD6amexZ
LolTubnacFm8roydjhvx9HxqrO7wUOHQzt2Ku9yn2WRF/LF6vxirip/PX3v9
d+Iz77f17vDBhmfXrIm3Kv3jaUuc0PT2S/FEMp4PPYi1J2Op81HsGtzre3GY
nqM+c0HT7Qg9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xL43G94k=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.992, 0}, {0.994, 0.9767}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0owwEYx/F/O1COI00pTTv9d3FRq6U/OzpYUztwwUIhcXMhB7KDctOa
1hQXb3OjuK4otRevMxsOaMdlaRcOrHz77amnp8/lOXydobnBCZthGObf1q7N
HW7Np8uW8T9vK/HUQUa+LJ6sLmblve6Ud+BaXt94r3TcyLOl7/3POvt7m8eS
t3JX1HRs3sn2Sl9m8l6u9g+teR7k3O58T1NOPv8JfxXqHAtuHyYe5aXj09By
Xh5pTLcFnmTf6Ee2syC7zmoP5QZ7i3VRlEvT7mrkWb5K+hJTL/JR+/C491Wm
Z2BmayG2U7boiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJfwGrmhtk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.994, 0}, {0.996, 0.9886}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxd0L1LQmEUgPGLbYK1aEslNIQSNTg0GSUKNZfgIE6VtAiW2J5BUCkOgksQ
3DkipIha+gMiVJAaauhDS8vPUU0KFXw4lw68HH7be57JteCqX6coynTv9ffZ
uHfD/tpYVAYT39keM7yJtzIHuReN3Rb1MPUuntu9duzlxaNPmaa7IG7ZiudT
H+Lno19/U+PbgnHi7lOszs88HBfFkaQrGiiJ1+te58KXeGk51B75Flv739NY
31Y3L8viysqNeb8iTp9mHz1VcWqoFLPWxAnfn+tH4/CVqXNfF3uGZy9OGmJ6
chc9MT0xPTE9MT0xPTE98f9NT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/cBZaT
KKI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.996, 0}, {0.998, 0.9968}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxl0D1IQmEUxvFLew5BEQ6RtCU6OwQPYVI0NDQElVMQUgRSLg2NgWAQtTQV
9DG0lwVuzg5RQUQN4hAYLffpwz41u1F07kMHXg7/5fDyC02lR6dbHMfp9d73
HgtEDrZcF87vxFIDM2laB4uT3f331vXOzGXbg3V5Prd64+tiaSdx/Gi911Oo
Z5+sl5dOD8dr1qmL6mz42Xo42gw1fB3OdlydvFi3ViJr26/WbiwxuPBmfb6e
/Iy/W+fvMkftH9Yb8ZW5qq8XN3e9H1pP1ArXuYZ138iZd9G6a/92KNq0/hn+
tXoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6Ge
/Le/APNE2QE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.998, 0}, {1., 1.}]}}}, {}, {}}, {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw90XtMjXEcx/GDXKYVG7aILrRupCYl5vTRyCnUkq6WRklrdLMmuhAVlc1J
SWm6UCaySiZZE502Gx01lFotc6hznnOe5zynI5dWa/Q8vvPdfvv9997393vZ
xiQHx82XSCTSuSPcJ8RRw8SxN3bzKinkip+OUXI1Ku36VcpcH7Rb5bMH29X4
vrCGN5r7QpWxskmmUqNxk4+b6V5/LB2sS5Eu1aClSV51VBYId3E0OBOybsMy
y2BEiUENtP59xryqUAg1q3wNzLd6FN1XRGIuNlfUQBaSsr31XjTE3KAGaTtl
k/PdYyARh8FQqNOvkdI4OIlBBlffOadaFCUgWFyQweSe8t1JLknIFNbLYNDY
9Gw2Q5mKeiFXx+DHtcIPb3+m4Z1SGAZjD1uZHfVn8ctRCDKYTZ6pfcVmwVpc
UIsL2dvGMo058BMfrMWD4s6utve5SBVyKVqsmD6dMGV3BZW3hNHiRga3P22m
CN3C9ym0uBxkcio8Xg5OeC6rRXmpt0eWdwnE9VbqcLcgvz/PqQxiTqrD8ReB
BScuVuCfhw5y59kku5Db5KFDeu8zp5qIWvLQoeTwROx4/13y0ME+59hqv4Z7
5MFi+FPcH7PRBvJg4R42mX7y/CPyYGH6eSDS90ALebBomHIu8LvdSh4sHAZy
E4I8n5IHi4LEUQvWtp08OEz2KD2t4zvIg4ON/LQi1vwleXCI6OCb/Yu7yIND
xfj6BYkfu8mDw66ms8aA0NfkwcHnu4PJwzVvyIPDYo3Dna2OSvLQw1gRJ8+8
1EceejxvXuT19eZ78tBjSdtvZuLmR/LQQ7+8zOaPYoA89DgT4N/isnaIPPSo
6jENm1c3TB48ypNr0reEj5IHj3EX643PLb+QBw+Xzvo712tV5MGj8Gu+VOL1
jTx4yA+VJg99HiMPHmt3qB9XF6vJw4DoddsGXWUMeRgwMlN5bt+0ljwMGO12
zdZUs+RhQE2nWaKXvZ48DNj+pN1KlcmThwFH3KwezFw0kMfE//svF0zfmA==

        "]]}}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6]}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.6939799999999999, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0.7, 1.001}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8001099410189323`*^9, 3.800110064568902*^9, 3.800110124084964*^9, {
   3.8001101639224997`*^9, 3.800110172214693*^9}, 3.80015344631697*^9, 
   3.800160440572214*^9, {3.800160474185237*^9, 3.800160495840891*^9}, 
   3.8001606116782713`*^9, {3.8001655669496107`*^9, 3.800165590653995*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"1006508f-d313-41e4-af1e-6f98ed53a530"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of largest eigenvalues in a list \[OpenCurlyQuote]lev\
\[CloseCurlyQuote]. Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165240664791*^9, 
   3.800165241867139*^9}, {3.80016527741965*^9, 3.8001652779944897`*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"e9436c09-946e-4fb9-bdaf-5f54a1d08768"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"02ffc41f-0a4a-448c-a409-a9425129b7d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n0_", ",", "\[Beta]0_", ",", "\[Lambda]10_", ",", "\[Lambda]20_", ",", 
     "m0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "\[Lambda]10"}], ",", 
       RowBox[{"\[Lambda]2", "=", "\[Lambda]20"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]1", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      RowBox[{"bp", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lev", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "i"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"bp", "+", "i"}], ")"}]}]}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "bp", "+", "1", "+", "i"}], ")"}]}]}], 
                   "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"lev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"lev", ",", 
               RowBox[{"{", 
                RowBox[{"Max", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
  3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
  3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
  3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
  3.7982993015321293`*^9}, {3.7982993319886303`*^9, 3.7982993375315027`*^9}, {
  3.798381293368841*^9, 3.798381307335966*^9}, {3.800151640384079*^9, 
  3.8001516705600233`*^9}, {3.800151718361833*^9, 3.800151733290556*^9}, {
  3.8001519018716373`*^9, 3.80015191358316*^9}, {3.800152776690023*^9, 
  3.80015278027146*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[15]:=",ExpressionUUID->"8d306237-93a3-47d9-bab3-93a874466f38"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 606},
WindowMargins->{{Automatic, 102}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 18, 124, "Section",ExpressionUUID->"67224da2-a673-4e60-978a-b3350f63c20a"],
Cell[CellGroupData[{
Cell[1221, 42, 381, 7, 52, "Section",ExpressionUUID->"66ca1692-b903-4fb2-b0f4-52b4788c3476"],
Cell[1605, 51, 1433, 31, 57, "Input",ExpressionUUID->"3a9a8040-d938-4e07-8761-5be6b1b09c68"],
Cell[CellGroupData[{
Cell[3063, 86, 225, 4, 70, "Subsection",ExpressionUUID->"cbe11928-3418-4563-bb1c-23851ace01f1"],
Cell[3291, 92, 413, 7, 51, "Text",ExpressionUUID->"78188cc3-2f33-453f-be4a-7523ee6f5128"],
Cell[3707, 101, 2275, 34, 30, "Input",ExpressionUUID->"25bb0ac4-d6e5-4f1e-9d60-37fd338e503c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6031, 141, 511, 7, 61, "Section",ExpressionUUID->"7af2e411-f7c5-421b-b076-a83e362e1780"],
Cell[6545, 150, 4494, 127, 246, "Input",ExpressionUUID->"21d2ff4a-05c9-453a-9def-65aa9733c358"],
Cell[CellGroupData[{
Cell[11064, 281, 298, 5, 70, "Subsection",ExpressionUUID->"baac5da4-6126-4961-9b6b-457961a8ddb0"],
Cell[11365, 288, 6996, 165, 407, "Input",ExpressionUUID->"5d3787fb-7a90-46d2-84f0-282240979807"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18398, 458, 463, 7, 70, "Subsection",ExpressionUUID->"93f1ef49-676c-4d10-a459-56548c62fc28"],
Cell[18864, 467, 594, 11, 51, "Text",ExpressionUUID->"bcff4919-b580-4134-b1b6-dcfc05d18d5f"],
Cell[CellGroupData[{
Cell[19483, 482, 1863, 35, 52, "Input",ExpressionUUID->"8916e4e1-b0b7-4164-9606-f216546966e9"],
Cell[21349, 519, 23107, 699, 1208, "Output",ExpressionUUID->"5541f79e-5308-465f-a50b-07ea047f85b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44505, 1224, 624, 8, 70, "Subsection",ExpressionUUID->"50ddb9f9-244f-44fb-96fb-bc96366e51cb"],
Cell[45132, 1234, 1456, 23, 166, "Text",ExpressionUUID->"49844174-bc6e-43db-9c46-fc16d6e3dd57"],
Cell[CellGroupData[{
Cell[46613, 1261, 1208, 31, 52, "Input",ExpressionUUID->"83477d6a-fb04-4131-8ca1-66837d0678b2"],
Cell[47824, 1294, 5684, 130, 329, "Output",ExpressionUUID->"c125f9d7-51f7-40c0-b6fc-19cd2a09fba0"]
}, Open  ]],
Cell[53523, 1427, 1650, 26, 97, "Text",ExpressionUUID->"6dfa7d10-5fa7-4820-8165-283f3ca9f9b0"],
Cell[CellGroupData[{
Cell[55198, 1457, 2504, 55, 178, "Input",ExpressionUUID->"15a36e20-7de3-4ba4-8afa-b68f27634e92"],
Cell[57705, 1514, 259041, 4729, 237, "Output",ExpressionUUID->"1006508f-d313-41e4-af1e-6f98ed53a530"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[316795, 6249, 1550, 27, 124, "Subsection",ExpressionUUID->"e9436c09-946e-4fb9-bdaf-5f54a1d08768"],
Cell[318348, 6278, 1077, 16, 51, "Text",ExpressionUUID->"02ffc41f-0a4a-448c-a409-a9425129b7d5"],
Cell[319428, 6296, 7264, 170, 697, "Input",ExpressionUUID->"8d306237-93a3-47d9-bab3-93a874466f38"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MathematicaCode-Cases1and2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    828796,      15458]
NotebookOptionsPosition[    823849,      15368]
NotebookOutlinePosition[    824186,      15383]
CellTagsIndexPosition[    824143,      15380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computable structural formulas for the distribution of the \
\[Beta]-Jacobi edge eigenvalues", "Subchapter",
  FontSize->24,
  FontWeight->"Bold"],
 "\n",
 StyleBox["\[Minus] ",
  FontSize->18,
  FontColor->GrayLevel[0]],
 StyleBox["Peter J. Forrester and Santosh Kumar",
  FontSize->18,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]]
}], "Section",
 CellChangeTimes->{{3.770463269559471*^9, 3.770463288720681*^9}, {
  3.770463376513516*^9, 3.7704634264066687`*^9}, {3.800100621124724*^9, 
  3.800100630019476*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"3da85872-2971-4c64-8383-d60afa1accbf"],

Cell[TextData[StyleBox["Mathematica code for computation of \[Beta] -Jacobi \
gap probability",
 FontSize->24]], "Section",
 CellChangeTimes->{{3.7704635528660994`*^9, 3.770463560274859*^9}, 
   3.77047877469503*^9, {3.80010066891495*^9, 3.800100680802156*^9}, 
   3.80015861884904*^9},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"4ff5bbfa-8304-4890-918a-ccee098aec77"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Auxiliary functions (Common to both cases (1) & \
(2))", "Subsection"]], "Section",
 CellChangeTimes->{{3.797643251206018*^9, 3.7976432609388943`*^9}, {
   3.7976520903619623`*^9, 3.7976520918171473`*^9}, 3.8001007467763863`*^9, {
   3.800107085952034*^9, 3.80010711009564*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"a4786e64-1c55-4037-9a51-2b082b920a09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ap", "[", 
    RowBox[{"\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "p"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", 
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"n", "-", "p", "-", "1"}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "+", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bp", "[", 
    RowBox[{"\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "-", "n"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"\[Lambda]1", "+", "\[Alpha]", "+", "1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "p", "-", "1"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dp", "[", 
    RowBox[{"\[Alpha]_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "p"}], ")"}], "/", "2"}]}], "+", "\[Alpha]", "+", 
      "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ep", "[", 
     RowBox[{"\[Alpha]_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"\[Lambda]1", "+", 
     RowBox[{
      FractionBox["\[Beta]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "-", "p", "-", "2"}], ")"}]}], "+", "\[Alpha]", 
     "+", "2"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CJ", "[", 
    RowBox[{"n_", ",", "\[Beta]_", ",", "\[Lambda]1_", ",", "\[Lambda]2_"}], 
    "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"j", " ", "\[Beta]"}], "2"], "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Lambda]1", "+", "\[Lambda]2", "+", 
         RowBox[{
          FractionBox["\[Beta]", "2"], 
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}]}], "+", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Lambda]2", "+", 
         FractionBox[
          RowBox[{"j", " ", "\[Beta]"}], "2"], "+", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"\[Lambda]1", "+", 
         RowBox[{
          FractionBox["\[Beta]", "2"], 
          RowBox[{"(", 
           RowBox[{"n", "+", "j", "-", "1"}], ")"}]}], "+", "2"}], "]"}]}]], 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.797519942724413*^9, 3.797519943147497*^9}, {
   3.7975651793995543`*^9, 3.797565185392126*^9}, {3.797653156687785*^9, 
   3.797653194413125*^9}, {3.797653455534061*^9, 3.797653466141259*^9}, {
   3.797653531091064*^9, 3.797653534207776*^9}, 3.7976537527042933`*^9, {
   3.797654444695373*^9, 3.797654546521854*^9}, {3.797654773765123*^9, 
   3.7976547760496264`*^9}, {3.800111338252*^9, 3.800111358145646*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"07405ce8-8159-4698-bc03-bbf3c4366365"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case (1): ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ">", 
     RowBox[{"-", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "\[Element]", 
     SubscriptBox["\[DoubleStruckCapitalZ]", 
      RowBox[{"\[GreaterEqual]", "0"}]]}], ",", " ", 
    RowBox[{"\[Beta]", ">", "0"}]}], TraditionalForm]],ExpressionUUID->
  "b82721e6-54ed-49dd-b6fe-26be72e07a3b"]
}], "Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, 3.800153727498787*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"365ebc76-71ea-4100-b952-0e03c98e1e76"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9, 3.800111797215911*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"b0069e1e-1305-4125-9b99-f672163e6568"],

Cell["Enter the desired parameters here.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.80011131775531*^9, 3.800111318602319*^9}, {
   3.8001586421927347`*^9, 3.800158643335739*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"1452c2ae-e540-43fe-9a20-2c30547d6eba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "7"}], ";", 
  RowBox[{"\[Beta]", "=", "2"}], ";", 
  RowBox[{"\[Lambda]1", "=", 
   RowBox[{"8", "/", "3"}]}], ";", 
  RowBox[{"\[Lambda]2", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.80010155986639*^9, 3.800101593345748*^9}, {
  3.800101675881425*^9, 3.800101676351582*^9}, {3.800102801156458*^9, 
  3.800102801609632*^9}, {3.800103033283955*^9, 3.8001030380976*^9}, {
  3.800159549591785*^9, 3.8001595532737017`*^9}, {3.800159596689138*^9, 
  3.8001595969823723`*^9}, {3.800159799426084*^9, 3.8001598160639687`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"56213466-f14f-4332-9e26-658ab83bbda4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, 
   3.8001117983778067`*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"9079f87d-412e-4224-9018-f6d063833039"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"J", "[", "0", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "=", "0"}], ",", 
     RowBox[{"\[Alpha]", "<", "\[Lambda]2"}], ",", 
     RowBox[{"\[Alpha]", "++"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "0"}], ",", 
         RowBox[{"p", "<", "n"}], ",", 
         RowBox[{"p", "++"}], ",", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{"p", "+", "1"}], "]"}], "=", 
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ap", "[", 
                   RowBox[{"\[Alpha]", ",", "p"}], "]"}], "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Bp", "[", 
                    RowBox[{"\[Alpha]", ",", "p"}], "]"}], "+", 
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], 
                   "s"}]}], ")"}], 
                RowBox[{"J", "[", "p", "]"}]}], "+", 
               RowBox[{"s", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "s"}], ")"}], 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"J", "[", "p", "]"}], ",", "s"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Dp", "[", 
                 RowBox[{"\[Alpha]", ",", "p"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{"1", "-", "s"}], ")"}], 
                RowBox[{"J", "[", 
                 RowBox[{"p", "-", "1"}], "]"}]}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "p"}], ")"}], 
               RowBox[{"Ep", "[", 
                RowBox[{"\[Alpha]", ",", "p"}], "]"}]}], ")"}]}], "]"}]}], 
          "\[IndentingNewLine]", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"J", "[", "0", "]"}], "=", 
        RowBox[{"J", "[", "n", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "p"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.797517997202628*^9, 3.797518015548005*^9}, {
   3.7975221637943707`*^9, 3.797522197561705*^9}, {3.797522248602569*^9, 
   3.797522248872381*^9}, 3.797522346809312*^9, {3.797522398958396*^9, 
   3.797522399341755*^9}, {3.797522557487207*^9, 3.7975225580050898`*^9}, 
   3.7975226980533447`*^9, {3.7975228630912733`*^9, 3.79752286358659*^9}, {
   3.797522927678199*^9, 3.797522927795691*^9}, {3.7975604121839857`*^9, 
   3.7975604340873833`*^9}, {3.797560508030554*^9, 3.797560528867378*^9}, {
   3.7975606761765738`*^9, 3.7975607343655663`*^9}, {3.7975608621888638`*^9, 
   3.7975608629702587`*^9}, {3.797560992025165*^9, 3.797560992470154*^9}, {
   3.797561031353805*^9, 3.797561034055912*^9}, {3.797561065387155*^9, 
   3.7975610666323433`*^9}, {3.797561823330289*^9, 3.7975619428998327`*^9}, {
   3.79756197634334*^9, 3.797561977333025*^9}, {3.7975620810913153`*^9, 
   3.797562082319874*^9}, {3.797563721877273*^9, 3.797563721987589*^9}, {
   3.797563766551984*^9, 3.797563767293138*^9}, {3.797564261661228*^9, 
   3.797564263514974*^9}, {3.797564309830179*^9, 3.797564311124074*^9}, {
   3.797564622914*^9, 3.797564642421742*^9}, {3.797564754116943*^9, 
   3.797564755729246*^9}, {3.7975648104698772`*^9, 3.797564810962759*^9}, 
   3.7975648623759604`*^9, {3.797565251005588*^9, 3.797565251071706*^9}, {
   3.797565388998402*^9, 3.797565452358567*^9}, {3.797565629062688*^9, 
   3.7975656992377653`*^9}, {3.797565746425675*^9, 3.7975657889512243`*^9}, {
   3.7975658240836687`*^9, 3.797565841889332*^9}, {3.797566718180332*^9, 
   3.7975667224174967`*^9}, {3.7975668044493504`*^9, 3.797566818133535*^9}, 
   3.797646179873979*^9, {3.7976462605013742`*^9, 3.797646276807734*^9}, {
   3.797652487793379*^9, 3.797652493766686*^9}, {3.797652558229475*^9, 
   3.7976525675848494`*^9}, {3.797653611232239*^9, 3.797653623453751*^9}, {
   3.7976537896597643`*^9, 3.797653796288755*^9}, {3.797654238056713*^9, 
   3.797654253480476*^9}, {3.7976543886692877`*^9, 3.797654415083487*^9}, {
   3.79765456298142*^9, 3.797654596812204*^9}, {3.7976548341188*^9, 
   3.7976548406994133`*^9}, {3.797655346973839*^9, 3.7976553575087643`*^9}, {
   3.7976556847544413`*^9, 3.797655685311678*^9}, {3.7976588707692347`*^9, 
   3.797658871245091*^9}, 3.799502758735083*^9, {3.7995029598643217`*^9, 
   3.799502973862137*^9}, {3.799503046714765*^9, 3.79950306240108*^9}, {
   3.799503561890234*^9, 3.7995035637768507`*^9}, {3.7995036257170553`*^9, 
   3.799503651922904*^9}, {3.799503687206511*^9, 3.7995037110041113`*^9}, {
   3.799503758840609*^9, 3.799503839685218*^9}, {3.7995038746443987`*^9, 
   3.799503879585532*^9}, {3.799503919725553*^9, 3.79950392121106*^9}, {
   3.799503970783019*^9, 3.799503970996331*^9}, {3.79950403161672*^9, 
   3.7995040585574503`*^9}, 3.799504788549533*^9, 3.7995050337833014`*^9, {
   3.799505308744437*^9, 3.7995054503265057`*^9}, {3.799505599828747*^9, 
   3.799505765891653*^9}, {3.799505962186533*^9, 3.7995059745853357`*^9}, {
   3.799506064183955*^9, 3.7995060644409447`*^9}, {3.799506129590149*^9, 
   3.7995061308833017`*^9}, {3.799506234041161*^9, 3.799506281083733*^9}, {
   3.799508012599391*^9, 3.799508016998232*^9}, 3.79956010634744*^9, {
   3.799640944222393*^9, 3.7996409451007233`*^9}, {3.799641083546482*^9, 
   3.799641084552162*^9}, {3.7996412505717697`*^9, 3.7996412549623337`*^9}, {
   3.7996417296366367`*^9, 3.799641750464715*^9}, {3.800100791014368*^9, 
   3.800100843547839*^9}, {3.80010107529427*^9, 3.800101078958014*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"614969b6-ddd4-4786-8e6e-85c7972c8423"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expression for the gap probability E(s) ", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.8001008652106237`*^9, 3.800100918025334*^9}, {3.800101184644643*^9, 
   3.80010118640486*^9}, 3.800102121832651*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"ced92e3d-0608-4cb7-8f6e-c43c1e4d3364"],

Cell["\<\
For an expanded expression, use \[OpenCurlyDoubleQuote]Expand\
\[CloseCurlyDoubleQuote] instead of \[OpenCurlyDoubleQuote]Simplify\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, {3.8001109541080093`*^9, 
   3.800110992511405*^9}, {3.800111204106373*^9, 3.8001112237726583`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"57b7e84e-0219-4f29-b15f-696a0886c057"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Es", "[", "s_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s", 
      RowBox[{
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]1", "+", "1"}], ")"}]}], "+", 
       RowBox[{"\[Beta]", " ", "n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}]], 
     RowBox[{"CJ", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Lambda]1", ",", "\[Lambda]2"}], 
      "]"}], 
     RowBox[{"J", "[", "0", "]"}]}], "//", "FunctionExpand"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.797519968212048*^9, 3.797520005773044*^9}, {
   3.7975223080039787`*^9, 3.797522308602191*^9}, {3.797522838413768*^9, 
   3.797522839002755*^9}, {3.7975229101650553`*^9, 3.797522915620085*^9}, {
   3.797560967528055*^9, 3.797560968107964*^9}, {3.797561107708556*^9, 
   3.797561133385879*^9}, {3.797561465086527*^9, 3.7975614736434727`*^9}, {
   3.7975646822654953`*^9, 3.797564739625753*^9}, {3.7975651708089046`*^9, 
   3.797565199318083*^9}, 3.797565385390757*^9, {3.7975654793449697`*^9, 
   3.797565482782617*^9}, {3.797652621131527*^9, 3.797652621233386*^9}, {
   3.797652667719369*^9, 3.79765266802064*^9}, {3.797654347426794*^9, 
   3.7976543499850683`*^9}, 3.799503660260441*^9, {3.8001009639900618`*^9, 
   3.800100977275992*^9}, {3.800101085616539*^9, 3.800101111981245*^9}, {
   3.80010169264181*^9, 3.800101695706368*^9}, {3.800102765836318*^9, 
   3.8001027855389013`*^9}, {3.800111366604988*^9, 3.800111373955576*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"6ff1716d-e982-417a-bf2e-f98cc8a3ae80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["s", 
     RowBox[{"203", "/", "3"}]], " ", 
    RowBox[{"(", 
     RowBox[{"93242428760261152098082170421951050528115937500", "-", 
      RowBox[{"2271385564599961665109281671478727590864904237500", " ", "s"}],
       "+", 
      RowBox[{"26907393266069959363994296605245191681586695762500", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"206550662218572064749967196373058152068771709125000", " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"1155124090080316356571068777532139561293987713345000", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"5016657013570908612439701481795675981022669759325000", " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"17611940638142897339295668902742782789681350980875000", " ", 
       SuperscriptBox["s", "6"]}], "-", 
      RowBox[{"51371433502227594274818551321636758296672108129534375", " ", 
       SuperscriptBox["s", "7"]}], "+", 
      RowBox[{"126992288632774758865671677578437572878156452776137500", " ", 
       SuperscriptBox["s", "8"]}], "-", 
      RowBox[{"270060813136232117060153296194591133172025649825061500", " ", 
       SuperscriptBox["s", "9"]}], "+", 
      RowBox[{"499803360217431196099843162164634375296751442817742500", " ", 
       SuperscriptBox["s", "10"]}], "-", 
      RowBox[{"812390862940255130790023815535050330159837503156096000", " ", 
       SuperscriptBox["s", "11"]}], "+", 
      RowBox[{
      "1168293193973201842089188319234258705918600638243294000", " ", 
       SuperscriptBox["s", "12"]}], "-", 
      RowBox[{
      "1495378514275975747551919303785140403445128947984250000", " ", 
       SuperscriptBox["s", "13"]}], "+", 
      RowBox[{
      "1711904627810506960622536249691252831929378561612122000", " ", 
       SuperscriptBox["s", "14"]}], "-", 
      RowBox[{
      "1759824586289789900713009631324943893023244149599400000", " ", 
       SuperscriptBox["s", "15"]}], "+", 
      RowBox[{
      "1629800171316172164021748483401049426986172219971231600", " ", 
       SuperscriptBox["s", "16"]}], "-", 
      RowBox[{
      "1363385008994876831240842190428759221223366601364116400", " ", 
       SuperscriptBox["s", "17"]}], "+", 
      RowBox[{
      "1032362540808251296533406221342300402524376968701962000", " ", 
       SuperscriptBox["s", "18"]}], "-", 
      RowBox[{"708726999003679423494341942429053306472177224295913600", " ", 
       SuperscriptBox["s", "19"]}], "+", 
      RowBox[{"441646223271445631240677986846929538757359685664472000", " ", 
       SuperscriptBox["s", "20"]}], "-", 
      RowBox[{"250011641810766486077068971923976420495105239294932800", " ", 
       SuperscriptBox["s", "21"]}], "+", 
      RowBox[{"128620765139544536359117511195377937332786158511867200", " ", 
       SuperscriptBox["s", "22"]}], "-", 
      RowBox[{"60136612747518181023435719739093640261933825609308000", " ", 
       SuperscriptBox["s", "23"]}], "+", 
      RowBox[{"25544137659428866172527522839871422130012476910598400", " ", 
       SuperscriptBox["s", "24"]}], "-", 
      RowBox[{"9850190041522767722047162927426205975614547777875200", " ", 
       SuperscriptBox["s", "25"]}], "+", 
      RowBox[{"3444239271166848043282592077622992561571469775200000", " ", 
       SuperscriptBox["s", "26"]}], "-", 
      RowBox[{"1090262583051720773508590191907131610586563625932800", " ", 
       SuperscriptBox["s", "27"]}], "+", 
      RowBox[{"311763446842951607075045881469836144340612719315200", " ", 
       SuperscriptBox["s", "28"]}], "-", 
      RowBox[{"80311929914091528415624719077354834695372687215360", " ", 
       SuperscriptBox["s", "29"]}], "+", 
      RowBox[{"18573250460844526449030214355722610962069229792000", " ", 
       SuperscriptBox["s", "30"]}], "-", 
      RowBox[{"3839378317307612683159103338001787664857556569600", " ", 
       SuperscriptBox["s", "31"]}], "+", 
      RowBox[{"705566440962925463917477387219223496934361414400", " ", 
       SuperscriptBox["s", "32"]}], "-", 
      RowBox[{"114486553456842249665935729883802211739038816000", " ", 
       SuperscriptBox["s", "33"]}], "+", 
      RowBox[{"16261380089837056676038698867956855050409483520", " ", 
       SuperscriptBox["s", "34"]}], "-", 
      RowBox[{"1999549864040928699330608656919406569876275200", " ", 
       SuperscriptBox["s", "35"]}], "+", 
      RowBox[{"209790700919001012539017855504117447395871744", " ", 
       SuperscriptBox["s", "36"]}], "-", 
      RowBox[{"18419378884294155029099506048554726120231936", " ", 
       SuperscriptBox["s", "37"]}], "+", 
      RowBox[{"1317155633253627675691766962109915963950080", " ", 
       SuperscriptBox["s", "38"]}], "-", 
      RowBox[{"73719055926370248704755128453845950294784", " ", 
       SuperscriptBox["s", "39"]}], "+", 
      RowBox[{"3030223411101233291204587810063843691520", " ", 
       SuperscriptBox["s", "40"]}], "-", 
      RowBox[{"81383491653091306834445744687440456704", " ", 
       SuperscriptBox["s", "41"]}], "+", 
      RowBox[{"1071920356119743656380744357585335296", " ", 
       SuperscriptBox["s", "42"]}]}], ")"}]}], ")"}], "/", 
  "42391158275216203514294433201"}]], "Output",
 CellChangeTimes->{
  3.800159115301413*^9, {3.8001595387282677`*^9, 3.8001595582629547`*^9}, 
   3.800159601035264*^9, 3.800159821988084*^9, 3.800164970720366*^9, 
   3.800165465095086*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"413ee70d-e645-483d-9416-85c1bf80fec7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
High precision numerical evaluation of E(s), its plot, and comparison with \
\[Beta]-Jacobi matrix model simulation\
\>", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"ed51a765-76e1-4837-85bc-577c09890192"],

Cell["\<\
E(s) is numerically evaluated below with 6-digit precision in the interval \
[6/10, 1] with a step size of 1/200. Please use integers or fractions for \
entering the interval and step size in order to maintain precision. \
`MaxExtraPrecision\[CloseCurlyQuote] option used below may be increased to a \
higher value in case of a precision loss. 
Exact symbolic results may also be obtained by removing the numerical value \
(N) option and directly printing {x,P[x]} if exact x is supplied.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, {
   3.8001029083039303`*^9, 3.8001029299689007`*^9}, {3.8001586800095053`*^9, 
   3.800158708712359*^9}, {3.8001595662826653`*^9, 3.800159566578517*^9}, {
   3.800159849827429*^9, 3.800159868249693*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5eec76ba-7934-4c5d-9b46-b4f72abf8e0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "s", "]"}], ",", 
        RowBox[{"Block", " ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Es", "[", "s", "]"}], ",", "6"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"6", "/", "10"}], ",", "1", ",", 
        RowBox[{"1", "/", "200"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"N", "[", "s", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.797565886476467*^9, 3.797565900698799*^9}, {
  3.797565966020898*^9, 3.797565997067663*^9}, {3.7975660351568193`*^9, 
  3.797566092046421*^9}, {3.797566678464945*^9, 3.797566690702785*^9}, {
  3.7976526796470337`*^9, 3.797652694333345*^9}, {3.797655375280987*^9, 
  3.797655375613493*^9}, {3.79950386237307*^9, 3.799503862615005*^9}, {
  3.799504069609357*^9, 3.799504069894516*^9}, {3.7995058956469097`*^9, 
  3.799505912085228*^9}, {3.799506326089546*^9, 3.799506331487988*^9}, {
  3.800101272471878*^9, 3.8001012729450283`*^9}, {3.8001014482627363`*^9, 
  3.800101454948512*^9}, {3.8001016091111298`*^9, 3.800101667370294*^9}, {
  3.800101723249427*^9, 3.800101732289298*^9}, {3.800102838308874*^9, 
  3.8001028918552322`*^9}, {3.800159568236375*^9, 3.800159577917482*^9}, {
  3.800159615498159*^9, 3.800159615784124*^9}, {3.800159845637994*^9, 
  3.8001598653854237`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"7efcfd68-2408-4c95-9ee1-995c10613911"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.6`", ",", "0.00001308153250107787794763617615106839`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.605`", ",", "0.00001854363226277116519752397282686242`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.61`", ",", "0.00002612764128542328325702075512397972`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.615`", ",", "0.00003659300013577093628761601677721705`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.62`", ",", "0.00005094603870246467960680008745277307`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.625`", ",", "0.00007051127935177327861335410309113933`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.63`", ",", "0.00009702032694449405217031099568075948`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.635`", ",", "0.00013272174129303628318531047731019796`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.64`", ",", "0.00018051566256149594557869534778984334`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.645`", ",", "0.00024411729035986318159245911374455318`6."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.65`", ",", "0.0003282535682334838`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.655`", ",", "0.0004388975543143174`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.66`", ",", "0.0005835449154130628`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.665`", ",", "0.0007715367074501325`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.67`", ",", "0.0010144320349339357`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.675`", ",", "0.0013264332466575521`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.68`", ",", "0.0017248649526882106`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.685`", ",", "0.0022307062702654506`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.69`", ",", "0.0028691732622969157`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.695`", ",", "0.0036703454748370472`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "0.0046698267841752634`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.705`", ",", "0.0059094264352571454`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.71`", ",", "0.0074378412359571451`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.715`", ",", "0.009311314459817757`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72`", ",", "0.0115942412542828398`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.725`", ",", "0.0143596844678599238`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.73`", ",", "0.0176897590832711593`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.735`", ",", "0.0216758382307103792`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74`", ",", "0.0264185294799096997`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.745`", ",", "0.0320273672550545529`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75`", ",", "0.0386201663096615608`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.755`", ",", "0.0463219827874434235`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", "0.0552636340188257582`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.765`", ",", "0.0655797363530833397`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", "0.077406232403595509`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "0.0908773953482128245`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", "0.1061223184449052921`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.785`", ",", "0.1232609225168071465`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.79`", ",", "0.1423995423608117369`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.795`", ",", "0.1636261840406432024`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.1870055776861741738`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.805`", ",", "0.2125741832255534969`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.81`", ",", "0.2403353375782542907`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.815`", ",", "0.2702547591001534207`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", "0.3022566461534352178`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.825`", ",", "0.3362206191375629359`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.83`", ",", "0.3719797567765955483`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.835`", ",", "0.4093199657497999586`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", "0.4479808961303313407`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.845`", ",", "0.4876585724345460657`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", "0.5280098510780515885`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.855`", ",", "0.5686587403854213813`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", "0.6092045308647266697`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.865`", ",", "0.6492315843419945302`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.87`", ",", "0.6883205251358803954`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.875`", ",", "0.7260604703340426282`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", "0.7620618360571689816`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.885`", ",", "0.7959691697959306553`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.89`", ",", "0.8274733933194308408`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.895`", ",", "0.856322804046825842`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.8823321822676126986`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.905`", ",", "0.9053893930244027747`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", "0.9254589586974828857`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.915`", ",", "0.9425822125545055059`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", "0.9568738226381696304`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "0.9685146933652705953`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.93`", ",", "0.9777414988023396775`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.935`", ",", "0.9848333619448630464`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", "0.9900964491809310517`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.945`", ",", "0.9938474751666878337`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.95`", ",", "0.9963972841686513303`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.955`", ",", "0.9980357615269293894`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", "0.9990193059318237105`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.965`", ",", "0.9995619362658976804`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.97`", ",", "0.9998308007726962778`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.975`", ",", "0.9999464004661920353`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", "0.9999872541972402903`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.985`", ",", "0.9999980728304819791`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.99`", ",", "0.9999998723691223166`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.995`", ",", "0.9999999988728679009`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "1.`6."}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.80010162204737*^9, 3.800101667885137*^9}, {
   3.8001017147476*^9, 3.8001017326519012`*^9}, {3.800102829004087*^9, 
   3.800102842579702*^9}, {3.800102888201378*^9, 3.800102893034842*^9}, 
   3.8001114762160883`*^9, 3.800152361008151*^9, 3.8001587353681717`*^9, 
   3.800159121074122*^9, 3.8001593357827177`*^9, {3.8001595614892397`*^9, 
   3.800159578204064*^9}, {3.800159608469722*^9, 3.800159616156999*^9}, {
   3.8001598262494907`*^9, 3.800159870223435*^9}, 3.800164974493637*^9, 
   3.800165471160398*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"3a4d0a70-090c-46b1-a00d-f8b6570bd5c9"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the gap probability \
obtained using the \[Beta]-Jacobi matrix model simulation. Please run the \
module below (at the end) once before calling the function largestev[n0,\
\[Beta]0,\[Lambda]1,\[Lambda]2,m0] to obtain m0 number of largest eigenvalues \
in a list `lev\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.8001587818845377`*^9, 3.8001588364447527`*^9}, {3.800164988360364*^9, 
   3.800164992014268*^9}, {3.800165366549056*^9, 3.800165375076405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"af3acc23-5fcc-4915-a5bb-af2f7d86acd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n", ",", " ", "\[Beta]", ",", " ", "\[Lambda]1", ",", " ", "\[Lambda]2", 
     ",", "10000"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"lev", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0.002"}], "}"}], ",", " ", "\"\<CDF\>\"", 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.6", ",", "1.001"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Et", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<s\>\"", ",", "\"\<E(s)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.8001588923894672`*^9, 
   3.8001588926714993`*^9}, {3.8001591006608953`*^9, 3.8001591011066*^9}, {
   3.800159350198481*^9, 3.800159397053388*^9}, {3.800159629938713*^9, 
   3.8001596404303837`*^9}, {3.8001596792096643`*^9, 3.800159717289629*^9}, {
   3.80015977065392*^9, 3.80015977083035*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"706e7994-a83d-4bce-848f-613c52e4e5d1"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGbOAYZDlG0CA4mWBAU1fIEkQKhwcEsIkhwaElocIpColyC
IBptEBPnItTUylIzdAnE5rApTJoaapBK+jnvwuHyLYfDbwmEvEGDUsr+O3//
XrEWd6dfNfX/gsMt/1BGPL/1NfCm81jdVM1lxf1W287hlbizrU2t5cRPTd/7
RF58Pr6Z6CuIT6L7Kw2dwy+xweS12D97+Ri+Ec8d13cXbsWj7db0SFHcdX13
2jr31t2JS5+21aN78dmi07xeEkdTS7XJsnhDhSLGitizfDDzrLPj4vQj9SCm
p8PVu0yjJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
/gHaAvUe
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.616, 0}, {0.618, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3XdQclCGJzNG0ciFNzHKz2sFpKxKLk8x12m2iHByUmgMX
5c+Oak4OarVhm7FhKSdbOSjaW067mPLt9z719PS5PIfvwFJkdtlmGIaruX/X
fXH4fZqpeo3/aWtNnUSzshnOz/tv5PJVtaPvVr7sbOS+LE6stcev7+SN7KBn
LyfPOX31cF6ejAbPRgqysxRZaLmXbUPbXa8W1+JHhWRRzrylNmMPcvPZeOBR
3tmtmf0lefWjcV63ODDlWEyX5eEDV/f+k+wwfcWVZ/lnJrQ19iJXjtcn7BWZ
nu7p3s/30R4vPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98S9P8fja
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.618, 0}, {0.62, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEcx/EnB0q5aCXMgUgxBwcu6MH+gk27OK1lB0uZg6tfF7/KTUpq
ytG2nGi120pxeJLUzMOwx0a5ylKUH3n3eb717dvr8j282yOzwWiNYRg9P/t7
8wfxkfq8Yxr/k/lcfbNd3gslDlPX8kL6OLJYkMN1VnPgRh4Lly86bLnz76Fc
2+gxT2/ll1jv+86dfJ4bT00X5aR3cmroXt6an2tteJDj1tpl0eVg9/760aM8
sHQyulKSmwpWdcKRP/or6a4n2d74ilZdzjqetrOynBj2Xe1W5OVt/+bMs0zP
Pr/3tTTYYtIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xN/A3uqAKU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.62, 0}, {0.622, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLbQ0GgRISkjgoio7SlNhNcq1B6DEZcSkE6TG2NIiU0RA0
Bkabi5EUuTkXWItIS9ADrqnZu7DsCX6ce+DP4bd+9mh8bKZDURT33/7/ypaa
iunXAaV9042JocGKODSy0Oy+FTvTq3uXBnc101quKq6PHtkSNXExc1qK1MXZ
Tn3ddSfenPpWPwxeOjB/njTEEZN3f/tePKANz8YfxNbCZH/wUdzqXSz3PIkv
5tc2bgwuHO+EDp/Fu458K/kiTiyf5cZfxVpJn/O8icO+H/uXwZ6k5bz4Lqan
V+2rXfmtAXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euJfdV0CWQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.622, 0}, {0.624, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrd0udvPc98f2DFDA+0B3woIfCP57C1f3op8I/sWJ
Mf+cfyH4W14VbxX9jeBPde7OeY7Er5izSHnnHwQ/6uvOW11/EXwbP5CJCL7c
8hceev8RfAh4Auc/ihDffhGJf2SjXt5iRgR/GZebaikTgt+RHHvHjRnBz95T
MlmCBcH3Ee3xeoXEB5m2hxXBFzy+a0cvG4L/Wf5Sfjw7gn+14qWaIQeCDwtP
XWeZ14/MpOxh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnj
w8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08Y
HwAvZeYk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.624, 0}, {0.626, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/GfjeX/zIanSM1B6ykxmeujFNFEynWr1S47TNqflpSD6ywl
moOTP8XBlWyUm+sWSYlIhFZzctlhlHff51ufvr2ub3docT5sUUrpv/v7t6mP
fm/9q6H+77SgHi0N4h1d27oxeWVt0H/YKA48TFhTTeIxX+B8qlncl0ksdbeI
re9pT8nkN2P/6bJVfJ3NbW/YxcffxZlQmzg9/Vk74hBH92ryde3iuYoWuzN5
eGFIP3KKXSeTz8su8Y8tmPV3iO+DydneTnHubN1WNnnXcXBx1SVejeTjm5qY
ngPjPV8vo7pBT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xPXAWIGddG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.626, 0}, {0.628, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAgEUwPHDlov+AX+VXaWlIXGLEAQ3JGWTeDgG/YCDaAmisiUU3Bos
CB2SyMUlwr9AMdIxWmyIqKUkEGkJgmiyA7+8e/B4fJY3fLXtPdNyKYoS+V/7
ZnfrBxfurqEMZ6vVmbc84ri//x7zioOHrkvVJ1YfPakXh3shXb31ix+yiebJ
uLj2vHGUnBCf65moFhDvnxa63w6nP6rl9qQ4ttQwS5rYXXwa3ZkS/3317xan
xa8rI8djM+LmtXfhzeHKr/5ZC4rzqbWrXEhs3WymzVnxqv1uThxeP7v/cZie
0WU7XMSgJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
HgAKmdkC
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.628, 0}, {0.63, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/En7aS25qbsIqXtsYeZYZZ6Dm6Ti/KvXKxorSQHRXZTz9WU
i1qSxJm4Ti1SLg7+XC0p+bOVmtpJHvLu8/zq26/X5XN4t2eWxuebDMMw3fv9
I7Ob5a/ws238v+azw7WriFzzl2I7pnyzcP+S65JPzj92h6PydqtvMmDJK8tt
/orHU9fxi+NuOdWRXt/okUP5ufhETP6+W33t7JUrVmGv4XHZOXIn5YPHUqDY
JzvJh8vFhJzdqubtfnn0zZdoGZCjI6H3J4/dsf3TQfmznp5xkvLtWCY4PSTT
0/rbMW16YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynri
H2NA4LA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.63, 0}, {0.632, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfdk3SSDC8ok9AxRsWVZ5XNMKwZ/+f0LdbyR+VcQK
07PWCH7Mxv1v5tkg+LZc1xcX2CL4CsnvopzsEHzGPaxCIvYI/hMR2ZNPkfjH
ck0atjsg+CuOeZt3OiL4XfIgAxH8nIqqpTrOCL7fxYkx/5D4BlorhS+4IPjC
zQdOLXRF8L/cvt5Y7IbgXzN5b+HqjuDv7GX7IOaB4M9+Jrv8BRK/1t40bpcn
gg8LT11nmdePzLTsYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeM
DwtPGB8A11PkbA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.632, 0}, {0.634, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D0ohAEcx/GHvK0GF7mUEnUlETeInqQrHndeHue1eHAsFgYpueuSmHQD
i8lC4Tq7xOBGeSmljlEGdctdDMqC8u33/OvXv8/6rZ1bshcKDcPw/e7vx8y2
6YveN9P4P2c/WLFjyV35yO1Un1xnrW82BeXiw932gpD8/n2af3T5Jnx9ctQv
p84yzuqAnCjJeXoG5WWn9L5qSLbPa7ayLreW+zuubNmzGPpIDMtf6fnkTFh+
qY7OtozIlyt7lUWj8sFd8uHJ5Y369PbxmByJP3eujcuBTO7TmpAbmstS3kmZ
no3d3uyr32fSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wB21uIw
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.634, 0}, {0.636, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAmEYgPHDQXJwFzMyF0FpcKiEhsOCwCGjwCX/VNpltYTgaE4OYpNw
zkKbptTQnuTU0KA0REKDtEWGSyQ4dAc9vPfCx8tv+Xh5ljIXe5pNUZSA8czt
D821PfsfqvI/jupidmzx52jV3U2In9dj/VpSfKdrlWxKXPsqqitpcWFL/7Ef
iOONm86rxeHfx+PWodi9+zZfPBLPmpPBdkb8bjMvFHcT3sjE4uv7NeNHcdm5
c6tr4tyJOeLow+VCOCcOuuovjlOxM9++Glr8/dTb6JyJ+77htHQupufypsdI
F1DpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wDQ
HOfo
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.636, 0}, {0.638, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEPt0Koobm6QotgRC0WhRCRi6EYgTReiPKnrCytBKVFXAod
MtJdcCikgoZWg9YgEhGKxKW1JIiQyvDl3AOHwzOeV9PD3hWTUsr6t537YKl/
JQJNh+rOVfy97AmKc489a5aQOGbThloGL6fsT3fr4ukX99HphnjQvjrnD4tV
NvE9tSluvJ1cmrfEldlz/7PBxUJluLwtTrfq1cOIOLDwcby4I3YVe+dHdsWj
P1r70+B+3+T1fVTc+TYfE/+/uye+0ZO1mX3x2W0u03cgjg9cOF8Npqc+vjRm
LU046InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8B
8ovg/g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.638, 0}, {0.64, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/FvSy6ctLuMhblonHb5rXbQnFijHJRWipqN2zLsjz+bP7uQ
dlrJbQc7KEnOOKzkqIZS4+ywViKx8u7ze+rp6XV7evdE4qF5hzHG87etm3RW
xl5X65b5n9mlm5/zpOy/fbrYWpNd3Y3o9LrclujoG9iQ3x5ctU+b7wZ9h9WU
XM5OBktp+aC2YOIZOTaavvRn5YlCMda1KXvfK+66zU6r9aDcLD4f5bblx4/G
+MyOfB3sdAzl5NJp79W3zakv3/J9Xp4Lh/pPduXA2eLLyp7sbs8cB/Zleka8
U8Oe8ohFT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
/AvqeeC8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.64, 0}, {0.642, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQrcrWONW5+4k9AxSwx8/wEe1B8F9uX8/8HIl/WuD4
rh29CP66zHuFXX0I/oRDXzVi+hH8ImneB7oTEPzgEpXp/5H4Zmet/S5ORPAl
1IJZF09C8H/VZe0pmYzg37neWOw2BcHfZzBTS2Iqgr+gc8PDl0j8pkfHZ+ye
huCnWN/3752O4LtN+cYWPwPB13zLCzQSwed2Uy1lmoXgv5lno3MFiX/+e/Dj
pbMRfFh4JhmFGmitNLaHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PC
E8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8W
njA+LDxhfACZ7+J0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.642, 0}, {0.644, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GLEEhRjg3VYIODJD2EoiGci4bKoqEpSQgKasnKtsJmwSG4
aU8f3WoxajVyqimIoC0uJIEQ6GZTlNDH/x44HH7LGT5vZG0m6jIMw/+3zfvc
CH/kDish43+KUyvmZlpOWbvT4xl5w2W6u47k+YXi/ZfDo7ePsdKx3N1uB5In
8k+0UVk8le1SRzp4Jpc7feGWczm7Ptb65vD+0+zDRVZe7l3diufkiZ29/sm8
3PdqfvYUZE/gJlNzuJ5oPpRf3u22lCXfjXyXly7lg6QnPnwlb1d9g+5rmZ6R
obkBvxUM0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8CDtXmLg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.644, 0}, {0.646, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHkyGhhHMYQpGTaUuDPWq3KLCShuCBBKE4RoQSUYt7ELyg
CCKif6ZZpo6mkEtTILooDkmb2OASWfhx7+A4ftvxjWnR5ZBJURRXf//uTnt8
ynzTUpXBrM/PflYN9umB0+tbsaMbXondiU3+g+HFe3HrQi86kuLST2q3Y/Dl
6pun+CBOJBvto5Q4PNQ720yLFzTb2syj2J2fsFoy4hG7Wqob/P/ek/jjNTK9
9yzOjh5+LWXF+vbJufNFHHtPB78N3pis2Mo58dx+s3ycFztrvfhWQUxPzRNw
u668Kj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEv
IaPp7g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.646, 0}, {0.648, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGL4OAgmJRLUwhpTpFSBNFtaHE1QyFpMBoMzKA9pKgpZwep
QRQRXAKjxbLUPm7mP2CDoAZBFI2WS17o4dwDL4ff8nJ4pqKJwLZJURTP6Onb
+fpzsFPpq8r/mH1j80vX4vdT96f1Rqy9qbmOwaXl0MZFVZxK79qPbsV738da
8E4c8J8lp2tiX7a8MDDYMWx+aXXxYK2XzzTE7dJvJH4vrpjt4+qD+Hxzpml7
FCevVg67Bm/ZwovlJ/FqLDG6UOyqnRRCz2LLpP6j+GP/cmJocOtFHzE9o3Pr
s56iV6UnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+
A7Yg7ag=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.648, 0}, {0.65, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQmEYx/GDs1NBF2lpaLGkphCJxC7QGA2hQlCJrRUObi0lGm1F64na
imgoKFzEP6CTdtPug5wgMAiKaMigDvTldx54efgsLw/fztn5iaTHMAz/33O2
deqMHTb+56DLXjYteX3pO7RwJqeqTe+RkjzZ599tLsvB1cj0s8vttWjrybns
/Ja7kJ82spn4pVx8NQd6ruSd0eOPH5dXTGuvdC3Pfdkz2xV5bLzRlqrKznUj
N7LX051tuZXf4kODLy6Xj2Kf+Tv50Lu4v3YvbyZziakHOV3Y8vU+yvQMDHfU
a/2hMD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEv
NzwBWQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.65, 0}, {0.652, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPFL/QMORhgp6FhWtBjU8BCHIJxcEiWIwAiXMgjDPdCIqE1a
alDaUqe3iC0tLUVqY6allqVLQUiglNHHeRcOl992zmdf2/SFhpRSE78z+KOF
07GZh7qm/p9/VL9TFfHC1k28aLDtuqGlHsXK0fvaqYprMfPFYk18VZoMWZ7E
aadn/N3g+F6glH8WhyuR/cO62DuXcK82xNNHZ93ZptjU0jPDL+IP9+36vcHl
k6b1/FWsf/bKuy1x0jtysPQmjv0tKF7pe747BmvLwdxlW2zPbm8cd8T0nBqc
6ZrX6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8A
uM0BGQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.652, 0}, {0.654, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLQeFcOElygyAEG1QSHBJ64RJIs0MpgqgU1OAQCK1iVBC0
tNgmNESElKMQBC1O4WMTRSNKyzTNzBL6OffA4fAtZ/hV7/a6f0RRFNPfDq96
uRM4fik7lf8Z1cWMvldxZTPxaKuL79M3B2MNcXIiu5zTOB6u9pJv4q27n6u9
d7F7Sh9ca4otEbNq/BBPDt9p3J71HGZa4tz+7upJW5wuxPr+T/GZ9fza3hFH
47chXVe8UclOFzVeXKjlL77EM6eDo2hPPN7Qu9zf4ifX3EDtix8SK6mmxvQ0
LxmeS/MOJz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PfEvMuwE1w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.654, 0}, {0.656, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/HvfvYH+3fckosak9JOc/iVdpCV5GLLCQdRK2nErqsthxWl
tkk50a4kDhZq5aAUJS47jMXisOSkFOVvee/5PfXp6XV9d0zFR2c0pVTP7/7+
xfbg4evnY0j93+7H+NzZl3gtsuTb+BYv7KxUYuqp4ailkNVN4uDk8ZBDE3uL
16pq8Lu7XtxrEt/GVDxlFpdOPV0Ri3irLXDns4rTi+H8m8HTlxPD5zZxuDOh
bTaLu5OrR7MtYnu5MN/fKn4JnPjddvFV5qZ6b/D+Q339wCHO6aaRZac4kfOa
x1xievYOtD/X+vQQPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPTE98Q+lLt6s
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.656, 0}, {0.658, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGbFC1iZWl+VTiFeiWnBiEMJIyGvoaKggJBaFJUbkS7OtUi
GEXoYuBugaA4NAVBg/YDxKghG5qCIKKEXs49cDg82+F1RxObMYOiKN6/7V8t
bxvcMr2ElP/Zfp+rz46Ig0uR1JfOzuK+52FU/POpda7GxJ210/O4WXxXKa8u
jovLA40h84Q4u9tuPOt8WH1L31rEK0aDL2cVqzF7d2dSbGoGLrw28Yd1ef1b
51biYPjRLr65P2qWHOKC+0xLOsXHJ9dq2CXe6783JV5Qny5fdZ7J9DZq02J6
+sOuXnc+GKInpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+BaiK2m4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.658, 0}, {0.66, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/HXOwfkxEFNzIxh/mwcXGeXRdkBzUVhKyfKRbbk6kDivkSt
9u+06yIiUbst5OhkjbiII7GVb7/3qaenz/H5OqPrsyumYRie6tauY+dtptBZ
9hv/U/dkNu455Odx++VCl3x7OBobdsrZl8mRX4t3A8vlUre8mogdJV1y6PNg
bqNH9k2nm4K9ckvq/KrNLX/9PMRfLX6cf/ee9cmFvK2y3y8nGtqPFwfk7chY
2OeRl06nms1BOdAaub632LUW30oNyfU3tYflSkem+rFc3Lw4sXtlen7nPu5C
0Qk/PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R83
dfzQ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.66, 0}, {0.662, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPEjlFokXBoqBxeJFs3MMtNraIjExUAkaPBQaHMIgkKxdqVy
cCyiocKgzUm0pahBBKEg51ysQ5qCaOgO+vPuwcfHb3k8/m4tl8iOKIoyazzz
f95rnk96+6ryP7XOS/LT4vKM7mj6xLkj28PxnDjRm8qn/eLAvDniidLGwBYQ
f7+nL14t7kX2U9cL4kb1ZPwgKD4bXj3GFsWH662Ca0msGduGFq/96B/3IbFn
035ZWRaP3U5vZcJi4zhncEXc3o49jUbEd3Wt+GaxeV0tKt7dOdXzqpievzdf
3bi2qtIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
AXDVApM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.662, 0}, {0.664, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXZwx8W2N/VN7BigIPbhiiZ8Dgm8udSBawRHBlyy+
LvQJif/79LuTh50Q/LsqbI1TnRH8A7WyFukuCP6iaybvLVwR/BZ9n2Vcbgh+
Wkdy7B0kvsfDKpF17gi+ltWk0/UeCD7P5JVNgZ4I/rvXByyVvRD8Cy43PnxB
4m+e+375MW8Ef8o3tvgZPgh+mb+cWJYvgh+5wvSstR+Cb83o28Lrj+DLRqVY
30fiw8Lzz8qPl3yTHOxh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDw
hPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHwDxZgRP
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.664, 0}, {0.666, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/EnDpTLTpOk9Vy0phw5iMfOS9gff2ZYs12knjtOsnBy2EVW
O662OYhycyCFkrRcdpColaM9kZJi5N3n+dW3X6/Lt29vM2WHMy2GYQSa8/v3
xNNDj+N1y/h/30drzuGE/NSRK21MyhfpcjIalounZ529EXnbW7v9cHnZfs1e
R+XQVdtwPib3m763lSnZszpQGZmWnepYyjMj3/dlup5dPtlcvzuelfceclvZ
uPy3bk5O7J6/+xOy9VI7+HTZDDaWbubl1v327sKCXHd8VXtRvgwN7gSTMj2/
So3m5aMWPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8Q+/3wwL
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.666, 0}, {0.668, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEYhvE/LVljSVM3oSEKglpqCS+1SRcaGqLBc+qcY5lZDW0KbpVC
S24OQS2C3ZbA1g44OAhGdFsNXXMoioQKevjOBy8fv/Xx6LEFo0UpNfS7v18M
ju/7Q69e9X+501lfpyZON42PqsPRxfj5tS6evzgy9lbEo65899Kq2K3d3g0b
4vfC80HT4ceOhr9sim8ibZ/Hljhr91/uhMWJnglrek0c2p3r7VoXB8rmfc3h
gcFEuhARtyYzU6kNcf0p/7UcFZfG7KuRTfFZ6iWsYuLDaqOv4vD2ZPvDyZaY
nt+5t8qM7vPSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E9MT/wBtCg3H
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.668, 0}, {0.67, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rwwEYx/FvyGEOjminsYN28SNpO2gH2dZOrLhJfSNLk21m5sc29gf4
keJIKSWRkp2Iy07KSdvSHF1EDk5EjLz7fJ96enpdnsPbYc6EJmoMw3BV9/fG
+myl/eij1/if0LZjbS4m9766B/xxuSkw+Nk8K3/sTZ49WVx5z0xdJOTLv4fy
7tFxeSwp5+oK613z8vhoxVebkn35t687i9sbG84PFmRbuDWSWpSfrz1twSX5
tmXo3r4sn8bDmy8Wb91kA1dpOeHc+d7IyCPpk7yZlT3FwnTPimzveHDWr8r0
NLuHO12H/V56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriHxVJ3ig=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.67, 0}, {0.672, 0.0006000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvG/EkEYjS6FJEmEGG1FH+CQS4ZIbuEmCtpyqSkIIiuzD/s0
bi1tgQiBIg5KtAjm3hIUZhRNLoLW1FBBD+ceeDn81sce0gIRs1LK+bu/3z9W
d3THP9zq/76TnedHgxuvlnR2U1yZHPKubYmvz6ZMvm1xorlQsiXEUU9Maxk8
d7UxXNkRu74u6umkuM+fO4/siluZ+/mJPfGDejH37IuLi5/lJ4P1Qu/yzYF4
1eIYWU+Jg+Hphv9QPHMX0O1HYpt1ydc22KTFu6rH4vfa5a1+Iq4O5leip2J6
js4ONN/GvW56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriH/Rx7dg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.672, 0}, {0.674, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rwwEYx/FvEkl22F+ApjVSTg6i7ai06GsctZSSrVbioCYxFweKzcaw
UWoHxXLi4MdlzY+bg9tYy4+7tHJQvivvPt+nnp5el+fwbpuMmFN1hmF0Wlu7
hdb87PTmu9f4n9xC0dO3Ja89vZSb43K4q5oq2exfbRk+S8g9JVfD8rbs7O2/
MpPy98bonCslP3/OWB/lC99Kpbgjp3drI0e/8iOhtDwxdNc4sCf7jl+vHfty
+291vmxz/bij+/xA/jjteItl5Hvr21hWPgkGTPehvH4ZavqxOeKM3T4cyfSM
Py4N3iz6vfTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MR/SfoFHA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.674, 0}, {0.676, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/GHKEUWcXBwcNlq5f3gNE9JOXv0oHZbOdGWJHFarZScHFzY
GPOyGWar5bKDcJlw340YcXA1uaB8+z3/+vXvc/12BELWVLVhGN7f/f1Qc+Ti
ZqdsGv83Or2xEN2V+6+zXcGE3NpeLJt7cmX+Idq0L5fuP8eeHC54XPX5AzkW
dl8uH8rhkm9xMikH+uweb0oeXp15/XbY/RzZujuS63yb9nZafl/PNcwey7cf
xauhEzkz8rjUciqvxSu9Lw7PfbnezjOybXniK2fyQHpwwp+V22rGGztzMj27
g4mqQq1l0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8A6v3qZw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.676, 0}, {0.678, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOFbRJNoTqG0BA0ilEMo1HKHCByagkREFIJqqsDASXQxXAQh
ChpcUvoDfmv5URFFLkK0RgkNabklVFAp9HLugcPhWc7wTq/vrm6MKopiHezw
msZc+tnMi6r8z7d3+/pH48d8NNTKiuv65HwqJ05tZTt7eXG0cXeyXBBvmtru
yaLYGfg0vGpsbU7cVEpi3YwlHC+LeyHV7quIWw+uN9uZODO3kx45Fx/G9j33
GgefksbTqti9kLsN1sSLB82Isy6e6rYd5ob4d+nrvavx8/Ddhfjqw+JNXIrp
edQf9x+vrKn0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTEfxxcA6U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.678, 0}, {0.68, 0.0013000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/GTU4BL020bYeuAhCGKTOhUNDDzCipEWwOxstYVQgFjS1
1FZWY6BINERWtzR7iASCm0lbadDk0hX8OPfA4fBbzvANrWgzqx1KqVFjWzf7
Nxzcv615VXtOAr6+5ax4NzmXc92Jw0rb7LwXTy9sj3+Y7Lw8+kk+iHusqdOo
Lm6EnhenHsWl62q/7UmcHmjmv00+XOuN3eTE6/qI5yAvDjr8xkvxZHT+zF0Q
O4raUveL2DK2M1g2uRY7Lly8ivVKamvjTWw8mwi8i+N7n7/2ojjy1TxvmExP
/SqT6KrPeumJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yn/Aa4wFoA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.68, 0}, {0.682, 0.0014}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3ByvlYitkF1KryUFJSnpnbi5iOWynWSgrsYMrchgubpIc
KCcxOU1cVzs4vDT/NmNjWpQTaQ4cbOXbb089PX0uz+HbGpodnawxDMNd3sqd
ef3Z/0gVTeN/hj328cSV3LXlbtq4lu2fAxdTN3JpyB/tvZXTe3P9dXfy2e/K
V7bK22M7B7G0vHAUDy1m5KDNah65l73B4mVbVm4/rTyUaxscZvJBfgt3lDYf
5fOENzadkw+dgYm+vLw+H2mpf5Ij1moqV2Wfa3ft+FnuXjrxLBfkxoz17XuR
6dk56Hwv9ARMemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
emJ64j8BBQHZ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.682, 0}, {0.684, 0.0016}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLbQ0GkShBkUMgkoObgySl2VxBQQWBJBIEUgnODQ5ZGAQu
gmRrQ0iRuAQ1NFRgSxHREOFfllnaIDcxKujl3AMfh2d9zb7gpF+nKIr1d3/f
eJ9rTuWLLuX/VHvpYLAgfoi2/U2NT/I9fRdF8a5z6CZREq/H3ZvLZfFibXZ0
+FnsHV9VuypiS2oj/aRxp5oKHL2IqxPZ/sirOLd/fTtdFac7yluWN/HO/Lf7
S+PQsaF1VRPP6G2HyXexI+BZCn6Ie0/nBkbq4rZp7a67IX5cicYKGp9d7o1l
PsX0PN+2h23mBRc9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE9MT3xDyyABE8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.684, 0}, {0.686, 0.0019}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQffDUQtdtn5/aM0DBYuWdf9q/IPitNRc2R35F8DOu
Ps/S/obge+n9V/yLxNdpF7t57juCz/dAd8KCHwj+ewtX96KfCP6liTH/nH8h
+FteFW8V/Y3gT3PuznmOxK+YswjoQgQ/6uvOW11/EXwbv4tAExF8ueUvPPT+
I/gQ8AzOfxwhvv0iEv/oRr28xYwI/nIuN9VSJgS/Mzn2jhszgp+9p2SyBAuC
DwtPfaApe1iT7GHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHh
CePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8L
TxgfADae7ms=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.686, 0}, {0.6880000000000001, 0.0022}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPEvtazMyko4cJAaIm5Ry+ZrUgodDFwNLpqCjqhAws1VJYhC
XIsggmZRaa01SVzCaDESGoLGhjrwz7sHH48ffMv7L5rW9p5LKaX/P3vvt47P
NU/fUMNJB0tbA4ejB1cjrVFx4LFRL4+Jf8Jta8cr7uQ/l2Pj4vqz6rkmxDVd
u3hxuFCMpG4mxbnXhDvvE2+s5xqbU+KlyslhyC/2fJRWvhzuG9dvD9Pip2rz
8mxGfPfdTpuzYvvaeEBs2efOiTO/2lHX4bVsVL+dFwfvk++nC2J6mqv2x12D
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A9yx8yQ

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6880000000000001, 0}, \
{0.6900000000000001, 0.0024000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAgEUgPFDQS6cAs3OtLoUhyLCpQgEB6EcAlHaBeFAXIToH0HULBhB
KJJQk1s4ByoWOopLDSE4pNGQBNHQ0FRGH+8ePB6/7fHpqWzCsCiKsvi74+us
bj4fOV7Dyv982ZKlLae4l9yPzU6Ja7d524fJV5OVxr1LfJqp715Mi1OthyVD
E0c8o8GqWxzYs1yqM2K1q8V7Jr8FguqNR9w5iTaPveLq0/hB8XnwYFmfE+/k
zl4+Td4eVsrtefFaqJEo6mKt8DiRXhB/v4/u1n3i/ob10O4XN6/dK32T6Vn4
C2mE6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8A
+nzldg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6900000000000001, 0}, \
{0.6920000000000001, 0.0026000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3zUHZdhYuss02ZtuLktR7E7tZ/h0cUFZI2mGa7KBWHFEu
ZOMgykFRrlstUjs54CY7TcqOyg0rX7899fT0OT7f9vnV2ILNMIzA79Zu4bgl
9OKuWMbfnHxFKpceOTM2mt30yvGL2fFYpzxiTzW5fbJ/Zqf4WWfHzdn6vV+u
OvPhg4D8EH96W+qSrwsfuaFueb+5YdIVlNcSrc5ynadL5u1VjzzYEd3IhOS2
9Jw5EZa/H1Pv3ohcDu7WXv53cet8qmTKp69511GvvD3wfLfSJy/uVdNWv0zP
YU/Sdti4bNET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/ALZx0Bg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6920000000000001, 0}, \
{0.6940000000000001, 0.0033}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLFIGTpUtgZGNSQ+Sjl17LWhKJnEwcxHCIkBpLIgJBqCm3
BglKDB2FqCWoSSlICgShUbTBMgjahB5CP+ceOBy+5Qz/SHQrENMpimL92+7d
SLf3VPurqvyPr9Vj63eIx73mt7rGhszk+aVT/Pm1vJaaElf9UUNwWnx1sVse
nRGf/BzvdzROBPP2x1lxuHj7fjondutr2W2X2LL+EVpwi3U3vQMmVdwwDd03
NS7FbQfXHnG+5HMezouPhrsPxfGdRG7MK155Toe/NZ6wFoxPi2Jj8u7hbElM
z0hfZXD1ZVOlJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gX2UOP1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6940000000000001, 0}, \
{0.6960000000000001, 0.0034000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/GXNGfJv2S1clISmST15rBhNmMbNzb/Li5TxGFz0HLbprg4
uIhia+6oFcplycFlave1cmDJQS6sfPu9Tz09fW5PX8dyNLBWbxhGz9/WbnPi
rnDqKpvG/3yVinubbrk4+D7sGpdvUraP1gn5pNx1UbF413Qu3k7KkWNvS9Ij
j1VXnham5G5PLNHnlW1nhyN1Prnyk6m+WFwI3V+eT8u5q9fwtl9O196bkTfC
jc8ds3Lw2r7/ZrGzaWg0H5Db1n2f6aD8/bCajYTkUmd8aWBOzm8dtTfMy/R8
POjf6XVETXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euJfDnjkKA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6960000000000001, 0}, \
{0.6980000000000001, 0.0038}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPFDIjJoDxWqRaqtoRIkjhaHIMUGszQrr9PRBhdBCIIi3Kyb
dWiILKmhNRDXyCgI1KGhwUlFIaKhwRP88+7Bx+O3fDz+c/HUlm5TFGXRfMP9
nL6aHgu1VGU0xdfS26fFp+7q+c22WDtprGXCYl+997OxI55fmrh37YonczNa
1+L294qjEhHXvP73fFT8aOgX2p74spNVl2PitM/4Hd8Xh4p35brFnr/qUelA
7Ag2ndlD8f9t/2MzLv6y2c0LxZXI7Hrf4uunVfNH8dlU4MHQxcnEcMT0tDsL
sYWXY5WemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54
ACnf5Yc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6980000000000001, 0}, \
{0.7000000000000001, 0.0041}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0EFEQ3EcwPG/bsvEbl1qe2OXabq+EksSsbWUMR2jvV5brbVKpLHLSIoO
06FrqkNjsnvSG3WM1OFRdBjdUhOT1B59/d6Pv5/P5e/nq83nZha6lFLhznO2
kXamGVX/M3m106cb4oHeyoNnUdyTv9izXX6/uxmrmuL7oN0uLonr2x+16YzY
+S2YFW9FNH/L5bmy/thYFo+8JPaPVsT9ujFu5sTqsPg9vCp+fatcevNiq3Pd
s8tnx1agtibebdlPpYI4E/88mF0Xx067J0Ib4sFf7efLZV9qqH67KaZn8vr8
ZGq0EKUnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+
AzvK+ZA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7000000000000001, 0}, \
{0.7020000000000001, 0.0047}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rw3Ecx/FPy0WUaGfyjRpucqH0ddNcjMPiILVSK7PdvoaxmR+7UKKs
Vv4Bh28SrTjTymWX1TQOSt+zspSL/Miz1/dd7949bu+evbHU7FLAGDP4s7+3
c270quJ4tvmf94vIcmlVrrXGrURaLseyj+Nrcun29KhjXc4E3ckXnxdW7r4u
N2T7/ul6NyNbPc1EdFNuSbf1hbZkr2o1Pn2uDIwdP2Tl8/xM+CwnHzTiJrUt
J0dy5Ym8HDksJrt25GHP7X/1Ofj3oPxRfD4p7Mn1t+bU/L58E24PDBVkerr1
RWe627HpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
vwHfxPg1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7020000000000001, 0}, {0.704, 0.0054}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHUS0JLYHQFGqFEri45OAgBIEkaGNQhA26mOnQJOhSlmal
5gsaHjVHbaVFQ4sgGDQ5CKUN/RkcXUqojD7uHRzHb7nhm1iN+NcMiqLYfrd/
K/MjBvvWq1v5n5NTc7mnc+Jrdv1hW7yy6J/S0mLPeegpuiO2DiWLnl3x8LLq
HcuI368uBt50ro1WK9dZ8d+7PXHuvju9lBNvjBtbM/viQNxS+tbZWXctPB6I
TZOBwbND8WcifBvPi5uNZGyuIL5zHNtMRbGWvmx/6Jx6qao3R+Kg69mXLYnp
2TH2P2266YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iX8A3Ov3ng==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.704, 0}, {0.706, 0.0059}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLkISgk+AgDQWJlGLQFBZuQiFk2hA4hOKloaCWtJ8toS0I
EVJTs8x+thLnG9VSS0tBo0HRZLjpJin4cu4Hh49nOXDe0dhmSDUoijLRm/4f
9zYWj05+fcrg+TNt42pW7Pwza1M5sck/vm3Ii5ulWdeHzm+d8Hf1VHwXXM8n
C+L07cHSfFHcWzZsL4lXIvcPTZ1n6i8J7UxsN3+5j8virtr5iZ6LG5qlMH0h
frI5wkMVcWVrzvSp8+Hr8uPNpXhtbGNnrype2E95Alfi/rEj12KLu1Zs6UxP
a/T5fVLd9dET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/A3mo9B8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.706, 0}, {0.708, 0.006200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3nWgxyXlxsdIkS6TkLc4m8i/HRQ4s1zXUDnZwU5LDEpc1
jJmXsXKibcXRQSmJlCwHazlwWf7k2+996unpc3v6NgXmh6cdhmG0/OzvrW21
Nt8TL6bxP6Xo1cjFjnzz8Ohc25UzXZ+XU3vyxqor3JmUQ8Xm9qp9ebKv9/XO
5p7Y6FbyQHZ/zI0tpWTHwHLN4KH8HI/lGtNyvmItlG1OjF/7ckfySvqpuG7J
s9Vf2zPHsj9QN9F9Irede1zOjFzfYBbubf5771S+zQc7Imdy1h19G8rK9AyG
wnFv/6JJT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
/A2sJvrK
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.708, 0}, {0.71, 0.006900000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3cVSzuCqUcCVS8jpyHCtEDisXxY47vbNoN047TP4dlt12
kZVhbGMzb+/F2Q6K7LLIRQ0XJt9+71NPT5/j8+0KBKeXmwzDGPjdxs10Rmu+
TNU0/mc3tJ/oOZOt+5P5D5eX+h1P+Vye2Hgq71zI3ZXP8EpWbh5qGx67lKtb
fa+tV7L9Yh49upwan104zsnb8TXvZl4Ovkdtf0H2TR1Eeq/lwUR6pO5yx7fz
Zt/I9Znn5F5Rfkh9La6W5GyLt928lQ//HpYjp42P5YBnbjR9J9Mz5qxP5izL
pCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4BpKES
MA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.71, 0}, {0.712, 0.007200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/GPMxU0RJEZTQ0RqUNbFIFIBY0RRNIQKTg0GZw9hzKrKWg/
UEvY0tJlDJq6nSy7WItDWEsNUkODBnqgh/954ePlt3y8PH3J9EzKMsaEms/b
yfb4yNHFR9T8z/hSupq9lAfO1/fnruSWXmdh8Fr+tI+7aj67N97Ih/2VVceV
t1dqo8u3sl3q+I4V5NmhUL7zTh7ejC2++9zzFu8+vZfrzd82inJ5J5edf5DP
vpyxyKO8N3ny8+fzmuMeFJ7k1G8lsfssT03Xg3ZJ9q6beJHbrHAu8CrTs2jK
VutWJkpPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/c
ACfk/L8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.712, 0}, {0.714, 0.0077}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAnEYx/E/ujo0hJFcg2sa0RBCQYc1NAQObQpBFBc01Q1FtDWEVhAt
LS02JBJEDkISRFNLQy/mNfR2ZeWlBA1F0SKV0JfnHvjx8Fm/wbGpYcOjlGr/
W+P7PKGk/8rR1f+9Jfr7qi6f5+Of+9fivM/cWbkRrxup8ZFb8exhOtB5J463
FIrKFvdMn6YuXNaOK/rWvfgnWP+aeRCX55t3B8vio1LIaH0UZ8ID2qvLycVE
6eBJPGmby6vP4qHIUnS0Iu5Y2/zucsRNtULO+yJ+j55NXLpsbTht2ap476Nu
zdXE9NzuPumNFRd0emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnpiemJ64l+ZchJq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.714, 0}, {0.716, 0.008700000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPgsC5cgrNJolcMnDTwXAIg2hpyKEMQbQIKjAKBHEzJYKG
hpaEBp0qIlKCIIhWBxHJ1Yp+NH/KslBM6OW+g+N4lhteg3t11tOjKMro33bv
Rb2V3Xx+tCn/c+AcjE69iLeOx+xDr2JX2/5TUtk6N396/SYePlnz7pXEvZqI
fqksLi4e5SbexXfpy1hfRZzsz0zmVd5ZfvpNVMUrt+2z7Zp4Rqf1TdfF4wGT
Qf8hHui+U7lhdO3efIrzoXXHfkOcvo+0PF/iQ3P83PItDkZTfk1TvPCQGSmo
TM9CM+i72gjb6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6YnpiTsA+ydL
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.716, 0}, {0.718, 0.0095}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPG/r7SSoC2hTbGQBptaghKCxGgJbawIQwhEFMpVcGiIIiKC
oMlwfVBTotDQIEg01BQhBQ6VbxMCQUvtBX7dOziO33LD544mwzFNKTVt7t/d
en/0VFsfAdWfxYX6i94We897J5lvsaMxHlr9ERshf8/dEd9fLt18Way31xPl
rvg4sme+FKf0w+qO+vz3mj1/OmcTz26Wlkc1savwpN4sbo0ZhasBsfksmR0U
3965piJ2cW5i5tXrEGd3g2dNi7cfNlYqQ+LgZFq7GBb7MkfF+IjY+ZxPzTvF
9PTlDq5rxn6AnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
npie+BfYtQiO
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.718, 0}, {0.72, 0.010700000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLggEQgOFPKQIzSzPTmppCDXKUQGyRJKikQaOhIBCcUhT7BaEuLkVE
IDpo0BhZUya4BYGBDm2pNUTh4BQEEVr0ct/BcTzLDe/cXnQzrFUUxTHY36t7
KsY8ujev8j/dxdv58VHxY6bx3Fb5svN+cqUXHy1p1g7HxMlj61DQIA79PRS7
fSvxL5Vn8zv2hwnxz2eynTOKWxvZ032TuHZRWl+eFBc1lWGTWZzablZeVY6U
PxI3U+JVvdaZtogXwraXrWmxoeo6c1jFPYs/8K1yI7o7UreJr+8PqoUZMT07
OeP5XS3tpSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J+4DuUD6Xw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.72, 0}, {0.722, 0.011600000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/HH4+AlF6XUxrbHu5kZBzctKVFSiAM1L+XksNRsyNVh0nZz
eBKlxtHFYXmLg3KSWI4OxIjbzvJSvv2ef/3697l+rbno6LxpGIb/d3//6Dp+
vuvKh43/27JSS4tueWU1E+irkSfvT5+rauWeQM5+ddiz/jGS9chFj2bZhld+
6nZdTPnkq3Rnot2SD94Ggt8OJ3tnXm7r5AU7sb1XLw8XUmOxBjk0tF/e3yhX
Zs4uq5vkwldu+d3hh4nPjpNmOXtYnN9ske1S906kVV6b7RoP+eXI8WCF2SbT
03cXnS65SYbpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJfwBA0OT1
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.722, 0}, {0.724, 0.0126}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGLKDSYDkFD5WAgSN/Zh5XEdWiwmioQaQiu5Ba2lUoR7RcU
h8YiShTxFyjcgijaGsSgFpfQqMQxaEqjl3MPHA7PcobXHd3fjFkURRnpbPfu
lFftltGmqvxPsE+7q5o8vJdI5cbE1vv09OG4uOnKv4cmxI8HxsXApLj4VAt/
max7W73GlDh+2v0o3ngdPNJ84pm/Effrax/WWfH3m3b5bPLLcjJSmBNXzjLO
1Lz4vJ1/WPeLT0I3x64FcbTzrW3yyk/r83ZR7NmyXWWXxD2loe3dgJieDfW6
bjh0lZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX
+sH5MQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.724, 0}, {0.726, 0.0137}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLiIkNUrgYBkVNLi5y0UpvDytTEQqCMFzsuQkFDqJI0dDW
i8aWiB4kDhGNpQRh2NCkBTU0BUUa0dhQQR/nHvhz+K1fRzwxPtugKIrjd3/f
lLNHZ3peNOX/Xg2uZrVXfBsLlRq94vx5PPug84YlpZ74xIsLm+9pTTxRPNqP
9InV1sJUe7/YtlRt+dT5u1y7uRoQP3UZl3cGxZeZNve8X7xXcdXdQ+JVZ/jA
PCyeW5uOPeoceE5Z8yNiR/dWORsQN20fr4yNimtvBU9nUHznv//40vl0t354
HRLTc9JzVkperGv0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MT0xPTEP6XS+wM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.726, 0}, {0.728, 0.0155}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUx/FrUA0RNRkNFS4RRTTVcin/ALtZZg9NKESHInJrKCfx4iio
gyBOQs8lDJpqyCFqKKKmhihaGgvpsUUP+vK7Bw6Hz3KGryeaCMQbDMPo/9nf
Wy2/bJ/5nr3G/xQ+mhaL4/K6v9u9YsmhneFLc0I2XVa61S93hWPmg8Nf1c36
waT82JLfTU3JtdjeUjAgb52cdvROyxn33dWnw8uJV/siKPvOm0dLM/Kgp+dt
dVZu2xjZH5uT6zdWtH1evh2Idz45fJROXh+G5OJ9PmOH5b93C3IkW3vvi8j0
HFqruI4bc156YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
Ynrib4WV4s8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.728, 0}, {0.73, 0.0176}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/HXiua6lYu/K4fFyYmTeXFTLAeHNeyPd8OwcnCzcptNucxl
SorLauGkJifkpFakbOfVXK2WKGXKt9/71NPT5/Icvp5Ict5yGIYx1Nq/Gzy8
a3qDdZ/xP+PvleK3zR7zI/q0KDvyzu6TJbnW6H9OLsuPM6P7ZkgunM9OuMNy
5sf6rNm8ubB7cR2R/Zc5Kx2VR5zFnsCK7A7fvwxbcrNUbb2U31wNsxyTbxKd
X6dx+fhh4Gp7VU71jsWn1+TQzlxf17o8WY691m0e9KYOSgm5Y+9oKrsh03Pr
rO223ZXz0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8CdzfkVg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.73, 0}, {0.732, 0.0196}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLRpANjhUNYS3hEBgNNYRDZNGUthZBIj3C0jTNNARbhcTB
ZiNoyaAImxQcahIcItCyURCkCGoyDOpBP+ddOFy+5cD5rZt+t7dHKWX7G/3v
S2bnU76WQ/2/1nP+e21HXJm6v5ncFedTDU35xenm5+ijwYE5c+08IF49tZ6E
98TTHzMLi0Hx4NJKdygk7uS2btsGNzqJ7eK+uOTWF4pzl1f1jYj4uPchbT8Q
e9Zfnaao2Hn39fNk8IRloHBxKO7XxnzRmPitPDu+HBdXh10vI0fi66CWeTeY
nmf6GYWsg56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
nvgXQAwQOg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.732, 0}, {0.734, 0.0212}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D0oxHEcx/GfG5SOmQxK/l1isCgdwy2GQzosYrxcnUGXh0FxDx7OnUNx
J//JZJASksREisVkoeiOzSB1A6YrD+Xd5/+tT99e67s+GBkIuYwxTb/7+0cT
4Y332Vef+b/sbdx/EZWnLPt7PSYPRg9Og3HZe3891pqQa1vyVvmcXEp9PD04
XHhx5/bm5UtvQ/fMgryTbS/rXZSTb/1ndUk53DkaKTrctZ3wXC3JzV92PpeS
qwKHm6G0XNy96Wlblu9MwVWRkU+GPs8fHd46rhzfX5Gn3VZjbFUeHul4DqzJ
9Kz295VqJm0fPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98Q/5lPCq
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.734, 0}, {0.736, 0.0229}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQlEYh/FDSA2R4NIYGS4V0tZQmdIaaRg0ODSUgeggRA1Ci9HQkn35
kVZb0Kg4BVGb2OzQ5gctNjVUuAXdCz387wuHw295eXm82+no7pAxZsZ69h+L
L3Yjp/2g+Z+l52jRm5MnxpNr3w6bdNbVOJPfm9dPxXO5MVnbS1zID5nm9MKl
fNLq9Eav5NTsoNR2OHw8Fqnm5bm2bzhbkD3z9oXyT25j31eS3/pJa6P8GDqy
TpQrZXvkw6/aeqoib62+jgRu5NB998V9K0/9Dg56Drs23f76nUzPnc/YyvJH
OUhPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8B4YV
Asw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.736, 0}, {0.738, 0.0253}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/FLBBFFUbg2NKQgGOEuF2pwDUtprMDJMBpCdCkQWqKxxY+0
77K6kOAgLVENGeXuVmgJDa0VLaX28L8HXg6/7T3P6OJyINxlGIb777V2d2jA
U8w2TeN/3qyxRnJHvu/xpYM5uTA/G3Dl5a1ypPfb5uhw8vphV56OpGKZPdl7
dzke3ZcdI5VX80D+Wn3ODB3KternTN3mK9dgX+lIzq47bzaO5bWaLz53Ii94
gxPuU3lqc6n5Y3Pr2qeC3D73TH7fLvavnMuPH5XbyQvZ8r8kHJZMz86/0yY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xL1cII/4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.738, 0}, {0.74, 0.027}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/GXHDWUwlGpaYUkysV70o5qaRbawXpzQlntoOWCUA4OO241
W05qY39sZv5cRFxWcnPAgazlTEqsfPu9Tz09fW5P3+65JY/VaBiG62/rN+V+
XmlPvZnG/+zGPwdfbQ5+tbwX0vKkxxnfPpRHDsamZo7kziavoy8jf88uXP3Y
/JhfD1ey8oUjOpTIyYn5bDWYl9cub/fGj2Wr68XXUZDdy/UHZddd63WpKDf3
9K7unMgfYXPYX5IrD97awKmc6V9MNpTlyObG9L3Noado2/6Z7BvN3YTOZXpO
pCPWViBm0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E/8CrcEGjQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.74, 0}, {0.742, 0.0287}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOEPCRoapJuDINjWhZagqAYtXAKhIYgMjChpcPHfAlsiAh0F
pwbDyQzEJXLTMrtoag0hUqM2NEiKQUtBpODL+Q8cDs943rFdbW3PoJSa7Gz3
uhYuC/tXH3bVm8Vw6XDlWmxp1OfMWfGf4+ezoXMtMhjL3Ihz3+PuUE4cW10a
3rkVB+IbxZk7sVdpR333YudmYL6q8/TFaSv+IDYOpM78efGXp7zlLIgr6fcR
y6M4Nfpbaup84hs6zhbFB/mJzstit3W57SmLbX7X+eyT2Pqibfc/iw1TQdOb
zvSMrEcTydeonZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ6YnvgfEOkYqw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.742, 0}, {0.744, 0.031100000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LQgEUh+GLQ0GjRhQEUW3XpSUIJG5JU4NQ4JBLJRYURH2AwqHIIWiL
iKACl7R0K6hVEBrUa//UtFoMW5VqqaGEXn4eOBye5Qxvf3B1esFhGIb5t83r
cEe6StmaZfxPdfMoE8/J6crF1rotnw5nPL68vLNbbfTdyiu171i9xb4x13zq
Th46MLv37mVnYzy3+CB/Ts5sjzzKhejaaEdBvv6JfJRbfOg/PksU5Y3kZTBc
kmfbsz1TT7J37s0eKMuDV82Hcpuz00pX5Pdl99f+s3yT8iaWXuTz3kDI8yrT
04y57IniiUVPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8C7vYDuQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.744, 0}, {0.746, 0.0329}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEYwPE3bqvNxVzGymFZ4qDcLFtbcZRX7bCcsFzkV3YfpTYbh9VS
avXmKCESF3+A1KvEgYNh7MV+OK7XIlv59rxPPT19bk/f7qkFNdqiKEpvY5t3
vzMyM5Q3/Mr/bMWWXPYn8aKeuHm0WO3RkkfP4sH4WWDtRdxxr9cmCmJzoHjg
eRU/bPxEaxZfFNq7Lt/Emq/vdqcoXs2GUnOGeLoaCQ6/i0dGl822D7G3+Z7F
NlObPfkUl8bP3eslsb53fRcuiw9bjbS3Is5M/oa+LV45ddavquKwo/849yWm
py8/trk9v+unJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gPmMxZA
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.746, 0}, {0.748, 0.036000000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLew2CEQ2RuCU6OwQiJoZDQ0NQNgUhiSBpQ0M0BYJC6OJk
0M/QnigIDs4NYoKENtgQXGkxLSvL6x/1du6Bj8OzfBxe8254Y8+gKMry5E33
5qzt9rytOpW/cQRW98Ov4oWSf8nVEWvz0QdjV9w8iJ8961y6u/Tk38RXlsIg
9i4+Pa5kt3riQE0NWj/EPvvIrOlsjc3Vy5/imSdb8uJL3HZ4vJG+uJraGbq/
xdmXaM70I067EyFV56PM9ELxdq/QiGvilfX7yY/ixZvWmn0k/p3Wv+n52D8J
Fg+vnfTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRj
mL8jyw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.748, 0}, {0.75, 0.038}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOHXS7NMyyUSHMSgEIeiofk1CYotTS0pKBI0KFGC4OgUaARS
1BaUDm7SoJi4Sa1KbpG4qAkNQYubT+TnvAOXe7/lcvg90eRxXFUUxaef2T2f
kcarf7JZbRvcquwmnhfEJat/O6WKr2OnX/5F8XnjquA0iUMbueDY4NlvDbPY
8V6v5ZfE/+5OMmIRd9M/O/vLYn25b3VF/Ohz3n0anMnuhUpWcVjfLr0qPjwI
1wM28dZN6sJlF5uGOe+vwQPtpddcE388vN3frovLf52jqEM8n5E2eTp7HV8W
NXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIpRKn8
vg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.75, 0}, {0.752, 0.0419}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEvKZNcstLUtHJxMATFcBMXoYjCipolwaXF6E8QxL0ogpYw
nERESecgI6JGaajBcKscxJZ0aWmoxJf7Do7j2Y7XEY2vxzSKorj+9v+WOs8r
0dFWUOnP8VJ7cN4gjucGqkNj4tUf815dZd+mx1UcFxsrC2/JCfG3NnKxbBS/
Rg7D0ybxzfWJ9kvlrCF/ez8pTm9X98/N4q2Hl7mYRRyyfb77rWLngSajmxIP
P1nWGiq3nV7dlU1cSy/epezicu9B8Zk34XbMiHePTptdlTc+8pePs2J66uu5
ncBIIUhPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
C5Ls3EA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.752, 0}, {0.754, 0.045000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M0rwwEcx/FfuIjtPA+HzWZswx4OK1rtRtz8Gjk4IJNc5LDa2g7iD3BY
lOThQnJQOzga6VfKxcEcV6I8xI5KKbHy7vP71rdvr8v38PbMLZvpBsMwgn9b
v6mnwx3L/Zo0/ieeODe3PLJrs9K82CV/194vB71ydbgx2+KTy/vt4arNB1/R
59NueW18dHfVL8+fzKTMHnmk/q5XDkxvXH3a3Hp2lLsOyDVHObIdlG8X7l+W
QnLp4mMv0ScXXU2Tzn45s9LheLB56iZmlQbkIe9Yfj0sdxZmYxMR+aeSffNH
ZXpad6F02+Nxkp6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ6YnvgX8Hny5Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.754, 0}, {0.756, 0.048600000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GL6NKQGY4FtghGDeU1H6W3x5a0tGQRDkbQIjaWRDhdaLMm
BxGpKGkLipYoCDIKmoocDSnQXoM4CEEPwY9zD/w5/NavL5aYXTYpitL/v9b/
eVyrOYeqmtK+58F0vmnwlX44dzcs3i9fdGbdYt33dB1XxSvbnxuaRxx+M6u2
EfHAVM97xWBr1r174hXXG9Pzuk/8MBPrivjFpwfrN66AOPOb3vw2OBkpeO5H
xYvHlx+5MXGoo7S3GhQ7lr4WJkNi07ml266JX+y9t68GF+Nq6mxcXCiGvVsT
YnrutDJEjzR6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriPzay9dQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.756, 0}, {0.758, 0.051500000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFXoO1FgUNJ0CRCCInR8jAzS01TmsR6kLQVBYJE0SDSYFRQ
U0OLaKhgeznp0iAi2lBBezwIKqEtiDL6uXdwHN92/OPr29GNfkVRbL/bu6W7
gCvr1lXlf46sibfYrHhzd+/K7hGHOmfxb4MdtvJQe048mKk1cl7x5/NjOjkv
fph6n/b6xLcn5o+RBfHly2hRN/hAda5VF8XaRXD42C92dxPN1YB4wr+fmQyK
Tfnzmb4lsf5V7t4b3FiplwohceX6SUuFxae995bFO9pAyxIRR2/GDl8NpufW
X7eKSk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wD
FCLuVg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.758, 0}, {0.76, 0.055200000000000006}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GLRNTYZFgULQVtRUpQcTeHwMBb2Zf2cdWhlhaXQKiliIbA
cs4xMo3GFiHcJQoCra0pEKNQosEhjR7+98DL4Te9nGfI3rXiLsMwRluvva27
gcNq8N00/meixzddsGT3TqB+Oi//FGPZzQX5tS+5Nb4oFxLnvR0h+aKUfXh2
+GC4eHS5JNv7lZm9Zdlf/mzMrsgjY125/lW5+2Qw+uFw9c3nuV+TS1Nzj6mw
fJuOH0cj8lktaXrX5YQ//d25IYcy1/myw5N/B8ue4EvrYrl59fUUsGV6bqfa
H92Y9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL+d
k/pw
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.76, 0}, {0.762, 0.059000000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEPN0H3lvxbAqHZiw6SuDSEIS3SpGn+ZJpNQuRmUNEQaA4u
0SAERZdyj8wGxyJcBIOmmsJwSGrwFr2ce+Dj8Cwfh9edKEZTFqWU13i/++d8
9LSUeAuq/xlarAfONfHdqmthZPJZ2/fVSYqr9shVLSVe/xvx4u3urJYWe2fq
z9aM2F66OByY/NG7D11mxY+ewaSSE9/sfOrLG+IT4zdPXlyedzvHJsf2tP7D
pjjwEjlqFMQOLR3OFsXquPLt3xK/vtevbSVx17huaHKr2XXp22J6xleic6f7
epCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54Ciz5
8dY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.762, 0}, {0.764, 0.0646}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D8ohHEcx/FfTNxAsvNcFBaLhdJjIkUdSibDlbq4c+Xvcbi75wwGJIqQ
9YpBR/4MVv/KYlDSo7DIzKUM/pZ3n+dbn7691rcVjHb25Rljan739zObp+XZ
oRfb/N9czr1NDcv97W+LXSNyW6awuXJUrv22Pt89Lu6pP7gck1+zgYGNcfmm
IOQPx+SjYOKucUJeP1ldKpqU46W7LU8e90bOvvbjsn1+fzg7JVtluXD3tJwf
81VUzcjP1373w+OL6oblq4S843S0biXleTdkoik5Upc8bnLkwMLaYElapufD
o29l29mz6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iX8A4zcMsQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.764, 0}, {0.766, 0.0684}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQHdA7PU+o+YU9AxQYPVun+gSJL2J/7M7WFgT/2/S7
k9tbEfwbH754RbYh+Ls8eZi02xH8uYuUd/5B4tf9tio414HgJ4YEqS/oRPBd
1mbeK+xC8FXZGqc6dyP47PEzfER7EPxX29czP0finxE4vmtHL4K/DmRcH4I/
4dBXjZh+BL9ImveB7gQEP7hEZfp/JL7ZWWu/ixMRfAm1YNbFkxD8X3VZe0om
I/iw8HyydPYRhQ2b7GHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4Un
jA8LTxgfANWLEnw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.766, 0}, {0.768, 0.07300000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHjoIjiWgtqcUhCCgK3UtwOXOzDoUEhDG6pwaCyLaimhqDQ
yk6zzo+hLbGtuKCltggClyD7GAqqMcFBUujPuwePx295w981H58xVEVRPK1t
38b6wtVK8iOg/M9TdWNZT4ntsSNP/77Y2j5/+XR46/U2fXkgNiaeJ3cOxXrq
t3MuLR7+1lovxT360Kpqin9yvpFHh+/r4bdSRlyeWjTXsuLk2eZ08FicUM2u
gZx4NlK+/nJ4/OIuYZ+IB7Xa6O6puGnU32OWuGb3Zr158U2fO9xREBeX/N1V
h+npCz3sRZuVAD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPfEfmwEM8w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.768, 0}, {0.77, 0.0781}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUx/GLUw96LI3RY2gIJGpIGkxoFC2IXtAmSQQXciylqVqiIYgg
lShIy7KH3e4/kEhQYwTREokQ2lJEQy3Rg7787oHD4bOc4dsWmh0OuwzD6PzZ
35uKeGvudss+43+Wr0YuMil5pt2ci6Zlf2yxK7Anu28TT837cr3b2npx+PXv
oXzz8Fi7fiDbno/81KG8udYQ7c3K85WO7qojeXKgv3zvsDc5up09llvezbGF
E9kVXKobOpVL6WShNSdfflmxN4cz49c9hTN5JVesbFiyWf25M30uD4YaJ/ps
mZ7xQNOq/9n20RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE38DywoFPg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.77, 0}, {0.772, 0.08170000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GL0FSRmTgGIfSwoeWiCNGl0SUwo4yGQGiJTDcXCynERVoL
rEVqCgLJzLr2fsjFpc2hIFAEIYqGAqOlgj7OPfDn8Fu/vlBkcsGiKIrrd39/
ImQNevNNTfm/EX2gq/1I3GPX7p9M/liaXjkoiKt3YTVxLC72Jl/8RXEmtp11
nojjD4eznybPD1Ws5VPx+FqtvKWLnY9fq4slcZva7R49EzfTg6+d52Kjoe0+
m7w/NjOXuxBvbC7b1i/F0fekMXUl9vt2Ev3XYjWb97RMdnxX3owbcStQ38vc
iump+zosw6mCRk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wDDKLy6Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.772, 0}, {0.774, 0.08800000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPFDCBrFjJAmh4KkoTEjuASb2grxiIpQGhxCIWehwj7GaAwu
CEQEh4bqFoeIUsuvvkBoaNACoYawJbKgE/rz7sHj8Vve8HeHorMrNkVRPOZ2
79dcM3Vw2VKV/3nKfi+sXolzPQ6nmhcfLo2U7AXxujG10bA4ZNe8J0WxPxL9
SF6Lhy+20sEbce+gbn4Uv62d9ncsrpS7Iz4eetnUK+K9RGciVhXH6462ryYO
jHkyfbfi8V3f8qvFroY2YNyJf8xvO/fi5/3t5PyD+Pxdnxx9FB9Nn33+WkzP
dri8OFM0VHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euI/bLcelg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.774, 0}, {0.776, 0.09290000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ow3Ecx/FfO5MDeUrKjptylJJ/HtYcdpDbVspDfwcXRlLO5I9ydLRI
iuSyopWcXBww5vlhmK1WDg5Cygrl3ef/rU/fXtd3Xf9wt+0xxvh+9/dXAttv
hbO8Zf5vaulw4/hcHvzM9i1fyJ1d35Vjl7JvvTTZcSUXe/wz5dfya6StJe9y
Mh5+T9zI8aLo5vytvGg7Az138sRerLrhXg5X7JyYtNw8cuSculx7kLNWH2Tj
LXyMP8qZybKt4JO8n/LbVRl5rb695sVlZzqS2n2Wh9LRuYWsHGqcbe3NyfRs
CgRHv0oSFj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PfEPNaECzA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.776, 0}, {0.778, 0.0979}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLggEUgOGPhMAtsJwq+TaJCoqg0USnMAiXhhSyyCSkoKWoX5Ap5iZN
Nog4dREyXAIhGmtI8Q941y5a0YUkhV7Od+BweJYzvOrqtnO9T1GUse72rmP2
0LpSrFiU/5k8jn1OlcQD1fSZrixuWe+9OY1zJ6WRREV81f593KuKo46h4HxN
vB8ftw3Xxe6O7bup8dzS8sVNQ6ye7/giTbFOHzCtPYmLntP8zLP4LnMd6n8R
Jw0P9oLGR/7yT/JVvHXbuTxoiRdHjZsLbfH07oRqehMP9t5p/GF2hbPvYnr6
9V+xjVTGQk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wHxF4Zrg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.778, 0}, {0.78, 0.1043}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPF/lkIgtKU0ZYhIQw2BQkNSUNgm2ZZEFIIQIaSz4ZqBEUFL
Q+lqtISSRlTg1FJbZbUF2lRElm/5FfR478Fx/JYbHttyeC5oUEoNt/fvVp2B
5NVn2aP+5y4emdmtigsPm/Xgl3h/LHXi/hZvbJ2u9tbESy83QyWdpybK9xlN
bN9rbsd+xKa3fq/vV/zqHWna6uLrw+nsh85HWmCt2BAn/dH2S/F6JlEKqUrH
88b0zniX2LWYnzUbxNbcrXrWWeur5I67xY8hFY73iM8vLQ6/UXwwMPpkN4np
ebEwOPm+cuahJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6YnbgEnkgZw
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.78, 0}, {0.782, 0.1109}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvUBK/64K20t7BihoKnab8g2Jn3om1vsEO4LvplrK
NIsDwdes69mZzYngc11fXGDLheC/1d+tzs+N4J/ruHTvARJ/48OXUzfxIPiT
rRh9W3gR/NLJEixhfAh++BuQgQi+lat70U8kvsy8OM3TAgj+32+lD+YIIvgP
/Hun5wkh+IdWLPFzEEbwlzDuYRUSQfDboi7veYzEz9j8qnirKILvxcOk3S6G
4MPC03lt5r3Crn32sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4
sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPG
h4UnjA8A2dfycQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.782, 0}, {0.784, 0.1193}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LQgEUh+HLHYoiAkE0/5TdzAa7hS5uIRGESITWIjUkglODBJXiHoKg
bUESBIH1CQKJEh2kphB0dkgSpSWosSiDXs498OPwrK+WSG0lVUVRvMP9/fCE
upizDILK/+lJ20vMKp6s+s69U+J3SyjyZXArtTf6bBPfPh1XL+3iM614dOAQ
Z7Jlfc0p3mndd83T4hW9XeoZ7Dp5i1ZmxGpHHcu7xN2AvbY7K26c+tNLmvim
H1r+MTi/Gn9tzon3S+mLK7d486O4fTgv9m1cj697xKbyQ926IP78bmcGBtPT
9HhXKYzUgvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MS/JIztVA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.784, 0}, {0.786, 0.1252}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GL3aCgaAgalAYb6mYfmllOIm19bELhJNygLXBLk5Z2qSYH
B8MhFBpapUKCKIiGhsrBOVCjaAmaBK/hw98DLy+/5XB4vLvJ2J7LMAyf87r/
b/st3ZpuRY3e1Ha+/DczcuVqoJG15PyQp5CYlY/s4HbAJyeuN0Zcc/LauH3/
2uep/XTmYl4efDhdSi3IzclSc31Rfjqonrv98uXLu3OhfGJ9j1YDcvLYdDbK
sbrHOVFe/h95Irv5aYbkvw+7WOtzPXIYL6/It7mzscyqXPgpPW6FZXoOdzM9
30XpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJO1EQ
4pM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.786, 0}, {0.788, 0.1312}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFHWElLJE1iYBAELS2ileZLyxIMh8LFcHmmtTm4SZGCQ6uC
a1BKCUZtrT0JQrG5CCJoK0WFxlpS6OfewXF84/2zWmonMaIoysJgh/esf/UY
cn2pyv9kg/fHM0ti7fzZ0Tc48NPt6Mvi+d3RcnFFbL62Rffd4rbJMeX0iJ9i
ocb4qvj2Tjt5Nbg4mXHWvOL0YaF7pIoj9WolvCZ2WfU9u09sTb9Yvg3+bfWa
D37x+9xYrrQu1gffHmyIL4bvBsT5xe3LiU1x8jQeezM4+JGZvtkS0zPei/q9
n3WVnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A8v
iflT
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.788, 0}, {0.79, 0.1399}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/F3DhzWagfNabSU4uBGMeyizOw1ZlgutOay1G4Oc1CidsZh
JdfNn5J2V7TSlpCduIwdpVhrzREr337vU09Pn9vT1xNLhtfbDMMY+NvW9VdT
nRdT7z7jf/pH9++2/bLj4HRnflr+/Lge6Q3IT5PPtYbF+eOv3O2MfNhsX80E
5c1QtythytGToXvvrDxmM3cdIdm9Eve+WvyT36pfzslVe+tBuRA/W4uE5ezV
TVffgpx2vTx8W5xI1vZKETlY7Bg/WpQHPT2NjSXZmRo+n1iW62Uz5ozK9HxM
lytv9oKPnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
+BfJkQ+N
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.79, 0}, {0.792, 0.14880000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPEjIWyTPgYp0DapraG2rpsrA4cs8yPPLoMQobXaCjWCBhtE
IhpaJKlAKHIsoSUobKmgJQp07EDEQMigP+8ePB6/8f2H9aTP6FIUZaSzf9es
zuqOhbqq/M/zqOH8sPh6Z+uptCjOvWdTuwHx5vjZpH9JHDq4bXiCYrX2Wvyx
2K19xx5CYlvePngcFn+ZrmoyIr6fnshoy+LCqXeqLyrebxvNT4sT89vnV7p4
7uLQSMfEY/biUGBF3B+967wsbty87bUtfuk1tcdVcXm9p3USFx9V3Jcba2J6
NrsjuZmBikpPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8C8vM92g=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.792, 0}, {0.794, 0.1569}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGPigZ/QLikOQThYBQILuJg3RqCQhyLIkzNLNPKmi4kbYZO
NTUIgksGiRAIteniEoRSYWOQtQQ6GQUl9HLugcPhWc7w2tZjvo0BpZT9b/v3
ojp2nQi/e9T/6KOu0MymeC25aBmJiL33weabweMT+mllSzx8fOZNR8Xt5+LX
8ra4Pl0tOXbExXQrrGLi7GvH+mBw3G16zO+K/ee2zEFc7Px0zc4lxOb5pW/z
nriXC5U/DG719MjtvvjO138ozl1ePa0mxamhWnbqUBxYedEGj8TaTfenYTA9
TyYXCiat5qEnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+BQFO7Vk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.794, 0}, {0.796, 0.16620000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuFbg0NCzSEElUhE0CJELi4VcSPElmgVhBsUQjTYj2l/mlt1
A6e2KFqqJXErhFwCp6goBNeo4ELSJpXQy3cPHA7Pdnh7Y4mZeLthGIN/27oT
xa/mQ/ItbPzPQJf3+nRF7rD6FpKr8sftaL+5Jle7oy++dflqyTr4dNm+T0/e
pORlf+Fnf0OeTV0UY2k59Hi3GMzIvuGa37MpN3ON1yeX63Wvfb4ll1vvbcsn
h6G26R05+x4t9ezK1th8wnHZPM4Eyll56LtQs3NyZ+TyKL4nO2eVqZG8TM/x
Z6dhzlXC9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xL/WBRKc
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.796, 0}, {0.798, 0.1746}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/EviUCspaExFM5gtjQVVKB7iGBTjlEQOkjR4hIYLZaXrkdr
cnMRimhIpNHO7tAQaBFBtAVdoC0P9PA/L3y8/JaPlye0mk2u+4wxkcFz90fj
fmmu8B41/9M1fZ9/X75Z+W49emxfj242D+RcwArvFOXU2sJToiQv3iXtUFme
nEjHPz0eyuaHOxX51am17UO5E7za2jiSGzlnav5YLnT7z4ETOTP9U+15HN8b
S1yeyjM9ayR/Jo/PuhfKX+XlbasqP7ylBz/Kt7HdF6cmX5y7I9Oz1Mr4f+tO
lJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgPoUgL
xA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.798, 0}, {0.8, 0.18460000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEUwPGLkCKBYYOD0BA9BKGUnOU2tLmYZbQlQtMNnSSCBkFwCdq7
ma/sOUQFDoFISEM6tCdIgla0NvQggrzQn3MPfBx+y8fhPx5PRtYtiqJ4B8/Y
+p4xb6ryP9vvl2FNF6+F7m3BffF85anuyIknfj9SXZOHVhwz1wfil4upfiYv
Nn6LFsTnseWIpyjevdHs3yYnRzO3rZJ4UdM3c2Vx4O5qNnEodo01n9WK+Gtw
nfNI3H74XOqZXPOMDFePxfn0dCN7Ik4/BrdWT8XxuajfeyZe2Nl4/TGZnkW3
rzNpbar0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
f3uM8oA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.8, 0}, {0.802, 0.1955}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0EEogwEYh/Evuag1DkrfUS00OUjaia8WcV4NRYoaF1q4ae0yF3FxcCLb
3BjDZsZOq7WWaaXcFWlrO+xMKw15+u+tt7ff7e3pXfZ7fG2GYTh/9vdO7K1V
GmdVy/ifvo/QSelc7hg78oZjcu0wYdu4kEv1x5z7Uo5PvW13x+WDyOdwucWb
X53V9JXs9fRHdq9lV2x8dv5GNttn7EMJubGwnv9u8WtqJ/CclLP245HTWzm6
mqxtpeRQthidvJNXzPe5nrQ8/feg7HzqKmTuZZtjILj/INcD1uhiRqbnUu5l
0GcWLXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIm
210Gyg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.802, 0}, {0.804, 0.2039}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPF/0tYQVjaEBW3RYBAY1fIEl0AqaMiMDCocatAtCYKIUEdB
GhpqinSXXEpLM8t8DUHZXDqFZSC4FEQJfdw7OI7fcsM3uBqY85mUUsN/27r1
bc2+fPamqf95KM+/j5yLkzb/cVtavB8JLT4aHHw5NJ9kxAsTp8XNC/FkTN+Z
uhRba5Wxvqz4x/n1UTP4tfUuJ843h5aiV+L4jKN7JS+OJNyl0WvxugrsthfE
Lk94/NlgW/LoM3Ej7uxIxbduxY21e6+rKH5KV3v678Qpy7deN/jA37WXLYnp
GZwd6N2Y1jV6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriX/Yp9uU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.804, 0}, {0.806, 0.21330000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEcxvG3XVaOVuJk3Gw3tRIxc3QgakUp22Q35kriMNlFDkqRmuRi
xG07OClFsXebsX/muCXHLXHggPLteX/19Otz/XaFIpPzNsMwXL/7+3uLrdGr
uzev8X8rtz39O/fyjNPXmEvLQ8tTJx5TduYjs/aMbHPH2ioW16Nx8zQr37wk
N1ZzcsJjDow9yFvbtWZnXl54/Uo0LB4fdgSvH+XefVf77pPsaPqy4YL8MTq9
2VeUy8dLgy0l+fI79l61+MB/eHZeltcuUqH1ihywZzomnuWRQD3XXZXpGf6s
BY+KaS89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3x
D4a+KVc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.806, 0}, {0.808, 0.2253}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0MsrRAEUx/GbhcWUlKZm4VFEhI0FG3J1FWtmNytpJo2UR9lZaEpepSyk
bMw/MFIWMzY2Sk1TN8lG8/AYM1yvlUy3KI98+91Tp9Nnd/o2T86OR6oMw+j8
2d9rTZTOW7KOafxP6/Hn6rvH1XV+8ywnO9NdH7t5OXNqJaIFOdEQCvdfy1uL
8/U1N/KcvXZR8DjYHl8/vJX7lpNDsTs5cGVXgkXZ7SkftN3L2Y2vSMXjk6K/
MV2S9we6L/fKcmxneHPmQQ6/hazBR3lkdMGtdeSOv/dknxufOnqSX8ZSTSvP
Mj2j269LZq9t0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE38DiUoU0w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.808, 0}, {0.81, 0.23600000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGL7Q6CEQ2huESik4NNEiZBWw1C5BSEJIaouDW0iJAR1dAW
FG1tpoluNbQYZQgWbQ7CxdLStIdlD4V+zj1wOHzj+c1LofllnaIoE/0d3Ppc
biz+WHMp/3N1XCx76+LUkLo53hDv+n7cnxrHTo1fl09ir952sv8sdvqnV0JN
8ejZommqJe6NRO8ML+JKeGOrqvF54dCTbYuPLPleoiOOr92kF17F/rIasL6J
Z+2/5m+NrYnh++t3sb5i2z74EDednplIV1zaGTwszjxE+x+L99zJoKoxPSdv
L1Yd60UXPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8R9RcR0O
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.81, 0}, {0.812, 0.2461}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGvaz9mLQ6Rm4TY4GA1BA6BQSAV1eAUpgZGk6mLoYNbENjP
EGIQNBXk3JSKY9HaDXEIaWlIXaPJ/m7k27kHPg7P8nF4J2Kp4LamlPIY73ef
LhzuvHbbftWbzPmFq/Ih3nivPB18iufW9JPwl9hZai16v8V/0/n3y/r4jW7y
7bU3edknLtkC7l1NnN+KNAMWcbyWLjj6xatjR8sdk6eN32oDYvt9tXw8KH5z
PqY2h8SNbHtyxiou6+pZGxafeRzFusm5vamVK5s4alyXHRHPz0arS6Nieob2
fY27xIOfnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
+Ac4a/SH
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.812, 0}, \
{0.8140000000000001, 0.25670000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0MErgwEYx/HXmvUeNszMNluKw5u2y2Rc3x2UyBrK1bLaxcESk5z2B4zU
ai3lhMMkZ/FSctpFDSUu4rK8a0U5OFCofXvep349fa7fgXR2LmNTFCX8t/8f
H104m3SautK6we3cStAlttcLQ02L6/rB82WHuFo+L+10io8+bhPpLnFhyrTH
3OLl/TajvVs88+1ffbB4ZD4arnjE3pOJl80e8ZcjVZ72ih9T68n+XrFxuuV4
t3jPfXhx5RPnl4y1ol+8eH0XyQTE46HG61ifWMvZdtWgWL0JzD5ZbGrD6nFI
TM/Pn/uNN62m0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE/8CQWMJCQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8140000000000001, 0}, {0.8160000000000001, 0.268}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D8ohAEYx/E3DOTPfMnh5Rzec/FOUle36UzyhlKKlEsWdYM/RQwsBgwo
CRkYpBtcRl5JWQynKAsLUefPoK6Uhav79nufenr6LM/wNUcmnNECwzCs/83d
TNAuPq7KRI383MzH3Dm/nHwYmuyultfsqbBZIyeWV16+Pe57Pti+qpXbI2fO
pin7Nu5Kxurk38/3i456+amzcLo0ILt7la2PHu//2K/JBnmxp2tnISjHj4Z7
nUY5lnvXJFuDq5dZj8tOD2eum+Wv8vO2LUtOx+/fxkPyifuxG2mR131F/RVh
mZ5Ls+nUQPY2Sk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wH3PwGxQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8160000000000001, 0}, \
{0.8180000000000001, 0.2806}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQPUWCJYxP95U9AxSUFUrzPkDiR5wyOrJRD8G3Uvaq
btZH8GVrEo1CDRD8f1cqXqoZIvgPdCcs+IHEP9S2PPyUEYK/9P4+vjnGCH6H
xbWjuSYIfubEtzX2pgi+9ysWE0EzBF/XWeb1IyQ+/xzjRVvMEfyPX7wi2ywQ
/Mu+SQIRlgj+tmWVxzWtEPwZ/yfU/UbiV0WsMD1rjeDHbNz/Zp4Ngm/HdX1x
gS2CDwvP47t29LJ9uGQPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeF
J4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4s
PGF8WHjC+ABjvwi8
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8180000000000001, 0}, \
{0.8200000000000001, 0.2959}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOFrkUOjWptkIA0iCKEUQV41zfyooTEqImkrClqiIJQ7JTbY
1BCBiKj9gUAcmpKioHIwaNWQhtShKYgSejn3wOHwLGd4xzd3l7cGFEVx/G3/
eocb+b3ZD1X5H1vicyXgFQ9Wh0wWVdyyWO9aOtd23Mlrn7h0G5s68YvTY/2H
4u2Dw4JzTrz0nF390XnSUTY/BcVm7eY+FxJ/vTVS+/PiV3dnOhQWV06N3dEF
8cW7tdjW+Vj1rFci4o3z+EgmKg70Eg9rMbE9eqS54mJj/mzGsChuf5d7LzrT
c6KpXT5e1VV6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnriX/E/Bnc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8200000000000001, 0}, \
{0.8220000000000001, 0.3073}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnCSkHl4UtcpHUDtR2Qc9pJbXhMe8vw7aLi0hKrbTDJIfl
7e6isKwcXVbsuBoRNbnISd6auMgF5dvv+devf5/rt3FmzoqWGIbR8ru///h9
+H7lfzKN/8sFzw72AnI6XQgt9cjJsqKjq1eeD5Wf1/bJ1kl94tlmT7W3I2PJ
jln/R7Jf/spGUlNB+c4Zm24bkDOL2zWlg/JuPnVxY3O8Kbu6PyRHVm47l4dl
X6H42T0iN7dWHLlG5cr1hvCbzS8P3rrTMTnfHrjcHJePd6Jr4Ql56zVmeiZl
ei44q+7dG9cmPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PTE98Q+G5PBm
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8220000000000001, 0}, \
{0.8240000000000001, 0.32130000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHQyDiHkj4ZzQaozcEDxsagtAaAgmsLFPLiqBB0BwCGwoX
Mx2FNispqF0pGlrFQhTSOYgwInQIfIIf9w6O47fc8DmDB8shk6Iobn2HN/uV
1KYDn5oymqP53N/YmnileFNuGKz2nrau18W2paYtuSH+L3Vri0Hxh8l8Zt8U
V1cdnq7BV48z+kdx2uq9y4XE4e3hiBcqxxNqWDw5flk3R8TWw9vzlsHfr89z
5ai45mr1Uzvih8TPvW9XnNe/uWLi+JTT/muw/1R9f9kTz7a9mcK+mJ7tjuWi
dPKm0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEw8A
FvMN5Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8240000000000001, 0}, \
{0.8260000000000001, 0.3361}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvE/0qIGETRrXgyiqbFEuRBRkyQJ0dRgRFl+VVaWZQQtBYoN
FdjuVogUDa0WjU2GKEYNQa1KEKF9QA/nHng5/NbHEYhOzpmUUgO/+/vup4n0
aeRdV/9nG5ofDUbF6ij15YqJX96Oi53L4tLIebBucP6s1FtYER80q497q+JF
byPjj4u9ectY35p48NvR+jC4e3r48n5d3Cj4lnIb4rJ5QQslxNeB3YpnU5y7
Ocl2bYmTPRfjzwbPhG/bxaRYv6td7W+LNXszNLUj7khYnf0p8euDVv00mJ51
k/nQPlvW6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iX8Acx7wmg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8260000000000001, 0}, \
{0.8280000000000001, 0.3498}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L8rxHEcx/FPp3SDQWKzIL8nMt3yVTedDFwWUuqiWHz5B9wPP86v7xHp
LFcyijNd98NmQJFsymHSqZsMJDFw5dnr+6537x7Le3g2hezglMcY0/W3lVu6
ay5+LZQt8z9Xnb6d67B8FBsOpCKyU5w2dlS2+yLZ/pg85CRn6xbl3lK69cXl
euviMbMkfyafduPL8sPb+8DoinwWqPF0x+XUYUv+x+Xwt2/udlUOjQTbD9Zk
/8nM8/y63FYd3fNvyN6J/cGGTbmcPa16dfmm9rKQc+R05V1C3j7/6BjfkunZ
4z1uHJu8t+iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yl/AeQz7/8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8280000000000001, 0}, \
{0.8300000000000001, 0.3655}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOHLhUQI98RJqYiLQVNDBm5Gi2UiBAVB4GJDRKabULQ0RFo3
H9dHQTi0abQVBi21BAlBQUGvSdG2ilrKoJ9zDxwO33KG3zm/OBVWFUXROvt3
k+fvA7NbTa/yP0sO29NgUhyK9mZ+TB6+8vjrKbG9P9h1sC3+TkROozvih9vV
ZZ8urg3ltJ5d8f5G5blh8vrLRfYkLQ57Hic2M+Ix/cMylxVrbVvnpbjb17ei
GuK30qj7xuTrz+BrOS8+mlww4gWxfrgWGC+KY6phdZTE0zPVs5bJI8eXsdqe
mJ511/1XInLnpSemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
piemJ/4FCZkWkQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8300000000000001, 0}, \
{0.8320000000000001, 0.3815}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/GXUqLNUVrEDjvIkhSlZuUoS/5enMjKYcVJazhtnFdqB6MZ
3vkz/xLXleXAxUFKc9BbJFw4KG5stW+/96mnp8/lOXxbpmaHg5WGYbQWt3R7
zq/nc6kPv1Eel8Pyxjflv+DPy2RatnLO9c4tOV/vGanals05X82DzSs3o5d7
O/KMOxSOmHL/QrR9ICO33a+9Nu7KTu/ZxqfNX8ulh/Ldk1W7ui9fdP/mpw/k
RLwu0pWVw++ejupDeaKv961gsy85lsoeyU3fofGlY7kiEHMMnsjPZvKq+VSm
523D0KNrseCnJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gf7BgLE
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8320000000000001, 0}, {0.834, 0.3982}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEYhvFD4CARXmgOxSFripAgCE//gEMNmUgNQgShNTZYIYpL1ChF
OUgUDYF46WLZbThm1NLkUEFUJKi0RA0ukYEP3/ng5eO3PvbAwvhMh6Io/a39
//e9bc2WqatK+7TfXPhL533v3aCWFa9mXmuJnDhobKZm82JPwDw5fCgeKPaa
Oo/E1m715lnn7+DEcvpYXCmFXJETcaEn3hgriLcWkzuOU/HSQ973o/N03725
fCYejb6VN4tix1NzZe5cbHBZhkYuxNU152fXpfj2Q9190fnA7fVnr8TrG/PW
2LWYnlOhUqvko0pPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xPTE/8BxJ0IOY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.834, 0}, {0.836, 0.4138}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLEDjKTQNpclBQl6BBarkJLY39kUOICA4NZuAeohQ0NDQ5
RA6CRCBNhkNLaWpmZUMg2Ga6OIg4SXepK72ce+Dj8Cwfh9cVTWzFLIqi+P6e
sc+zh2rmYagp/5MYnzR3HsWbG1cpT0W8nC8FpiYv6K1Rsyqebn8XLp/E3eLP
frwmvp9T7VpdnAt7W7aGOFVeS/dMjtpCK6Vn8fqBcaHYUzm93nsRWxeNH8XD
5J1DN/l1NuJbdz+TexNfHOurR+/iZEedBNvi3SXfzfyHOHAWjAxMpuenP+bs
hb40emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l9+
hw14
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.836, 0}, {0.838, 0.4273}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/FfO+82YSuHXUftRiFPRBzlZJMyes5IUq7SJke5TisX0g6U
5aJdHfDM/z8btqyEXIQDi628+zzf+vbtdfy+g+OTQ7bHGBOqbu22LXWPlZ1n
y/yPvzTckMnJ3+1TR4kTubASX4yeytnXZGfLmZzq232vuLyQPNw8Ppftr8dY
6kIeGPxpnLmUQxs+p/dK9nqa4/XX8lu0p+vJZWcn8rF3I297p7eWb+VVOzEx
mpfn9tcC4YIcqX5r7uSO2rsuNx2UrfV7+TdY+Zx9kIvzden+okzPl1JrIDuS
t+iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/AH9E
Hdw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.838, 0}, {0.84, 0.4431}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPBcFNMAexqMApwwiCNkUUgnBqEcrBCiMikJrCrUEoK6kt
mmqocCldVCRoaGgs0KLFwPInLUtrkaIooZf7Do7j2Y63fyY0EdQoijLwt51b
DHedjBXrTuV/LnK2oPlBfDTo7n5WeS0ymTt7FC/cL0VjJbF3dN0VKIvt2/vt
4YrYUEufaqvid9fV3I3K+b1Kz/GTOPXxnV+piXe9ps3xujh82HlQ7P9xfzZU
dvimkucv4r7E8vxOQ6zRR3tnX8Wl6YPbkTfxZTazpWuK48Zrz53KG4vVr3hL
TE/LUMGqWy046YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6YnpiX8B3DACUQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.84, 0}, {0.842, 0.461}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGbUBA0hmPxxCGCGooIGhTCQofAchWRQIgsDAwcBKnGDI0Q
WmqopsKWCEHHoKnF0RLaJKlF80+lmb2gz/MuHC6/5cD5tNXQSsCklBrX5++P
b7y0L6uvdvX/Nu9/bqLvYveIeX2pJp6KTGijdfFw3lGoGNwY8ybvGuLCbngx
1RRnn/Y7gQ/xyfT57eynOHaQDQ5+if2lvKVo8Lyt/Jhuia3H3cNYWzxQMTvd
3+Kyc7KrdcQPZwuZmsHXLa9+sjjh2dZXirfS8eKaeuvZ039xNNcnnvHlXEMm
MT2v9pZdpzvPdnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6
YnpieuJfIZ0Uiw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.842, 0}, {0.844, 0.4766}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPF/b3Yzy2ox3ILSLoNTQ0E4pYREkFBTDokgCBqVa2A0NOiS
hRARQR9AdJEMgrZACXRxCC+NkvMLDoEpPZz3wOHwW87wLBzH9kOaUmr1b/t3
PVDcsWg/bvU/tkJFNQzuWtuF7LD4K6xiCZP47d3m8I+In+yu+uKo+PLMc6sb
HCwf+T7GxJ6luHY/Ll6+SL5EJsTm2vPJllnccb06rZPiz+tqo2Vw7rt9l7eI
bzaHdq+mxOfpedPBtPhw8FC8se097RpsfwyslGbEv3q89TArbu6lMtE5MT0j
a3qmnm666YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iXvlEvzl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.844, 0}, {0.846, 0.4934}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPF/FyKCaNC6ppV2G+0quTQJFi022HOJGopAiAYlRIv2iyRk
W1FLgw/aLWgQqSFoiqjmiqSIXILWoIf0ce6Bw+G3HT5jJTkb15RS/t/9u49T
O/sJRyOi/ufiuDg56hQXWqqtji6xtXBXrdu8WnlPnXaLJzq0oawuNuPu53mX
uLM2fODvEX/o0ekvm2+TS23XbvHJVaZ25BHvGfn0eq94c6tkjveJm+/1i8Pm
/eGrzT6rMXPmFasHrT3nE9dHPOeLA+LL3dBGwBCX36LBb5u3x5ZfbgbF9NTX
Yp/5uacIPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8Q+gzura
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.846, 0}, {0.848, 0.5102}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQlEYh/GLNoTYkkOQNKhlZj+82h+gLVFQQ0WNkkFTgUuoREtjILqL
FAQW0eAqRUKE0JZQLk4tYWJNtQbdGz18feFw+CyH9zy+nfT6rsMwjLB17Ptk
Yfut6e/Fjf/ZK2XL5wF59auwcTAumysXrsUJebhydz8SlL9/XnLdPre2PiK3
k3Kt6uzkQ3Jp0HuanJKPUrFNMywnb5bdjmk54Uk9PPfZv587rMzIA41iNDsr
d8Yu35fm5MdM/Ww0Il8/2RvK+dDnUN2U08f2i/Ja22utKM//jUxP6xNXnuZr
nJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX4Ink
PA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.848, 0}, {0.85, 0.5254}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGr+0ZoEC0x+sViwmC/+NJ4sJrSPybtpURK0wR
/D3TJvBXmSH4c98vP+ZtjuA3eOyvlbVA8EGmvUfiu/x6+/qAJYKvFsy6eJIV
gs+xRiYqxRrBBzpO0MwGwT8T632C3RbBX7ctqf4mEh/kutV2CH5xxsS3NfYI
fsjBFUv8HBB8c6kD0QqOCL5k8XWhT0j836ffnTzshODfVWFrnOqM4MPC05rR
t4XX/6E9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4
wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ4wMA
fEvYzQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.85, 0}, {0.852, 0.5409}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGbg0PaFrakEEaDi0uB6eCQ1a00zRoikKSsoKXNwQdSCTb3
gBYXoecQITQW1eAiilMkKHJnISOixkro59wDh8O3Hf6htZ3whkFRFMffdm9z
2Lh7MtH2Kv/zkLa6tnziwstoxzUp3nf6z3unxJsH65GGzqqW6L+ZFjvch+WM
KjYfXe0tzIjf2o/j9llxzff6/qlzMd+5KM2Jj7+Mq6d+cTxos2wHxMuXYxXP
vNjdE8j2BcWDKzFPS+efYvLjNiTWTN0Hxc+x6+hSWHx2/zQwsijOWerVb53p
WWrcZVM1zUtPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8CyMHFiw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.852, 0}, {0.854, 0.5567}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQgEUhvGbQzkKQSAF5hYFQUtBkOYsFvRhZtrHtQsNwt0jN8VyEaoh
ClpqiSSHwD+gpYIIEReHFnEIWjIKIQj6oIf3HjgcfssZHr9pz1kuwzCGf/b3
5vsaj535l6DxP1v2a+5+QQ7f9UydLMqjft97Oip7tscvA0tyuxYxPTG5PmJ5
mw5XsjvV62X56Okgn4vLf+9W5ETx5mMoIQeeG6VPhwdD7dRDUnYdu/tPV+XW
m69mr8m34Ym90Lp8cT4z3bshF76sTsvhdDRzVTHl2fKhtZuSx9ylgfimTM/u
s/3JrkgzSE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T/wNeELntg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.854, 0}, {0.856, 0.5719000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/DaGNBebQS2iIgqAguIuIPaitcIwgi3znI3uMFxzLcKup
IWi9Q+JkuOnkYhQh5RZFoYMgNBgJGvhx7oHD4Teez7Ef9/gGlFKzvf2/CxZj
bPug4VL9GdkrPs/5xD/5t4uOydXhlrviFz9ErO3bgPimNHWfDIr1cS2wGhLv
nm1O2MLi5Yr/5cvk6Rn9Mh8RD6auVtKH4u9X43cnKi4vlrLzMbGRrgVVXJz5
aE0+mZxwDlXvEmLPtSNzeiReampr60nx6MbWn/1Y3Hs2Vze51tbDhRMxPbVz
t/fz8d1FT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
3AXH4wdj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.856, 0}, {0.858, 0.5880000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/F3SGkHZ61WY6V2Wcplu+xESzlsBzepZbUWKQ3D/hiWmzHF
0UEpLXKxHAiHnZSTkE2U4zhtF4fF3vLt9z719PS5PX1dkblwtMMwDE97zVv9
ycSvEvWA8T/X4X3X9oJ8WDp9mVqUc12VwtCSPD1ZG+1MyiPlRuvR4sFe+8Xx
stwT659Jrshft76BsVX5oS/06kjJ5/Ox3W+Li/fZ4E1aTrgPfncy8kT6rBzJ
yr6nyuzwmuzwvrm7c3Jrq1l9tvj9w753si7fme9tyEdFv218U87XQ5fOvExP
j9/89DNAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
/AdI+f1s
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.858, 0}, {0.86, 0.6026}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgnEUhvE/EkFYjbVJgoRdoDHIwKWpEEmnGiPpNnzUlIskZNnNLtZX
S2stghENRbRE5dbgVqCFji5CVGsKPbzfgcPhN57HO2NFYi5jTH9jmzdVm7z1
pGpB8z9zYwtW3eHx87Xexw158Oe0lN2UO8P541harl++TAxvyUVTdrVtyzdT
33fvDtvX7cu5HXnV7fMnduXp2cBHeE8efYjY3ozs6VoMfTlsrGTL875cKZzd
2wfyU8/VyvyhfBEv9I0cyeli+dOdlZcGmg/LofWOxsfyUMnXmjyR6dn99vob
rVaD9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH8J
Exhc
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.86, 0}, {0.862, 0.6215}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLROEiGA4tDYUiJBU4NBXX3cXuzbYgAiG8kEvS0lKu0mb+
pJY/LQ5STTUUDkHl0CRBQxRlNbRFKA6CP/hy7oGPw7N8HN7pzbAWHFEUZbb3
+nvh1TG2H/9VleHYFpdutCPx/6G+40iIn39C7qbJV96Dj/ukODUY8d7fud9I
i9d9D+PLx2Jv6e3WmhHPdJqRd5NH16xzl1nxd8XZiObE/d8CJ+LyxqrmOhXH
rg1L2+TwRLRay4tXjPRupiD23F3MbxfF9qnHL7UkbvWus52JX55a+qfJ9HRP
xuuWrYZKT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
3AXrUvow
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.862, 0}, {0.864, 0.6377}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnKQdruzi4umy1Ul7KRbOS5T49KE4ruZC3E6mpaZGLi5O3
TXkdw+bhoCRyIJbcdpiSRbZyRSuhfPs9//r173P91oSGgn1lhmF4f/f3s5mP
juf1ot/4v1OPq9LakJen3BfRTTmc9Y13b8mhBrPOuy23zQ28lmx25yMrdzty
hW/RXE3IhYWUY2RXvn2/vmzdk5PtTxNVSXk+9ln/YvPol+vtZF82g57Y7IHc
lGjp6jmUq8s7nbUpudQ7ePVtc86anrxPy2fOpca1Izneny6MWXLk/CYeOJbp
2TycmXl4zPvpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iemJfwATlyEb
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.864, 0}, {0.866, 0.6522}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEvcQxSHKJwERossChI0uUKIUVDQ0NZRGDg0JLgYEsUJeoi
CNJYQ5S4S2jZn6VW6BJEzSE0xE2aGmqISno598Dh8CxneB3L4ZmQSSk18Lt/
N1au7/sLuqb+J9TTDHQXxRORz65Xg/sbltvSsbizz7mROhG31rXRpZL4/nH2
behUnB9cPeg4E+8k4wsPBkefd63Zc3HAc3QXvRB7M43NyUuxXW+6e8vi7/Gv
lm5w+92VuPLhXExfiw+nfbZgRZzMzdVHquIVFd4y18RT84mxJ4Nd+b333I2Y
ntvmWnp47UWjJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gGN3AYT
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.866, 0}, {0.868, 0.6708000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3XVYc1IZctDmalIsSsS03inKiJiFOMte33CYOSlkpDnNR
/h3VnBxWqw0z4zWWcjM5KNpyspJ35dvvferp6XN5Dt+OuejEgsswjIC99dt9
lvg6ynwEjf9pakwemlm5Mn8zPXopFy9em9uv5POWWu7T4d1lTyx1LZvZzv54
To74w/ZLecicPO7Ny34rOuO+lV1dG63PDpdj+/nTgpx5Sa6t3sn2s4Gxe3lz
q1z1WfLSe+2k4vB4yDubfpB79gJtO0XZWw0XFh/l75Gp9b4nuXSwMthQkulp
bUd+h3/egvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MR/7x0opw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.868, 0}, {0.87, 0.6868000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rgwEcx/EnpZVy0UoaaSKFHZQbevz4C0y7OK1lB1qZg5zkx8WvcpOS
mnJky8lycFJqDk+SmnkY2+yhXJc5UH7k3ef51rdvr8v38PZHZoLRGsMwun72
92YP4oN12TfT+J/Tz9WK7fJeKHGYvJUXUieRxZwc9lhNY3fycLh81WbL7X8P
5doGr3lxL79Od7/vPMiX5yPJqbx81Dwx2f8ob83N+uqf5Li1dp13Odi5v35c
kPuW0kMrRbkxZ1XHS/JHr5PqeJbtja9o1eWzkrclU5YTAz03u468vD26GXuR
6Tkf8LdWYo5JT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xP/A3TNAyE
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.87, 0}, {0.872, 0.7008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuFLbg0lQREOkTQkSc1NimlGYw1C2SSYJIGUji0NImY0BI2C
0daSJJptzgbWIuESBNHNn8z+DM3Kgl7OPfBxeNbX6AksensURZn43d/fPrDH
1tWqVfk/T315xvIgds5ttvrL4vFENHmrcW8r4UtVxLWF7Ei4Ki4cXxZdNXFS
p+6aHsX7K9/2tsah9ODnRV3s6ps8jT+Jp32OtUBDbMi5R23P4s5w8HrgRXyz
sbN3p3EufzibeRUfjZ13Im/i8NZVauldvFpU/eameH7qx/ilsTkyVCp8iOmp
L5+d6NR7Kz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PXEXt6ojqQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.872, 0}, {0.874, 0.7157}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLggEUgOFPs4xocLHLYoTUkCS0NQQOkolgQ5OEEiROhUIX8B8oXqCI
Ngcp0DlI1HAM2gKlBqMhXDQLGiIqL5VSb+c7cDg8yxne6c3QWkCrKMpcb/vX
EhmrXr8/2ZS/GX2YP0h/iF8Wl1d2PsWVQ++XvSU+b+7mjG3xsT2+XVc5nDox
Fzvi9bfiXawrXlot9z6KTdmG0/ot/p3nf9c84/myypdn1uCpRpwZcczsa8VR
v+/eMSDeKu0dTejEbmPC1VS5/600KDZcXRSSQ+LXqUpoQy++DT/OLgyL6Xlj
CUzWPHUbPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8Q/TE/uN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.874, 0}, {0.876, 0.7296}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3Ecx/GfjYVhG8NTSnGQnss2cX6ciCZSrlutXBwm+dNsBwfXZ2sl
moMTVhx2W2Sz2okrkVaLXCyy4uLkgPLu+3zr07fX9T0QWZ5ftCml9N/9/fvY
61Cg+d1Q/3d2ox5tLeJ9Xdu9szix7QtmW8Wh6oQ95hSPj4UuptrEg6n1lb52
sb1mDtctfjGOnkod4utMYS/tEp9+3s5E3GJz+q1x1COOHjYUmzrFc9/a6oPF
Iwt+/aRL7M1NPse94i9HOBPsFlfCG7P9PeLCedLxYfGB5/iy3CveWiqu7Whi
erqc+ezmVc2gJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gH9wusx
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.876, 0}, {0.878, 0.7431}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXZ+1p2SyxBt7BihIPHxZO1USwXeWef3ITArBVy1l
msUhjeBznJMMvIXEf6lmyLFGBsE/U++xv1YWwV97I77MXw7Bn2BYrqsoj+AX
dfU9+YTED3m8dPYRBQTfzGZv0DRFBF9i6hXODCUE/9fb1wcslRH8u27MFdwq
CP7++VL6d5H4C38YPluniuA3B3rObVBD8FNXJYQEqSP47iDjNBB8zZj+Q1+R
+LDwbLe4djTX5IU9LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITx
YeEJ4wMAhNfyxA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.878, 0}, {0.88, 0.7564000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/En7aYNN2UXKdlszLNhpJ7Dbk+5LC9TLlYkJbmI7Kae6ygX
tSQtdiWuWxbJTsrL1XLxNkpRTkL59nv+9evf5/ptTS8kp+sMwwj+7u8HJrPl
z46aZfxf/fHeynlAfvMWI1tB+XLm5mGuUz4s1baHQvJms2fMF5aXFlu8VZdT
FfP0oEsebLNX17plf2bKHI3I39fLT+09cjW8vvPlctnZH6+Ycv6u6MtFZSd+
ezYfk2c3XjNWr2w/e2JNfXIo4X+5d7khF9096pffP+wJJy5fDacbUwMyPZ2L
kZNC/tGiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
/gF1mwli
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.88, 0}, {0.882, 0.7701}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfdk3SSDC8o09AxRsXVZ5XNMKwZ/xf0LdbyR+VcQK
07PWCH7Mxv1v5tkg+LZc1xcX2CL4CsnvopzsEHzGPaxCIvYI/hMR2ZNPkfjH
ck0atjsg+CuOeZt3OiL4XfIgAxH8nIqqpTrOCL7fxYkx/5D4BlorhS+4IPjC
zQdOLXRF8L/evt5Y7IbgXzN5b+HqjuDv6GX7IOaB4M9+Jrv8BRK/1t40bpcn
gg8Lz40PX07dxPPSHhaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08Y
HxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC
+LDwhPEBumAPpQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.882, 0}, {0.884, 0.7828}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L8rhAEcx/GHdKwGF5GSoiyio4ieDIrHHedxfhYPh0WJQUrIXWLSDSw2
A3UcdonBlUV+lKLjLyCGu1hkQXn3eb716dtrfZeFZ+zJbMMwqn7395fNupHT
9nfT+D9n21+wYcktmfHr4Q653FpcrfbLnt3NxqyA/PJ9kLl3+Sp0sb/XKR8e
p5z5LjnmSXvbgvKsk3tb1C3bJ6Vrby778uubzm3ZOxX4iPXIX8mJxGhIfi5e
Gqvtlc/mtgpz+uSdm8Tdg8vRiuR6vF8Orzw1LwzIran0pzUoV9bkHZUMyfRs
eLyc9kVeTXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpi
euIfrLL7iQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.884, 0}, {0.886, 0.7969}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAmEYwPHDIXJwDyv6WIScGrIDh6OIcEnJoUHN7/OyRYJGa2qQmoRr
DtpKRYf2xKYGB8MhEhrcwg9yiYKGPOjPcw+8PPyWl4f/SroQ1h2KoqxNn7U9
67PVhchQU/7HebmUGds86Pvczai47Q92yjFxw9RLmUNxeVTUNuLi013zayYh
Prip1F5tVr9b2fuk2L3/Nl9MiX/vJi97afG7w7pQ3Iwub01svn3YnP4ovnCF
6qYuNnLWiAOPZ4uqIfbOXXedR2LXSfWqZ/P4+Wm7lhd3Vns/58dieqrGTr7w
+aHRE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHo
Efst
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.886, 0}, {0.888, 0.8106}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPtiKooVXzCi1BtN6iECQKoShqiUZBTPtRK8sSDRdpKWpQ
o/a7FZcKGhpaFFoFUUIociucUoIIKYtezj1wODzjeTVvaN7XoZQabO/vLTqr
n8lg3aX+5zr+bs6tiDOlzmXnqjg2pPU3LV5K6+XCmnjsefYwty626/6JQEis
TpJfo2Fx7TVz1R0R590XgSeLjfO8w9wQHzSrldSmODjTOFrYEk8bXZMDUfHw
t9b6sLh3ceTmYVvcaH97tiP+ezcmvvXuP47vik/vssc9e+J43+XUi8X09Nwn
bLr/zUVPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
A83f+Ew=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.888, 0}, {0.89, 0.8251000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ow3EYx/FvSy6ctJ01LMxNTrv8VjtoTqyllAulptjIRYb98WdjXEi7
UHJzsINaS86kVnJUQykccHBYSpNYeff5PfX09Lo9vd3jsdCEwxjj/dv6jTsL
/Y8L75b5n9Hpi5/TuOy/vCuuLsru1urU8JLcMN/U0bUsP9+0Vb5svur27ZQT
8nF6KHiQlLcqERNLydG+ZMmflge389GWFbn3peB5stlp1R+UP/P3u5k1+faj
OjCyLp8Hmx09GXn/qP3s2+ZEzTdznZXHwqHOww05cDL5MLspexpTe4GcTM+3
uaKrVn616InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
iX8BbnIbRg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.89, 0}, {0.892, 0.8374}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLoYMgtAgXnAINlYQmFwMHwZYoyEYhkBpsCVPXwLZ+bllp
WoEI0VpuiYVDyx0kJAhcpN8h+nGsoMWu0Mu5Hxw+nuXAeUcSy7OLFkVR/MYM
fo8tV4xsfoaV/2ebL085t8TvF+dDrya3hvVGXROfJe9TG9vi/PWXN74jXnE5
HgN58VzGXeqbHLwJTd/uitXRmPVkT/y7unSV2Rd3O7l0tCBujh/61aK4ul57
ejN57VkvXx6IF0IPM1pJPFn4Nk4W+3oOY6XYHvVkLUfiXmVi7M7k9k/s5fRY
TE/NO1j0EaYnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+A2GSAXQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.892, 0}, {0.894, 0.8497}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GLEEhijg3VYINDJBFB0RDOSdHDhqCpSAgKcrKyrYezYBBc
tadWVtADZyOnmoII2uRCEURCNNkUKfjxvwcOh99yhs87tzwZdhiG0VXb+n2q
ht5yqUrAaMz1+KK5kpaT+Y2J4YwcdZjOtj15eubmrmLzYOEhWtyX292WP3Eg
/4Wr77OHslVsSfcdyaVWX6jpWM5GhppfbY4/Tt2fZeWFzqXVWE4Orm/2jJzI
3S/mR8ep7PHfZr5t/tmuP5Sfy5YrmZcLA7+l+XN5N+GJ9V/Ia5++XuelTM/R
LffY1c5XgJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Y
nvgfUbEBew==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.894, 0}, {0.896, 0.8619}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLUxKhRLMVgmFTiYtDXWqoScXANBoCQYIwhJaIMCJqaQ9C
gyIQh14+y7LRFGppEiQXo6GLTVHDXaIH/Zx74HD4tsM/GInPRE2Kogz/7O9d
0xyjXadvqvI/85Pjr02Dx1LBw5Mzcf9HbDZxLjZ5t3v8F+KXdKo6kBXXvvLr
7wZnQveuak68m21re3lxzKwfLRbEvog17CmKRypDlu6SuLdPrbUM/nvvUty4
W3ZvXonLtp1OoCxOrh4c26/FicfC3KfBC84Ha/1GPLH1XN+viO1P+sbSrZie
U9MrukXrqPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
9MTfHDQPtQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.896, 0}, {0.898, 0.8722000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEUwPFL4OAgqJRLkwhazZceEN0Wh8YeoFA4KA0FPqA9emAtOjdE
DVG0uAhGi1Y+62atDTUIhTho0ehjyQv9OffAx+G3fBz+7nB8ZXNEUZSp4TO2
56O3u53vaMr/WFTH9HxB3EpNfNvuxHpTu2yYnFkIrGfvxemTmPPwQZz4Tepr
RfHy0tmetyRWL3IzXZNdg/qPXhZ3V7+uTivi90x/I1oV5y3OUa0mPg9N1u2P
4v3bxYNPkyP24FzuSezfig8vFPtKR9eBZ7F13PhR3N65GRuY/PpijJiex7Nv
1aja0eiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/
AIGGFG8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.898, 0}, {0.9, 0.8814000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/GDs1OBhVtDiwY1RkQHo6AxGsSEoAu2VhS0REuGRlvieqQ2
Q2iQipZoaup46WYXawiDhkNDEQ0Z5IEe/ueFj5ff8vHydM0uTCR8hmGEWs/d
9oU7jmn8z0F3Y8Oy5Z31n4HFkrxSa/uIlOVoXyjfXpH7tyLTrx4HX2Idx1W5
2fotfSk/Z1Kb8Sv5zLEGe67lvdGjz1+Pk5a9X76R578bM7u38th4s3O5JrvX
jdzJfl84FbiX3+PDQ28eV4qTXycPctG/VNh+lLOJ9NxUXV49zQV7n2R6muf1
w+SaY9IT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
AUzMJt4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.9, 0}, {0.902, 0.8902}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8og3EYwPFf5C5NItR2HNFOLurX2kFpJxcxB6lJLkxpa3c1kjhy4UBu
zOm9LC5Su0xsjl5evC/b3l2sltTkT74971NPT5/b09c/tzQRb1FKBX/29ybP
93uG712t/meqy7hRpnh0uZC59bg/b+vDB7EKNBurj2Ir7TsZs8SXxYF495P4
aDDSW/U4szZdzD2LF83ExtaLODqyHp61xUPbBx8hR9xeNk5bX8Xv4ev5O49L
e07f8ZvYqDdLqbJ4N9q5OV4Rp/8eFM98RT5rHuvJ2NmFK/ZnVxZ2amJ65to6
fPrK1fTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTf
KYUDqA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.902, 0}, {0.904, 0.8992}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGXgeDgVDgmTxBCyKGCoCGHMlzEcG4oQ5CMghoaAiFoEiOl
wKnBNqMhIkIdA3FocQr/zKJClmWpZWYJfdw7OI7fcsOn+na8fp2iKLa/HV71
ejcQazw5lP8ZNYTNG8/iynricfZFnMukjvVN8eVYfqmgcWSr2ku+irezPzcH
b2LPhGnT3RJP70+p5nfx+PCdxu3J1ZP7D3HhcG/5rC3OlMJ9f0d8PnNxO9cV
hyLpoOFTvFbJW8oaLy7UildfYmt8EA31xPqmybXyLa677AO1L35IOO9aGtPz
dH7EfWRsOOiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
6Yl/AVv5Ajc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.904, 0}, {0.906, 0.9079}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGvm2al5ai4BZbR4uQSxJ0SQlxSmswhCoQQi3QNjIagIOiH
oKlwVaSGpILAQQgMopaISnRL0ClouFBm0Nu5Bw6HZzzvyEJqdklTSk109/dW
T6cvPr5auvqbghFLVr7Fu5G096gjXs1vvyRU+99Ra25vskcciF/NODSxu/Sg
aiYbzmap2Ct+TahU1iK+KbvGIlbxicf/5u0Tb6wFDz5NXrybD93axMHRjHbc
Lx5f37lcHhDbn3IrU4Pilv/a57SL77cea3WTzxrNw3OHuPtseHNInNl3W+aG
xfTU35/zRqyt0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xPTE/8AcUUNJw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.906, 0}, {0.908, 0.9176000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGbKC2haeUjLXGS7EKtQaAQUTjYYyhRSBCEpqTiRjQG1ZSL
gxZRi0F7CULi0FIguNgfIAYOPqApCCRK6OPcA4fDbzt8vmR6M2VQFCXwt4Or
ZZ3GLXMvqPzPdnfu2W8RLyyvHHzr7LndmamOin++tMaNVdxYu8zt2cQvD4VI
aExcGCqbbOPi81i9/KHz7mP7sDghDo8YZi/sYjXlakYdYnNl/irgFH/aV9f7
OtfTieGaS/z0dlS5mxTnfBlt3y0+PrlXlzzi+OC9KfGi+n7d0tl71tkoTYvp
WQqdNl/zvSA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xL6uxAxo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.908, 0}, {0.91, 0.9249}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ow3Ecx/F/fynkxEFN7MnT5mEPB4ddNhdRHBAXhSm3lYtsLVcHWpTj
0larjZvroi2SJBdFjk40womr+JN3n/+3fn17/W7ft3t5dXrFNAzDb73f7dx8
nSp3vkcN5sFs3HbKj8OO03mXfLEbSg665cPnsaFvm7dGlp5uPHIim9wveOXJ
j52ZtS45OFFqGu2WW4qVs7Ye+fPrLvVi8/3cW+CkVy4f1dUyfXK2oT234JM3
4uHZoF9ePB5vNvvlWGv8/NZmbyKVLg7I9X8Hy7WOA+ti+Wq9mncEZHqmL32R
vWvr/78npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+
AfQ59YE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.91, 0}, {0.912, 0.9311}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGLvLAlokUha2iJaMnsaX/tLQ6Rm0FI4OCjoM0hEAyj2iO1
oTGRhsKiMRexlqKGEIcCXXXKXq7R1BP6OO/A5fBbLodvwkzFdlxKqWn79fdr
ulYcnbEM9T/l+vvml8OnU9ZQzS9OHWtPuVlxrOXLJgNifa4/Ys/J+qemi386
ydKHw61wJn4dFFfP88P7IfFF7+o5Oi8+Wns4GF8Qm/ZvPYcjv1b3cVE8uTFw
ebYkHrwd29peFnc1fSS0In5LRF/cYfHdvXnYdLhgX3ezKt7bLVhZQ0zPdtxb
aahvg56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgP
Vm/4HQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.912, 0}, {0.914, 0.9376000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LAgEYx/Gr4YaoJaJBMAqbXG4pUm+4XrTMt6NoiCKCyoqWBqEhC6kc
WjUEFxeJsqWlf+AiCOIImqqhkObwjIimBgv68twDPx4+63dgZXs23a4oiv93
fz+zWWjsGQ1D+b+569ppalQ84rEW+8fEnsxT96fLP7ZzdzMufh1UD0oTYmvf
G9gIi6uPQ81ARJzXEmcdk+L149WlF5ejb7s9l1Nif6ho56LizpOLw5lpsfNu
BX0x8UP4+ePL5atK8/w2Li59q8vlhHjH7OvdSorna8P3ekqstyXzXabYu7Cm
112mZ8gXyx5pjkFPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9M
T0xPTE/cAss+5Fk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.914, 0}, {0.916, 0.9433}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3OSCXnSZJr12kKUcOsrXzEmZmZlj7c9HqveMki7k47CLK
Uflz0JTbDjigJC2XHRClXIg3Urv4l2+/96mnp8/lOXy9KSucdRmG4fvZ39sW
z/TdDT4HjP/5Ks3Z+0PyfVNxe2FYPsnsJCNheat81NwxIi97qpefDs9Yr/nz
iBw6q+/fGJW7veZ7Liq7Z3t2/WOyXRlIuWPydVe25cHhw8X5q4Nxee2muJSP
y3/vJuTE6vFHZ0L2P1X3ag63B9/SF5Ny3XpD6+aU/GibFWtaPg31FoJJmZ63
rsYVM/0SoCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J/4Gawfuwg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.916, 0}, {0.918, 0.9496}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvE/LVajRVP2AQ6RENSSS5jWJmRENEiDWlctMzPETcEtu4EN
RUtDUEugqUtga0JDg1BEX6sQDTUIEQXSB/hw7oGXw299BgOxOa1NKTX8t/9/
5R7POn1vDtW605OZyS6/WG9qn3WDowups/OAeLa4p20tiUfb873eZXG3//LW
pok/Kk/bTYMfzA1nLSi+iHR8HYXEh9WB0mZYnLbYQ9MrYl/S09ezKnbVgncv
BluH0juViNiU2Z/S18Svj/nvxaj4eqxaHlkXF/TnsIqJc/VG/43B8YnO++MN
MT3nE9aDn913Bz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT0xPfEvBksH8g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.918, 0}, {0.92, 0.9552}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUh/FLSYMNrYaT6RAuEUTkEE6ZNJkNThEIkkRRmpW9qOkHSGuo
VQhaoghCp6gWp6ApSky/gGQNTUVRXejhfw8cDr/lDI8ruhyOdRmG4f1b8ybG
7U/HKx2/8T8zh669tYQ8+jY2MZmUHcHQl2NV/izPX7Ytbn5kF65S8nXYfCiX
T8/qc+tywVYrDm/IsdlmoDstB6rv3w8WD/b1Vk42ZXt8YDG9Jb/c+txT2/J9
/3TDuSNfJOP7HYsP7nLBm4yc8hz9lLJyJHNejeZk32NtaWRXdg61PD15mZ7u
ZzPEq5+emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74
F55sEPM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.92, 0}, {0.922, 0.9605}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAnEYx/F/IkEYji2FKElECI1REQ62VIjoFm2RYC2HTsFBZKX2Yq/K
1dJWRBAU0VBEy8HV3iIUZ0KjFEIvW1CBX5574MfDZ/0GprVE0qWU6vvb/+/s
t4Ot2bewat5P4fO54nCt5imdLonNwe5xfVl8tDfUEl0R5+rxa19OnBqd1RoO
jx0u9ph5ceh73y4VxN7YeTm5Km6c3E8MrIkfVdXVti6+mvy6eXLYuGxPn22I
5z3B3oWieGpm+CW2KR65SxiBLbGvYy764bDSsm5rW/z6cHBr7Igt/0UmtSum
p34cinTV38P0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTEv7G//TM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.922, 0}, {0.924, 0.9662000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0M8rw3Ecx/Fv0iTZYX8BmjRSTg6icVboOxyXVmr5Hlayg5KauSiUHzOb
37VSDttysgO5aDg6uG2W1E5SVisH5bvy7PV916dPj3r3Pjw7QxFzvskwjF77
Nf6HjvxieOfTb/zP5XLRN7Qrb7yUK217stVXT5Ycnlhvn8ztywMlryuWkD2D
w7fmgVzbDix5k/JrdcG+KN+Mrr0XD+V0qjHyynd+ykrLwfHHlpEjeSzzduc+
lrt+69GKw82z7v7rE7ma7f6In8pP9rWZM/lqbtrsOZe3Clbrj8MRT/z++UKm
p29109788tMT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
0xP/ActO/pI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.924, 0}, {0.926, 0.9699000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/EnHBRZxMHBYZdNK/JycJqntHI2PSi3lRNZksRptVLi4OLC
ms37Njy2EgcH4TLhvht5WRSOJheUb7/nX7/+fa5fdygcHCkzDMP3u78froue
XSXfTOP/+kZXpmPrcudltnV8Q25oyj+Zm3Jp6i5WuyUXbj/7Hxw+9bqqjrbl
eMRzPrcjRwr+maFdOdRhtflScmBhrPjtsOcxGr9Jy5X+VWstI78u56on9uTr
9/xFz75s997P1h/IS4lS+7PDk1+ul2NbtoLexPyh3JXpHhzOyo0VAzUtOZme
J3Z5cbH5w6QnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
pif+AZ6VDeY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.926, 0}, {0.928, 0.9737}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGXNIbaJIZL0CBCNYRBNLwgAqcGIZGQhiCdUihwklyMFkGQ
Rpcswdk/WVb6TMLIRYjGINzKrMkhhbKkj3sHx/Fbbvimt0PuHYOiKI7f/bvW
cY9xNtdVlf8Z+HbvvnV+LsYirbxYM6YW0gVxOpB/2y+KY9rDydq52G9tey0l
sWvvy/Sqs6NpbpQvxBMz9oP4pfgjojq3yuLWk+d9/kqcmwuejl2Lj48ONx91
Dr+kJjM3Yu9S4T5cES8nm1FXVWzrtBenNPHPar/b0Xn0riau9+y+xK2Ynhu1
7Nn6yqdKT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
PARPQxPj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.928, 0}, {0.93, 0.9766}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPE/Fji0RGVbpFsPWgIhCrLmwkEEE4zs4dBQdzZawihBKHBy
ySnyMQo2NUi3uqbdSpEgaEtoKjFocsmgj3MPHA6/5Qyfa0PzRWxKqYnu/l39
Zyx0ev3pUf9z7l0YXNfF8UygMn0j3lbaQe+teDl4NPNi8VThrJW5E/f3FS+i
hri9+bC6VBY3rt6HRu7Fl45O9cvi1O5ArFQR7xnjs8mqOORc7L4Uz0dXsm5T
7Kxra/ZHcc/k8fCrxc1Y2sw/iY234uH+szjnNue8NXHipPk9WhfvfHRybYvp
qW/lw35fy0NPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE/8Cz43EZI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.93, 0}, {0.932, 0.9788}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E3ByvlYgpxIaXmppSS3tnRQZkcLIdZo6jFDq7IwZ+Tk6RW
lJNscrK4rhx2eGnzZ68x/1rjIJGmcGDl229PPT19Ls/h2xyY8o5VGIbh+tvS
DRW+d95SL6bxP/1u52giLXdsuOrXzmTne+/J+Llc7Bte7LqQM9vTPVWX8tHP
0ke2zJGhzd1YRp7dOwjM2bLfYTUMXMkef/60JSu3HpYeypU1tebxtfw02V5c
v5GTCU9sIidHm3zB7lt5dSbcWH0nh63lVK7M3ratlf17uXM+7l54kOts63Pw
Uabnsx39Ggm9mvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xPTE9MS/7aIxsA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.932, 0}, {0.934, 0.9821000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLggEUhvGP3BoKpCiCooZAogbHIJS0y1xCQTZFIkEgZf+AQ0gqDYGL
EHytDSFF0hQ1lqCLIeEQ4a2Ll25gWooKPpzvwMvhtz5jG65lR5eiKBOttf/A
Y6xiSxfNSud+jbmz8Yw45as7Khpfp/uG77JidWYyEcqJPUGrfzsv3iytWUwv
4oXF3Wrvq9igHoSfNe6uqs6LN3Fh6Wpk/10cO40/rBTEYV0+YCiKj9Yb1prG
e5f9f9GSeLVn6vy4LJ52zm25PsRDN/bR2U/x/6A7qf8SP+34DjMa396fzEe+
xfSse39SSU/ZTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT9wEmUVDZg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.934, 0}, {0.936, 0.9846}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGbOTk0BGWTINGSdcdwEBxEkwYHp4paighMEvoBB9eQdCkC
pwbNwTn6Q7AhaGqIFByShnAxgnIoy3+7Ua/nHvg4PMvH4bWuhPxrBkVRJrX3
u2/uUu7Ljzen8j/p8Ww7+ineizycLdTE68VKwPYlnlN71o7OU9HRx/tv8dDz
9EGyLq7a3bNbDXHhcKnraorPX7cvRlrihCserOgcPj7RLhQv1rKlWEfs8OW1
H8WWzItX7Yn/5r3v8rz5Kq/z7am6mR4QZ0yeiV2DeH91+ckzKN7I7RyNGcX0
HJ5xXPsTVSc9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
MT3xDyVW/nk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.936, 0}, {0.9380000000000001, 0.9871000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEvs7QfUzPhQkPUIHEXFXOM22QUOSS4GghNQZfIQKStVSOI
pGhwKIIQnMXEtdZEaYmkpShICRobUujl3AOHwzOedz5tJrZtSim9v4O7U8+c
avauof4n7s+vf1oc3L0aqo+Ivfe1amFU/DPXNLcc4nb2IxB2iquP6sU2Jr7Q
tbOWxYdHwY2bcXHqOTacnRCvRFO1tUnxwvHB3qxLbH/PL35Z/GZcdxpT4ofz
u+KJW1z+bsbTHnGh/+2SV2wO3p0Wb/5q+08WR5Ih/dYn9ldWX3MzYno6ly+T
pXLPoCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4D
HDLlaQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9380000000000001, 0}, \
{0.9400000000000001, 0.9897}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHgihOgWbP1HwWDkqEixAELlEOQSgNbYJgiEsQ/SOInAUj
iCIKanIT1xwUixylpYYQHDQnxZIWh5YU+rh3cBy/7fi05G48ZVAUJTDeybWX
1tsntq+I8j8jU+Jmwy5uJg43PdPiSjlvGup8P1WoPjvE2Uxl/3JGnHx5C6ZU
8aqr3wk7xf4Dw615Vmx5VWNNnXv+kLnoEjfOorVTt7j0MXlQfBE6WtTmxHu5
8+6Pzlufhbu6VxxeqcavNbF69W5J+8S/g/7T8ry4tWY8ti6Iaw/OpZbO9NxR
O9uOx+8IPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9
8R+2VuvP
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9400000000000001, 0}, \
{0.9420000000000001, 0.9911000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/E33GbLUeYiMzabbS9qSb1X3Cz/Dg4oqynJRZMdVsRxlIvy
t0Q5KMp1q0VqJwfctJ1oZZzUbmPl2+996unpc3y+HQsrscUGwzD8f1u/uZO2
0JvnyzL+56waeb/ukrfGR4/SXjl+NTcR65ZHGpMOT4/sm83kf2xuvrtYf/TJ
FWc2fOCXn+IvH0u98m3u83g4IO+3Nk25gvLaqttZsnmmYN7f9MlDnWMbmyG5
PTVvTobl2nOy7I3IpeDuadXm/PbldMGUz4tZ12G/vBN9fVgekBN7lZQ1KNOz
xVF//NuiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn
/gVaA/Va
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9420000000000001, 0}, \
{0.9440000000000001, 0.9931000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL5OJS/oxGNSo5SP71472WtSQ2OFk4KQ4NUmNKRBAI4qJT
SwQmho1B1BLYZBQEBkF74GKlEG5B5YVezv3g8PEsB847k95JZE2KorhHo//b
1c99zd/XlP8X6435rAGxJ+p8fzN4/GTu7Coo/hqubxZD4pd4eiI5L74+z9+7
FsTHv5WDb4MLyab/aVGcumx9nC6JVctrfTcsns70t1ZUsenWbHNo4q5j8qFr
cDvnO7yJiJvtWLC0LC5P6QvFub1CYzYq3niupn4M9rov7J1Vsf3o7rG2Jqan
mtcPG2j0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE
f/OC9Vk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9440000000000001, 0}, \
{0.9460000000000001, 0.9938}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/GXNGfJv0QpJxel0ZJ6S82f1zZsoxzYxlxcKGuXcdDixA5c
HFw05U/cUSsclxwcTO2ulbIt7SAXW/n2e596evrcnr49y+v+1XrDMPqqW7vN
yYfsqfvLNP6nks/tbI7JOWfR5R6X7w4cpdYJ+eSj67xg87Y5uHQ/KYePPS37
ljxaXnlenJJ7rUSy3yM70ofDdV658HtZfrU5G3y8OPPJ1zfvofi0nKq9NyNv
hBpfOmblwG337qfNzqahkYxfblvzfqcC8s9T9CoclPOdW5GBOTkTO2pvmJfp
WbEW9lxvRZOemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ74D0mDApE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9460000000000001, 0}, \
{0.9480000000000001, 0.9949}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLSJTQHhaUIBFtDWUQcWlxEExqsB8zf2+NLS6CEIFYuFV3
d2iIrKihxUEQdw2DQHMImssURBoc9IJv5x74ODzLx+F1RE+2NYuiKIvDZ+xi
4nrK6m+pymhylfzru8ln8+XM7Y44ftpYT+6K3fV217MnXlgaf5jZF9uys7GW
yd9fK/ZSQFxd26xdHoifde0iFhRf/aTU5UNxwq33xkJif+7+sW7y6l85ng+L
7Vsf06mIuH/XefNGxZ+WCePCf5cCcxsdk29eXMMfxelJ35OuiY+PjBHT01no
n3ebvyo9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3x
ABQTHYg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9480000000000001, 0}, \
{0.9500000000000001, 0.9956}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPtsKGtpbUK7hEEm23CASRaJGklmgM8uZPmT9FEAktEYRC
gzS011Ih4t6gQY1B1HBBQSJwsSgJRKS80Mu5Bz4Oz/JxeLX15PLGkFJqcvCs
bUSsafvV/yzeHU7ohnhqvPg8vCkeTV2fmjZ/PlYDN1Hxk8fs5mLiysFXKRwX
W795EuJ9n+bq2Lx2rL/cb4nnG0v5822xUzeC0aRYneV6czviZqtYdqTEtcF1
dZuvLmruUlp80jFfjzLieOi7sJIVhy5HFry74ulfrf9j89jqbOVhT0zP7sz7
rfftw09PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8
B70VFro=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9500000000000001, 0}, \
{0.9520000000000001, 0.9966}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/Ef5hIFkdQcXQqstmgpqNsWNllD1NIgBEKmW1lZmr24GERB
gtA/0CASiYNzIbg4CWINQdjUCyFBS5TQw/ceOBw+2+EZDEQW11zGmNG/bd/e
5cnb8uabbf7nM+9fz27Jtc6gFYrKxUC8Pr0tZ0uXZz07cqwvN/fk8OrG3c/N
rjxz/1A4isnWQCu0tCe7o11D3n25WbUa3w6XR6bOK3H5Orngu0rI6UbQRA7k
8ESiOJuU/aeZsOdQHm/mhp8d7rfbD8pfmceL1LFc/2jNr5zIJV+3aywl0zPf
8ZL2vr7b9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0
xL/HfAz2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9520000000000001, 0}, \
{0.9540000000000001, 0.9977}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLUTQUtAiCU2QmRuAUpINDIgShYI5CIEjYopVzIg1mZVk+
gwapucfmk4YWlwqamnouYUO5OBn4gH7OPXA4fMsZ/kl/yBPQKIpi7u/g1pbG
NLPxH7vyP2fnU5U/laMda/hxV+z3emaKCbHjMvi6sSeeHollF/fFo6uFZe2B
+Lt0PfSl8v1Eo1pOiq8G7w7Fqbu2yXck3tSPv8+lxN6IId9Vef7B5no6FuuM
K8MXJ+LO9no9kha/PMe2nBnxreXUrMuKi4mbj6bKO5+NQi0nDtje3Mm8mJ4L
a45gqPVrpyemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J+4Bw+4C+w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9540000000000001, 0}, \
{0.9560000000000001, 0.9981000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E0ogwEcx/Gnp0g0jg44UBR5oty8tBvJysscVg6inlIUDjZxoxzUtNpq
9tjmbY9x9OT8iBM3h6ccn5W102zlYLeF8u3//OvXv8/12726uaCriqIM/O7v
62PubDRZ8Sv/N5X4blw+Ffd/+uzhlLhlsndHNcSV7Pig4/FbLfhhnomtuXUj
khbH7w7mpzPisGo0dWTFoaX7x7LHow8vYftc3OkraLELcV2vFVcuxQW7NT1y
JX5u7ws2XItzWxPN7x4fvS4+3ebEaz0bu3umeGb/cChwI9Yco9SVF7dpVqbq
MT3d7eOT4lfVT09MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP
TE9MT/wDwPohsw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9560000000000001, 0}, \
{0.9580000000000001, 0.9984000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0E8ogwEYx/G3nWjplXb250IpNUuk5C3liAhTbotcJmekdrCLk5JSS+aw
NubPvGxWTtOs7KqUkigHS1nGgYv8ybff+9TT0+f29G0KzI1MuwzDaP3Z32u2
2Zvl+Itl/M9r+HI0l5Cv7u7daztyuuvjfGpX3lg1FzqT8nypub1qT57s6326
cbgnMraV3Jcb3oPjSweya2C5ZuhQfoxF8o0pufBlL1YcTviLvvyRvJJ6KK3b
crD6MzpzLA8Gaie6T2TvWYvpTst1Hqtw6/Dfexn5+mK2I3QqZ+vDz8NZmZ65
4nZ/5q1s0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPT
E38D4rYoZQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9580000000000001, 0}, {0.96, 0.9985}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuFL1BiY5BqUENVaGEF4dXS0goqiQWgJyrElQpK71VyYNkht
LpGQlf3/2MWlWYegqCWylsB00aSX7x44HJ7xvL2R6MRim2EYQ839u7ke6yOc
q5jG/yRWk2nvibz2dDT74/DCYNFVOJWDGy+FnTO5r/y7vpSX20e6fOPn8vvm
wGfnhWy/mfvPDmf803OHl/LW9oo7fiVHvy176loOh1Kx/ht5OJ0drTrsqRcr
9q1cnXw92L2TS5na/PK9nO9wd5sP8l7rYTl2HGh+LEdcM2PZR5meVivcl0lP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/cADArJh8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.96, 0}, {0.962, 0.9987}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQmEYh/GDk0NDJN1ocojQJNqiEEQwqE0aTBokBYcmQ/eWMmsL2g/U
IjY0Za3R1O1od2tpCJuSioIaTMoDPfzPCx8vv+Xj5fGmMjNpl2EY/vazd6oz
Pr53/Boy/ieykHnPn8hDR6vF2VPZPWAmfGfyS67c3XTYOrdH3h2sL5uWvLHU
nFisyNla10e4KsdG/SXPhTy2Hp5/drj/Kd57cCnbv61dyY+bhfzctXzYMIOB
G3l7cv+z5fCKae1Ub+X0dz25dSdPRX/6cjXZvi5yL3e4hgs9DzI9p0d+va2v
txA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xH6dH
Ifc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.962, 0}, {0.964, 0.9989}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvE/tjo4RFHo4JqRNBkNXizEoc1NIYjkBk1lUER7eCuIFpeW
GiIXKUhQgmhpailMG7KyrDQl8AMpapA+oIdzD7wcfuvjnJ4L6hal1MDv/r7V
4or13NQ19X/18Ji3anI2FXo/LoiPrNHkxq04rhuRyTvx0ulOv/teHOrNZFVR
PDp/YVyZbD8va3sP4m9n52PxUVxa6T4IlMRnOZfe9yTeHxy3v5lsrIZzJ8/i
2WJ0ffNFPOFZ802VxUNbu5/DFbGtljnsehW3fJcz1ybntyuORFWcbnfyyzUx
PZsj/sDCV0OjJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpiem
J6Yn/gFrKh7k
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.964, 0}, {0.966, 0.9992000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLQ+CsNUlqU0gNUuB4B6NBCqJFSIdKhChByKEwCFrNiKCh
oSXBwS1FJF2CIFwdRKXWInr4ynxUKCn0c+6Bw+FbzvBbN4Orfp2iKLbhjm6m
1S/uv9ZU5X8ulsajrjdxOD7jNL2LvQPnT1Vj1e1J3n6ILde7W2dVsU4fMftq
4qeNq9J8XZzP3ZyMNcQJQ2GhovFx4OU30RQH7gepg0/xyuTE9nJLbN+btZq/
xMbRO407097Tu7a4fBRaPO+Icw+Rvr8rvpyLpR098WE0u6P/Fq8/F6YeNabn
Wjs7/FRX6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynp
if8AvSs7sA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.966, 0}, {0.968, 0.9997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGvW1pK4GbQEBia4FCTS5BC0MVoCe+qEYUQSFhUq1BrIhFB
0JQ4uBhtSQ1CQxDSkFOE1BbookEQaD92hV7PPXA4PMsZXs9aKprQlFIBc3t3
9e1xstZuhtX/zIfqz8WO2HvaPUp/ie3v7sjyt7geme56fsSV3MLVh8UXndjm
3a84a+yaL8XbxcPahmr1bdjyx7MD4uDKzeKoJnaXqurV4rarUbocFJvPUvtD
4vLt2JRhE5+Pz7x47eKDHf3k0+L1h/jS/bBY9+1pZyNifzpznXSInU/5rTmn
mJ4ThV6ZVpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie
mJ74DzbnBLM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.968, 0}, {0.97, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LggEQgPFXKQJTSzPTAqEpUilHCcKWSIQ+aJBwMAikLUPRv0DSxUki
gtBBwdY+nBQHJyFwsKGtrJaKQKcgKCqlh3sPjuO33PDM7kW3I1pFUZx/27+6
u+Lhsq7rU/7nfbE6NzYqbmXa9x2VLx5fjy/14tySZj1lECdytqGgURwcPBR7
V9dinyrP5MPzN+Pi749E58wkftjMnhyYxY3z0sbKhLioqQ2bLeKj0G3tWeX9
q7d4ZVIc0GtdaavYHbE/7UyJjXXPqdMm7ln9W18qt6O7Iy27+LqZrBemxfR0
lF/8Cz9dHz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0x
PfEvLhz4eg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.97, 0}, {0.972, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D8ohHEcx/FfjwWZpNQdD4//znEYbLp0JYoBMVAXyqakcMhqIJ3J8iRK
3bFZDJd/ubrBqFxGA/kXdcPNwpV3n+db3769xu/bmV0YnbOMMYG/Ldyz25Xr
Q18ubP5nz4kvL/rltfVEMFIlT95fPldUy73BrPvqsb35OZKyZfNolWzXyE89
vpupWjmz2xVrd+ST94GOH4+3+qZf7urkeTe2f1QvD+fjY0sNcmgoWdrfKJcn
rtKVTXL+O7v64fHDxFfoollOnRa97bTIbrH/INoqb8x0j3cG5Oj5YJnVJtPT
Pi48kgvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT
/wKtN/ow
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.972, 0}, {0.974, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0M8rwwEYx/FvaysHclg5YAetpM3v3z/S5+CycZuSHNR3cRM3PxY195Xl
4EiSpvgLpkaJ3BzWFGdFWPsc5cRX6vl+nnp6el+ew6stvZZaDjiOE/td7y4W
k/WBeA3O/yDs3pR9HV3ZzJx2Wgdv9/o2uqxfI4W3RLf1/XrpqLnH+vyhMvfp
61xHtaHUa7266320Tj23bLv91gN/Y92Um34PDlp/vbjHj75+mtyaPxuyvjzI
N2aGrQ9rhbuZEets4monMmqd9r75euq7+nE9Zt0+GzrZH7euu2hdWJqwVk9C
PQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE/i
B/N7ujk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.974, 0}, {0.976, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D0oxAEcxvF/EpISWYgiFhbL9e+8Pl4Ox0mRiW45r5tiu+gig/XIeMsl
LxFlsDop0RlMXorBSu7/JKMBpX7/51dPv77rpy62MDaT5zhO0+/+ftFR9cR0
mwfn/97yA2Vuu/VtNHJd2GF9chZLPPk6WRp3DzutF+eTH8uwHr/Y3xnpsnar
MpO13daVSw/ln77+zuZuLnusXxoKVrd7rc9XaoJzIev0fcAL9lmvNw/vFvdb
z25MRZ99HX6NVxwPWDe2bmYTYeuSrYO10UHr3HumpX7I+i70yC9fn6a8vauI
tXoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6Ge
hHoSP1xMv/U=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.976, 0}, {0.978, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0DtLggEUxvG3hhwicDIcKlwiCtpqSOr5APZmmaWZUIgOReDWUE2hODbo
IERr1yUM2hpKiBqKiJaGKPoCPkiXsRvBeZ8Dh8N/OcMvlMnHcq2O4/T/7O+t
7TT2LiMNOP9T+WhbqI5br0a7A8uudXJ/6CY8YT3S4hY6otZdqWz42dNftfXm
8aT1S3v5YHPKup49XIzHrHfPzjt7p61LgcfbT08v5Vm8jltHrnyj2zPWg6Ge
t5VZa//a8NFYwrp572b8SeuHgVzw1dOnhY27kznr6lO5VExZ/72bt05vXbz3
pa3Vk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J
9STUk/gG3ubBsQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.978, 0}, {0.98, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D8ohAEYx/G3G3RWVxb/ThkuJhOTnxebQgaDDvfHe4ejK4PNlQ2nLCyU
DAbDhUm9KzKpK5KYic3P1SVKOaWe9/fU09N3eYZPeyo/7oUcx+ms7d+Nb19U
Y/F3OP/T9/ZY+g501P1I30xZh/bCTQfT1i+Vttv8jPX1cM+Gm7A+PhrpjySt
N3+8z+dAL02snpynrMdOd7z1tHV3uNQ8OWsdSV7edXnWVf+p9tL6oaHiljPW
fq7+6zBrvX8VPVuesy609GaH5q0TK6OtjQvWA+XM/WugO2KFLT9nXbe2O1hc
tFZPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STU
k1BP4hcZTcVj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.98, 0}, {0.982, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D8oxHEYx/FvSGGwiQw6lsugyMCgzyBHJm4mJfJLx53z7/xJsV65DKyU
stwpEhNlYFIGKX/OaJDoPjG5KH9Sz+/z1NPTe3mGV2AwGh4ucM7V/+zvLV5e
b09GcnD/83SXyfeNWV80ne03jFtnklnPRa1Tj281V76OtZXebMeswxuB1ekJ
6+ZcS0dn3Lqiq+ezctI6vzVy8Ozr7MfS6PGU9cnfQ+vN9O7twIz1StF5qnHW
eqj/IVSYsA4dvX9d+zpYXna4M2dd4tVGEvPWL6etdd0L1pdVvffVi9Z7cW/t
1dfqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6E
ehLqSXwDIM/JIQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.982, 0}, {0.984, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0L8rxAEcxvGvG5SOf8Cg5Jt0KYvSMTyLQSddDFeMlwuDLkop7ocf53AU
d3STySAlJImJFIvNQNEdu+QZsMmPUp/v86mnT+/1VR+N98V8juMEfvf3D8eH
11+n3+D8X/4m1XWesJ5wi99rSetIYv8kmrIO3l2Ntqata1tKbuWM9Vf2/fHe
0+Vnf2F31voi2BCamrPezrdX9MxbZ156T+sy1kOdI3F6OrSVbrxcsG7+LJYK
Weua8MFGbNGaO9fdbUvWt07ZV7Vsfdz/cfbg6c2j6rG9nPWk321KrlgPDHY8
hVet1ZNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9
CfUk1JP4AWg8yt0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.984, 0}, {0.986, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D1IgmEUxfGHkBoiaWqMDJeKaGvog+MeYhg0ODREQuggRA3RZDS0ZN9q
Vlu4Jk1B5CZvc9BoSg2NHSrcgnwhuO+58HD5Lw+XX2Q1l0z3OOfGu8/fqbXZ
VuLgE+5/5h6TxUjBengoE/8OtMvlQ41D63ev/FA8sm6M1DbWj62r297YzIn1
/vNru//UOjvRKTUDHd8bSNyeWU81o735c+vBaf9C65/C0ma0ZP3yken+aH0f
233zytaVC3+sd75qi9mK9crCU9/8pXXsplUPX1mP/na22oEOLYcn766t1ZNQ
T0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JP4
AwKeypk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.986, 0}, {0.988, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0E8owwEYxvFfUhIRcXRw2FYr0u7rKQ7OxrSjVk7T5CBxoVYuXF3Y/Btm
w6+sHDhpczDivhv5Vw48tyUXI/X+nrfe3r7H99Mbn45MNjiOE6zv720cb+sr
Zj7h/M+r63tObVpfN4U3olvWhYmxSGDbevU80fzl6WRn6vJmx3oksT6X3rUO
XZ32J7PW3T2VF+xZ12Yf0h371tX72uiTpy8C7S1nB9aZJX9pOWe9WA3Pxw6t
46HoQDBvPbQy9fbtaX/927uC9d+7R9bva8XWmWPr249KefDE2h1+XOhyrdWT
UE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNST
+AGxW85L
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.988, 0}, {0.99, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D0oxAEYx/E/3aaOK4VRKbpCkmTxm3T71b2EDAoTirpBlwVJGQzGG+7o
JnXHvTjO6yJiuZLNgEGR+I0Y5CX1/H9PPT19t6dP8+h0cKzacRz/z/7eTOB+
rj7zBud/1pLvXY+unvmofSplrUPB1uTKtnXvVn9kaMe60RP2tuesP4cnz75c
fVtcjFfy1ifeRPdGwTo1kX+eLVovnF6mBnatx5seog0l68Dfg9b+q7rz8p51
TUvb/Oq+9WscPSNl68pN+KXzwDrXMbVZdWi9vrw0eO3q2F3Clz6yjvYVLmLH
1upJqCehnoR6EupJqCehnoR6EupJqCehnoR6EupJqCehnoR6EupJqCehnoR6
EupJfAOOSdIR
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.99, 0}, {0.992, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D0oxAEYx/F/lzJYvA/q6m7zkkWRM/iRRZHB4tRJSJn8N3UWSZ1R3WRg
O+5mYfJyzsud+2OglBHjxf0MFkpOqef/e+rp6bs8wyc8647PBxzHaa/s341G
9gtLJ2U4/xNJeivDp9bB0ktPS9b6Z+jrreTr5626neMz69xna2wjZ50aG2iY
ObdOpCeKXRfWC467WnVpPTqZ6H30defedjl9ZV1bc7Abz1t/zN1MjRSsH45e
G4PX1odN3967rzcX69eyRevlfFtf0rOOhQYrL63749FM96116N6drr6zDnSs
Nz/5Wj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STU
k1BPQj2JXyWw0c0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.992, 0}, {0.994, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0M8rwwEYx/FvO1COI1FK5LRdXJRa+rCjA1EOXLBMWYk/gBzIDspNUuLg
4tfcKK4rSu0Xm202HNCOPpZ24cBKPfs89fT0vjyHV0dgYTTochzH87fV6/KG
m/PxDzj/87q6FztOWN8Uz9eWktaHPTHfUMp6Y/Ot3H5nPV/6Pvqs6eH+xuno
vXX3jqdlK23tLg8kZjPWlcHx9d4H6+zBYl9D1vrqJ/xVqOndsf2TSM56+ewi
sJK3nqyPt448Wvun3pOdBeuuy+pD6zp3E66L1qWQt7L9ZH0b9Ufmnq1P2yZm
fC/W6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6Ge
hHoS6kn8Anvb24M=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.994, 0}, {0.996, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0M8rwwEYx/Fv3BQu4+JHOWhLHBycyEdWnFntsJywXJQfcUcpv3JQLkp9
z2tpkbj4AyRT4sDBr7FhbJ/bjIiVer6fp56e3renV9PwxGC0zHGclr8t3Xh9
ZLTzNg/nf9Znp+oq76wnk0vnN54O+d3lxL11x9xBz8KDde1VshBKWX+0p3ea
H62vV76jBU8fpXwNx0/WblfrxVbaen4zuDqesR7JRXq7n637+qeL1S/WgdJ7
nq4oumN7r9bZgcPGxaz1aezsMvxmnSjPrAXerTeGfoKfnp7Zr/k6yVmHq9p2
t/PW6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6Ge
hHoS6kn8Ai/P3z0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.996, 0}, {0.998, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxl0D1IQmEUxvFLew5BEQ6RtCU6OwQPYVI0NDQElVMQUgRSLg2NgWAQtTQV
9DG0lwVuzg5RQUQN4hAYLffpwz41u1F07kMHXg7/5fDyC02lR6dbHMfp9d73
HgtEDrZcF87vxFIDM2laB4uT3f331vXOzGXbg3V5Prd64+tiaSdx/Gi911Oo
Z5+sl5dOD8dr1qmL6mz42Xo42gw1fB3OdlydvFi3ViJr26/WbiwxuPBmfb6e
/Iy/W+fvMkftH9Yb8ZW5qq8XN3e9H1pP1ArXuYZ138iZd9G6a/92KNq0/hn+
tXoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6Ge
/Le/APNE2QE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.998, 0}, {1., 1.}]}}}, {}, {}}, {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{}, {{{}, \
{}, 
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw90QtMVXUcB3Amyza2SPGigAlRElxG0lAifPAdEsEdWjxmuclc0C7YRoqS
xIDxEEShglEok1fm1UhxTL2ClwiZQpADgYxHoKlwz32cxz0HHwiFk+4597e+
29l/v+3su9////FNPZCoXebk5JRg/+RzoxIj/GuWvelxgI9Irro5F5BsxKb2
q1d7Dz6JOMonGLyPGhHspR0/oV2MaI2ZzlW1GjHA+rNfBDtjQpe5zWXCCO93
K6rutbnASQkDl1K/SjHPDWqlkMH35zLKhP2eSLS38QkMnNmmVelaX+Sp5EYG
HcPPOj3P++OsXKdj4JRxojJsKRi3B+UwaG7z/WRDSSieBciFDI4833s2t2cr
fJQFTei6wap9faIQK68XY0JDzjfZ3rEaHJTrMk1oYQq9xpviUXdKjgkBAxVT
2Z270DMnF5oQ9utTXf32ZAjydXkTlrOaj3w/SIWynsqMqsXCC2uK06HUbTMj
fPMjQ/TK/UhTYkbuPlf3ltezoDxflRmZY5k1eZtyoFzXYMaRW/07139VAGW9
aTNST+pzhleWQKlzsYCrdTMYrh+Dw8MC22RyeMO+b+HwsCA76/GZqHXfweFh
Qf1o5PQ7ISfh8LDgUGNh0eFX6snDgrCFB+sY7WnysGLHluPXX+rTkYcVa+7H
3ym51kweVmjbyydL4i6ShxUeei5t7NYl8rDionuryjSiJw8rYvfMX+qKukYe
VpQbPF4dC+wkDxbvn3b3ebmymzxY9P+ln/XbfJM87PNPDZz+US95sEg6HJg/
KPWTB4srXdkFP4YOkAeLz1LypQ97hsiDg9VrsXEq7g/y4DBQXbk9aPef5MFh
4fHdfF3pGHlwEDXHN5QOTZAHh78v/7B3R8gUeXB4uvHYCkPLPfLgkb7Wdedg
6APy4DHrFsd9aXpIHjyCY6pHskJmyIPHzCFVUV2BkTx4NIu/xxf3MeTBw/Wf
Vb2G5WbyEJDk+TDQuMVCHgKEc0LRcKqVPAR0/PLaxzU5LHkI0HQn5Z3P5chD
QEF6n2opjScPAXfKUvQrtgrkIWC34Pf2kwWBPGyIaAlam9xoIw8bIkdWB51R
i+RhQ9r60cm2JpE8bGj/tL3M7YVIHjYMlasrftZI5GFDhnNI5I0SiTxEhP+m
677fKpGHiPkrKe+dui2Rh4jivAuV+TMSeYjQMIWXrZJEHiL+rZ3eNT8vkYeI
jtHE+M+fS+QhIT36rrrxhUQeEtoDF2qrliTykPBG6FvRJvvs8JBQN75nbtE+
Ozzs/3+d27lknx0eEqpXa5fk2eEx+//5HyQajXE=
        "]]}}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6]}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.59198, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0.6, 1.001}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.800101383061702*^9, 3.800101429918415*^9}, {
   3.8001014887731237`*^9, 3.800101533863792*^9}, {3.8001016303289022`*^9, 
   3.800101670842258*^9}, {3.8001017261363583`*^9, 3.8001017425943832`*^9}, {
   3.800101861035902*^9, 3.800101877365324*^9}, {3.800102833059845*^9, 
   3.800102845125955*^9}, 3.800102897255938*^9, 3.800102962777034*^9, {
   3.800111449036007*^9, 3.800111482664377*^9}, 3.8001523635932493`*^9, 
   3.80015885084383*^9, {3.8001588824001427`*^9, 3.8001588994344473`*^9}, {
   3.800159341712058*^9, 3.800159400670754*^9}, 3.800159583932454*^9, {
   3.8001596244457407`*^9, 3.800159644864078*^9}, {3.8001596833952427`*^9, 
   3.800159721297196*^9}, 3.8001597746053753`*^9, 3.800159833224969*^9, 
   3.800159876688697*^9, 3.800165038282443*^9, 3.800165479783164*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"7b776a9e-968f-41a7-8e17-10d72439d6e8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case (2): ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ">", 
     RowBox[{"-", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Lambda]", "2"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Beta]"}], "/", "2"}], "+", "k"}], ">", 
      RowBox[{
       RowBox[{"-", "1"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "\[Element]", 
         SubscriptBox["\[DoubleStruckCapitalZ]", 
          RowBox[{"\[GreaterEqual]", "0"}]]}], ")"}]}]}]}], ",", " ", 
    RowBox[{"\[Beta]", ">", "0"}]}], TraditionalForm]],ExpressionUUID->
  "9a62c71e-1813-46b2-a7ae-81407ad9aa02"]
}], "Section",
 CellChangeTimes->{{3.7975655368012466`*^9, 3.797565573151246*^9}, {
   3.797646025520924*^9, 3.797646075514587*^9}, {3.797646149006856*^9, 
   3.7976461501019917`*^9}, {3.7976527228389*^9, 3.797652722972945*^9}, {
   3.797652774848857*^9, 3.7976528250180273`*^9}, {3.800103107157546*^9, 
   3.800103117915844*^9}, 3.800153732760809*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"3b28915b-e1ca-4ebc-a771-343c626f8f9a"],

Cell["This includes the Case (1) for even \[Beta] values.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800101939648143*^9, 3.800101956418046*^9}, {
   3.800111499625705*^9, 3.800111504513501*^9}, {3.8001589083599167`*^9, 
   3.8001589587722673`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"f2ef7647-092a-4e5e-b23e-63e2fe853273"],

Cell[CellGroupData[{

Cell["Parameters", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, 
   3.7704649613007708`*^9, 3.8001117893042307`*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"7e4678e0-b01d-4594-b4b8-ad29d7ec0006"],

Cell["Enter the desired parameters here.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800101939648143*^9, 3.800101956418046*^9}, {
   3.800111499625705*^9, 3.800111504513501*^9}, {3.8001589083599167`*^9, 
   3.800158909727145*^9}, {3.800158982191461*^9, 3.800158985990473*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"e6e39df5-e7e4-4a72-adc0-cbcd22081c40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "6"}], ";", 
  RowBox[{"\[Beta]", "=", "3"}], ";", 
  RowBox[{"\[Lambda]1", "=", 
   RowBox[{"1", "/", "2"}]}], ";", 
  RowBox[{"k", "=", "5"}], ";", 
  RowBox[{"\[Lambda]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[Beta]"}], "/", "2"}], "+", "k"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.800101938177781*^9, 3.800101944527356*^9}, {
  3.800102990518301*^9, 3.800103017938034*^9}, {3.800103074882102*^9, 
  3.8001030755698566`*^9}, {3.8001031207800922`*^9, 3.800103133275444*^9}, {
  3.800103165699709*^9, 3.800103172953986*^9}, {3.800103247551597*^9, 
  3.800103248797553*^9}, {3.800103303658824*^9, 3.800103304871914*^9}, {
  3.8001116141494083`*^9, 3.8001116178615217`*^9}, {3.800111682119385*^9, 
  3.80011172503753*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ffb74f41-22ec-49b0-bd03-2b3c7fcdbed7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion scheme", "Subsection",
 CellChangeTimes->{{3.770435043373361*^9, 3.770435064301908*^9}, {
   3.770435228789394*^9, 3.770435232187951*^9}, 3.7704649806857*^9, 
   3.800111790457675*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"12b0ace8-351e-4ae5-8eb4-257fa26ad055"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"-", "1"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"P", "[", "0", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"Q", "[", "0", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"\[Alpha]", "=", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], "/", "2"}]}], ",", 
     RowBox[{"\[Alpha]", "<", "\[Lambda]2"}], ",", 
     RowBox[{"\[Alpha]", "++"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"p", "=", "0"}], ",", 
         RowBox[{"p", "<", "n"}], ",", 
         RowBox[{"p", "++"}], ",", 
         RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"p", "+", "1"}], "]"}], "=", 
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ap", "[", 
                    RowBox[{"\[Alpha]", ",", "p"}], "]"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Bp", "[", 
                    RowBox[{"\[Alpha]", ",", "p"}], "]"}], "+", 
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], 
                    "s"}]}], ")"}], 
                 RowBox[{"P", "[", "p", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Dp", "[", 
                  RowBox[{"\[Alpha]", ",", "p"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "s"}], ")"}], 
                 RowBox[{"P", "[", 
                  RowBox[{"p", "-", "1"}], "]"}]}], "+", 
                RowBox[{"s", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "s"}], ")"}], 
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"P", "[", "p", "]"}], ",", "s"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"n", "/", "2"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Beta]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], "+", 
                   "\[Lambda]1", "+", "1"}], ")"}], 
                 RowBox[{"Q", "[", "p", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "p"}], ")"}], 
                RowBox[{"Ep", "[", 
                 RowBox[{"\[Alpha]", ",", "p"}], "]"}]}], ")"}]}], "]"}]}], 
           ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"p", "+", "1"}], "]"}], "=", 
            RowBox[{"Expand", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ap", "[", 
                    RowBox[{"\[Alpha]", ",", "p"}], "]"}], "-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Bp", "[", 
                    RowBox[{"\[Alpha]", ",", "p"}], "]"}], "+", 
                    RowBox[{"n", " ", "\[Alpha]"}], "+", "p"}], ")"}], 
                    "s"}]}], ")"}], 
                 RowBox[{"Q", "[", "p", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Dp", "[", 
                  RowBox[{"\[Alpha]", ",", "p"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "s"}], ")"}], 
                 RowBox[{"Q", "[", 
                  RowBox[{"p", "-", "1"}], "]"}]}], "+", 
                RowBox[{"s", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "s"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"P", "[", "p", "]"}], "+", 
                   RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"Q", "[", "p", "]"}], ",", "s"}], "]"}]}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Beta]", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], "+", "\[Lambda]1", "+", 
                   "2", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Beta]", " ", "n"}], "-", 
                    RowBox[{"\[Beta]", "/", "2"}], "+", "\[Lambda]1", "+", 
                    "2"}], ")"}], "s"}]}], ")"}], 
                 RowBox[{"Q", "[", "p", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "p"}], ")"}], 
                RowBox[{"Ep", "[", 
                 RowBox[{"\[Alpha]", ",", "p"}], "]"}]}], ")"}]}], "]"}]}], 
           ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"P", "[", "0", "]"}], "=", 
        RowBox[{"P", "[", "n", "]"}]}], ";", 
       RowBox[{
        RowBox[{"Q", "[", "0", "]"}], "=", 
        RowBox[{"Q", "[", "n", "]"}]}]}], "\[IndentingNewLine]", "}"}]}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "p"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.797517997202628*^9, 3.797518015548005*^9}, {
   3.7975221637943707`*^9, 3.797522197561705*^9}, {3.797522248602569*^9, 
   3.797522248872381*^9}, 3.797522346809312*^9, {3.797522398958396*^9, 
   3.797522399341755*^9}, {3.797522557487207*^9, 3.7975225580050898`*^9}, 
   3.7975226980533447`*^9, {3.7975228630912733`*^9, 3.79752286358659*^9}, {
   3.797522927678199*^9, 3.797522927795691*^9}, {3.7975604121839857`*^9, 
   3.7975604340873833`*^9}, {3.797560508030554*^9, 3.797560528867378*^9}, {
   3.7975606761765738`*^9, 3.7975607343655663`*^9}, {3.7975608621888638`*^9, 
   3.7975608629702587`*^9}, {3.797560992025165*^9, 3.797560992470154*^9}, {
   3.797561031353805*^9, 3.797561034055912*^9}, {3.797561065387155*^9, 
   3.7975610666323433`*^9}, {3.797561823330289*^9, 3.7975619428998327`*^9}, {
   3.79756197634334*^9, 3.797561977333025*^9}, {3.7975620810913153`*^9, 
   3.797562082319874*^9}, {3.797563721877273*^9, 3.797563721987589*^9}, {
   3.797563766551984*^9, 3.797563767293138*^9}, {3.797564261661228*^9, 
   3.797564263514974*^9}, {3.797564309830179*^9, 3.797564311124074*^9}, {
   3.797564622914*^9, 3.797564642421742*^9}, {3.797564754116943*^9, 
   3.797564755729246*^9}, {3.7975648104698772`*^9, 3.797564810962759*^9}, 
   3.7975648623759604`*^9, {3.797565251005588*^9, 3.797565251071706*^9}, {
   3.797565388998402*^9, 3.797565452358567*^9}, {3.797565629062688*^9, 
   3.7975656992377653`*^9}, {3.797565746425675*^9, 3.7975657889512243`*^9}, {
   3.7975658240836687`*^9, 3.797565841889332*^9}, {3.797566718180332*^9, 
   3.7975667224174967`*^9}, {3.7975668044493504`*^9, 3.797566818133535*^9}, {
   3.79757185503397*^9, 3.797571897281509*^9}, {3.797571928138373*^9, 
   3.7975719344583683`*^9}, {3.797572043301587*^9, 3.797572140032653*^9}, {
   3.7975722340205307`*^9, 3.797572623411119*^9}, {3.7976047225147867`*^9, 
   3.797604811975752*^9}, {3.797605147561922*^9, 3.7976051606133966`*^9}, {
   3.797605272897212*^9, 3.797605311103003*^9}, {3.7976056905750628`*^9, 
   3.797605692677853*^9}, {3.797606027369281*^9, 3.797606028495776*^9}, {
   3.797610006618717*^9, 3.797610085733305*^9}, {3.797610653386527*^9, 
   3.7976106538163013`*^9}, {3.797611273557382*^9, 3.797611281709693*^9}, {
   3.797611317200897*^9, 3.797611318390518*^9}, {3.7976116758579817`*^9, 
   3.797611680831415*^9}, {3.7976118548784847`*^9, 3.797611855595455*^9}, {
   3.79765284343799*^9, 3.79765287272976*^9}, {3.797652967489964*^9, 
   3.7976529729681273`*^9}, {3.797653103525811*^9, 3.797653150501602*^9}, {
   3.797653416191312*^9, 3.797653422773451*^9}, 3.797653573885789*^9, {
   3.797653664240711*^9, 3.797653731264421*^9}, {3.797654638401663*^9, 
   3.797654727491437*^9}, {3.797654904657094*^9, 3.797654933119295*^9}, {
   3.797655044997443*^9, 3.797655045506756*^9}, {3.7976550988305283`*^9, 
   3.7976551137006083`*^9}, {3.797655245667433*^9, 3.797655249176754*^9}, {
   3.797655453227982*^9, 3.797655453785678*^9}, {3.797655772573689*^9, 
   3.79765577287527*^9}, {3.797658905627046*^9, 3.7976589060491467`*^9}, {
   3.7976592565895576`*^9, 3.797659258827783*^9}, {3.79954569362995*^9, 
   3.7995457127330923`*^9}, {3.7995457683439817`*^9, 3.799545770549014*^9}, {
   3.799545817177167*^9, 3.7995459063861103`*^9}, {3.799546104122321*^9, 
   3.7995461422892*^9}, {3.799546589383245*^9, 3.799546617534388*^9}, {
   3.799546691994894*^9, 3.799546692705755*^9}, {3.799546819885867*^9, 
   3.7995468339907084`*^9}, {3.79954688498732*^9, 3.799546909792926*^9}, 
   3.799547013519703*^9, 3.799547077211607*^9, {3.799547115620682*^9, 
   3.799547116440668*^9}, {3.799547170229663*^9, 3.799547170747328*^9}, {
   3.7995472500305653`*^9, 3.799547274311942*^9}, 3.799549207067903*^9, 
   3.799549299850688*^9, 3.7995493613483973`*^9, 3.799549455928989*^9, {
   3.799551201935648*^9, 3.799551230304778*^9}, {3.7995512715936203`*^9, 
   3.799551301442705*^9}, 3.799560114482018*^9, 3.7995601490489483`*^9, 
   3.7995601829416924`*^9, {3.799632302351355*^9, 3.7996323246878157`*^9}, 
   3.80010193314925*^9, {3.800101975883739*^9, 3.8001019869268627`*^9}, {
   3.8001020216959867`*^9, 3.8001020346237164`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"32d68405-494c-49b9-95ca-e173dcee4e49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Expression for the gap probability E(s) ", \
"Subsection"]], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361831264267`*^9, 3.770436183662311*^9}, 3.770464908044582*^9, {
   3.8001008652106237`*^9, 3.800100918025334*^9}, {3.800101184644643*^9, 
   3.80010118640486*^9}, 3.800102121832651*^9},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"3644e02f-7d60-47e2-ad0b-4f52a7e32225"],

Cell["\<\
For an expanded expression, use \[OpenCurlyDoubleQuote]Expand\
\[CloseCurlyDoubleQuote] instead of \[OpenCurlyDoubleQuote]Simplify\
\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, 
   3.800100776089316*^9, {3.800106410820867*^9, 3.800106505563603*^9}, {
   3.8001077674560957`*^9, 3.800107767841535*^9}, {3.8001109541080093`*^9, 
   3.800110992511405*^9}, {3.800111204106373*^9, 3.8001112237726583`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"3d14d153-21a9-4b8c-ba0d-68313cbbc673"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "s_", "]"}], ":=", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"\[Beta]", " ", 
      RowBox[{"n", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "/", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}], "+", "\[Lambda]1", "+", "1"}], ",", 
     
     RowBox[{
      RowBox[{"\[Beta]", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}], "+", "\[Lambda]1", "+", "2"}], ",", 
     "s"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"fp", "[", "s_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"f", "[", "s", "]"}], ",", "s"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", "s_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"P", "[", "0", "]"}], "*", 
     RowBox[{"f", "[", "s", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Q", "[", "0", "]"}], "*", " ", 
     RowBox[{"fp", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Es", "[", "s_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["s", 
      RowBox[{
       RowBox[{"n", 
        RowBox[{"(", 
         RowBox[{"\[Lambda]1", "+", "1"}], ")"}]}], "+", 
       RowBox[{"\[Beta]", " ", "n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}]}]], 
     RowBox[{"CJ", "[", 
      RowBox[{"n", ",", "\[Beta]", ",", "\[Lambda]1", ",", "\[Lambda]2"}], 
      "]"}], 
     RowBox[{"J", "[", "s", "]"}]}], "//", "FunctionExpand"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.797605425955711*^9, 3.7976054673791437`*^9}, {
   3.797652909869834*^9, 3.797652959821569*^9}, {3.797652992752982*^9, 
   3.7976529937363043`*^9}, {3.797654361443424*^9, 3.797654364081719*^9}, {
   3.797654974313343*^9, 3.797654984872892*^9}, {3.797655070107767*^9, 
   3.79765507044381*^9}, {3.797655643871992*^9, 3.797655657167355*^9}, 
   3.799545882016924*^9, {3.800102045050387*^9, 3.800102092508317*^9}, {
   3.800111517631061*^9, 3.800111518316983*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"851956fe-2b44-4e79-807c-a4a40f8e4b7b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"12094627905536", " ", 
    SqrtBox[
     RowBox[{"1", "-", "s"}]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3439686796274044424469611250"}], " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "39"]}], "+", 
    RowBox[{"31339425583043493460584039000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "40"]}], "-", 
    RowBox[{"183383892600342559851098587500", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "41"]}], "+", 
    RowBox[{"774501974307436874337886905000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "42"]}], "-", 
    RowBox[{"2515489952334146059596204699000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "43"]}], "+", 
    RowBox[{"6537109662016821495063515272500", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "44"]}], "-", 
    RowBox[{"13964251994216321950981927965300", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "45"]}], "+", 
    RowBox[{"24998760175687742168595227019600", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "46"]}], "-", 
    RowBox[{"38049226636624348810911441912000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "47"]}], "+", 
    RowBox[{"49783445571045617070499841575500", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "48"]}], "-", 
    RowBox[{"56475748019859513033106000687500", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "49"]}], "+", 
    RowBox[{"55925989801962672251624155360200", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "50"]}], "-", 
    RowBox[{"48603948828594955146678622171800", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "51"]}], "+", 
    RowBox[{"37230074439008663516795421430500", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "52"]}], "-", 
    RowBox[{"25221168646543366529372123760900", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "53"]}], "+", 
    RowBox[{"15152199479933688465163497959175", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "54"]}], "-", 
    RowBox[{"8090747187408973034504495059005", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "55"]}], "+", 
    RowBox[{"3846791248821415130076299233800", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "56"]}], "-", 
    RowBox[{"1631087379817469353560336571050", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "57"]}], "+", 
    RowBox[{"617581807398401536912764734100", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "58"]}], "-", 
    RowBox[{"209023086817521977467810599900", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "59"]}], "+", 
    RowBox[{"63270010357011384575608203510", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "60"]}], "-", 
    RowBox[{"17120976671681794947125737350", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "61"]}], "+", 
    RowBox[{"4134330611863885045378869975", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "62"]}], "-", 
    RowBox[{"887893730038662107466710125", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "63"]}], "+", 
    RowBox[{"168874095989947889190538350", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "64"]}], "-", 
    RowBox[{"28372156556898294180232920", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "65"]}], "+", 
    RowBox[{"4226659183199337230430000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "66"]}], "-", 
    RowBox[{"566941557434489877628800", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "67"]}], "+", 
    RowBox[{"70153408008532395820800", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "68"]}], "-", 
    RowBox[{"8099137667393628595200", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "69"]}], "+", 
    RowBox[{"846201999170040145920", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "70"]}], "-", 
    RowBox[{"74524498010984448000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "71"]}], "+", 
    RowBox[{"5085947173773312000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "72"]}], "-", 
    RowBox[{"247729009360896000", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "73"]}], "+", 
    RowBox[{"7767275352883200", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "74"]}], "-", 
    RowBox[{"118358481567744", " ", 
     SqrtBox[
      RowBox[{"1", "-", "s"}]], " ", 
     SuperscriptBox["s", "75"]}], "+", 
    RowBox[{"182030792723173632101613750", " ", 
     SuperscriptBox["s", 
      RowBox[{"75", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}]}], " ", "s"}]]}], "+", 
    RowBox[{"1673196525", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}], ")"}], "5"], " ", 
     SuperscriptBox["s", 
      RowBox[{"75", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"108792236897081550", "-", 
       RowBox[{"1584324766915007400", " ", "s"}], "+", 
       RowBox[{"11081560308275363400", " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"49570675620308086800", " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"159318004565297205450", " ", 
        SuperscriptBox["s", "4"]}], "-", 
       RowBox[{"391851816913450215360", " ", 
        SuperscriptBox["s", "5"]}], "+", 
       RowBox[{"767132720701145265600", " ", 
        SuperscriptBox["s", "6"]}], "-", 
       RowBox[{"1227617634214414650240", " ", 
        SuperscriptBox["s", "7"]}], "+", 
       RowBox[{"1636602463201742282070", " ", 
        SuperscriptBox["s", "8"]}], "-", 
       RowBox[{"1843355975798579524920", " ", 
        SuperscriptBox["s", "9"]}], "+", 
       RowBox[{"1772909533579667135400", " ", 
        SuperscriptBox["s", "10"]}], "-", 
       RowBox[{"1468065439805440179600", " ", 
        SuperscriptBox["s", "11"]}], "+", 
       RowBox[{"1053363451279816495650", " ", 
        SuperscriptBox["s", "12"]}], "-", 
       RowBox[{"658261568574932619600", " ", 
        SuperscriptBox["s", "13"]}], "+", 
       RowBox[{"359744803932453312960", " ", 
        SuperscriptBox["s", "14"]}], "-", 
       RowBox[{"172527009690841888896", " ", 
        SuperscriptBox["s", "15"]}], "+", 
       RowBox[{"72825199927441164369", " ", 
        SuperscriptBox["s", "16"]}], "-", 
       RowBox[{"27128375040577110876", " ", 
        SuperscriptBox["s", "17"]}], "+", 
       RowBox[{"8938269915332338684", " ", 
        SuperscriptBox["s", "18"]}], "-", 
       RowBox[{"2608105618326808056", " ", 
        SuperscriptBox["s", "19"]}], "+", 
       RowBox[{"673407626589775083", " ", 
        SuperscriptBox["s", "20"]}], "-", 
       RowBox[{"153126281455004880", " ", 
        SuperscriptBox["s", "21"]}], "+", 
       RowBox[{"30332672268420672", " ", 
        SuperscriptBox["s", "22"]}], "-", 
       RowBox[{"5134260956196096", " ", 
        SuperscriptBox["s", "23"]}], "+", 
       RowBox[{"720549418957056", " ", 
        SuperscriptBox["s", "24"]}], "-", 
       RowBox[{"80157453023232", " ", 
        SuperscriptBox["s", "25"]}], "+", 
       RowBox[{"6594059943936", " ", 
        SuperscriptBox["s", "26"]}], "-", 
       RowBox[{"354926002176", " ", 
        SuperscriptBox["s", "27"]}], "+", 
       RowBox[{"9340157952", " ", 
        SuperscriptBox["s", "28"]}]}], ")"}], " ", 
     RowBox[{"ArcSin", "[", 
      SqrtBox["s"], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8001031432463627`*^9, 3.800103178734687*^9, 3.8001032546632633`*^9, 
   3.800103311848247*^9, 3.800111525564048*^9, 3.800111624517288*^9, {
   3.800111687519833*^9, 3.8001117296723757`*^9}, 3.800152378961632*^9, 
   3.8001589955298777`*^9, 3.800159415551543*^9, 3.800159736038405*^9, 
   3.800159898107334*^9, 3.8001650460760117`*^9, 3.800165486860631*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"91b4fc10-6c99-4d7e-9a01-f2fc496e08a2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
High precision numerical evaluation of E(s), its plot, and comparison with \
\[Beta]-Jacobi matrix model simulation\
\>", "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151847787521*^9, 3.800151876339517*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"fc8039d1-6d07-46cd-ac73-8f68b622f77b"],

Cell["\<\
E(s) is numerically evaluated below with 6-digit precision in the interval \
[7/10, 999/1000] with a step size of 1/200. Please use integers or fractions \
for entering the interval and step size in order to maintain precision. \
`MaxExtraPrecision\[CloseCurlyQuote] option used below may be increased to a \
higher value in case of a precision loss. 
Exact symbolic results may also be obtained by removing the numerical value \
(N) option and directly printing {x,P[x]} if exact x is supplied.\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.800159024890602*^9, 3.800159025258461*^9}, {3.80015990873813*^9, 
   3.800159911025704*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"78073f8f-5f06-47bc-855d-be5e50984856"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Et", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N", "[", "s", "]"}], ",", 
        RowBox[{"Block", " ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Es", "[", "s", "]"}], ",", "6"}], "]"}]}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"7", "/", "10"}], ",", 
        RowBox[{"999", "/", "1000"}], ",", 
        RowBox[{"1", "/", "200"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"N", "[", "s", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQbWF/3tzD+43jhJhpliDaaPUBRxDto7XIFUSvYkn1
AtEeNY2BIPrKg3OzQLR5bdgcEN2w5cuMIiB9eNWpWSD6xt8XL4uB9J6Fn8G0
wYfTdb/83jjKr7sMpm/Vb54Boh/M3wOmazZ/qfkNpA12MdWD6Al3D20C0TPn
5m8G0Qsk+Y3lAt44rrGVA9NhGRyeINos6h6YTuhTjgXRxTezU0C03+/0bBD9
zrEzB0Q/KFuoIg/Sv0VfFUSbdl7RAdEv1tjog2hd+w3GIPpAZKkViL6k1mil
DKRnnnxmA6I/7A32B9FOMTFgeotl4GwrIB1+sAtMAwCb9pyq
  "],
 CellLabel->"In[20]:=",ExpressionUUID->"f94abd8e-7431-462d-b101-be9d0d183f14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "0.0002866104326090099`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.705`", ",", "0.0003737436150151802`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.71`", ",", "0.0004854653277953408`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.715`", ",", "0.0006281297906431643`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.72`", ",", "0.0008095628307944073`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.725`", ",", "0.0010393555370879997`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.73`", ",", "0.0013292040497633545`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.735`", ",", "0.0016932995069444342`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.74`", ",", "0.0021487716197106264`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.745`", ",", "0.0027161884642781778`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.75`", ",", "0.0034201137879673566`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.755`", ",", "0.00428972134607558`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.76`", ",", "0.0053594634378087115`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.765`", ",", "0.0066697878105973896`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.77`", ",", "0.0082678933793221353`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.775`", ",", "0.01020851069891674`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.78`", ",", "0.0125546877953010312`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.785`", ",", "0.0153785557913342669`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.79`", ",", "0.0187620417948252145`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.795`", ",", "0.0227974888338442991`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.0275881343905331401`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.805`", ",", "0.0332483905444626578`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.81`", ",", "0.0399038602387490453`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.815`", ",", "0.0476910161925024535`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.82`", ",", "0.0567564620985096643`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.825`", ",", "0.0672556907026427521`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.83`", ",", "0.0793512510432991851`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.835`", ",", "0.0932102385578059318`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.84`", ",", "0.1090010280863998002`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.845`", ",", "0.1268891822679346818`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.85`", ",", "0.1470324877193791683`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.855`", ",", "0.1695750999996250277`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.86`", ",", "0.1946408168418197803`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.865`", ",", "0.2223255484293236489`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.87`", ",", "0.2526891141352326611`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.875`", ",", "0.2857465671209663896`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.88`", ",", "0.3214593306847428518`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.885`", ",", "0.3597265214192966863`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.89`", ",", "0.4003769309247323739`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.895`", ",", "0.4431622352742972824`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.4877520930081613078`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.905`", ",", "0.5337318693354973707`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.91`", ",", "0.5806037752823155903`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.915`", ",", "0.6277922220449861139`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.92`", ",", "0.6746541466098277544`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.925`", ",", "0.7204949463122315767`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.93`", ",", "0.7645904472217192705`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.935`", ",", "0.8062150030585204027`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.94`", ",", "0.8446753575796862126`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.945`", ",", "0.8793492870772420937`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.95`", ",", "0.9097272608183942547`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.955`", ",", "0.935454418430850679`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.96`", ",", "0.9563690877313786198`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.965`", ",", "0.9725329112985650507`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.97`", ",", "0.9842465262099781251`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.975`", ",", "0.9920438479159028465`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.98`", ",", "0.9966576946923110093`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.985`", ",", "0.998950372915704988`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.99`", ",", "0.9998060928780309721`6."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.995`", ",", "0.9999901900445375897`6."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8001031857636414`*^9, 3.800103210639874*^9}, {
   3.800103264263749*^9, 3.800103290826933*^9}, {3.800103322255937*^9, 
   3.8001033868012247`*^9}, 3.80011154073877*^9, {3.8001115729320307`*^9, 
   3.8001115934937057`*^9}, 3.8001116295438023`*^9, {3.800111709225154*^9, 
   3.800111768598597*^9}, 3.800152382844097*^9, 3.8001590394859343`*^9, 
   3.8001594212826357`*^9, 3.8001594537469883`*^9, 3.800159739557879*^9, 
   3.800159917738352*^9, 3.8001650499870234`*^9, 3.800165489404231*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f8f675f6-d711-4ef9-a613-e7b81a63e197"]
}, Open  ]],

Cell["\<\
Comparison between the above tabulated result and the gap probability \
obtained using \[Beta]-Jacobi matrix model simulation. Run the module below \
once before calling the function \
largestev[n0,\[Beta]0,\[Lambda]1,\[Lambda]2,m0] to obtain m0 number of \
largest eigenvalues in a list `lev\[CloseCurlyQuote].\
\>", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.80015194368582*^9, 3.8001519542213373`*^9}, {3.800151984720579*^9, 
   3.8001520869905577`*^9}, {3.800152180006415*^9, 3.800152194189774*^9}, {
   3.8001522254858932`*^9, 3.8001522317100763`*^9}, 3.800152769295586*^9, {
   3.800159048549058*^9, 3.8001590502922783`*^9}, {3.800160287879876*^9, 
   3.800160288598667*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8ec86a56-e681-4e45-997d-c472ffbf08df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n", ",", " ", "\[Beta]", ",", " ", "\[Lambda]1", ",", " ", "\[Lambda]2", 
     ",", "10000"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{"lev", ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0.001"}], "}"}], ",", " ", "\"\<CDF\>\"", 
     ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.7", ",", "1.001"}], "}"}], ",", "Automatic"}], "}"}]}], 
     ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"15", ",", "Black"}], "}"}]}], ",", 
     RowBox[{"ChartElementFunction", "\[Rule]", "\"\<FadingRectangle\>\""}], 
     ",", 
     RowBox[{"ChartStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", "0.8", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Background", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.97", ",", "0.98", ",", "0.99"}], "]"}]}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Et", ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<s\>\"", ",", "\"\<E(s)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.9", ",", "0", ",", "0.2"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.797653647821991*^9, {3.797655383072513*^9, 3.797655384246853*^9}, {
   3.8001013483804293`*^9, 3.800101429387726*^9}, {3.8001015059424467`*^9, 
   3.8001015333662577`*^9}, {3.8001017416124477`*^9, 3.800101742297785*^9}, {
   3.800101858235482*^9, 3.800101876571849*^9}, {3.800103397356614*^9, 
   3.800103448034247*^9}, {3.80011156294014*^9, 3.800111563481254*^9}, 
   3.800111601223303*^9, {3.800111742568243*^9, 3.800111742831212*^9}, {
   3.800152247795824*^9, 3.800152276748464*^9}, {3.800152390966651*^9, 
   3.8001524210586653`*^9}, {3.8001524560553226`*^9, 3.800152491686767*^9}, 
   3.800152564607435*^9, {3.800153213127624*^9, 3.8001534164406767`*^9}, {
   3.8001534767817307`*^9, 3.8001535122249804`*^9}, {3.800159428290082*^9, 
   3.800159435863646*^9}, {3.800159485575739*^9, 3.80015948577312*^9}, {
   3.8001599228452797`*^9, 3.800159923012488*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9e6ee6a7-8337-433b-b8e8-1210bbbee6ae"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {}, 
     {RGBColor[0, 0.8, 1], EdgeForm[Opacity[0.]], {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLNkRZQw2FtURaek2uNTQFBkIotCjlFKaBDiK03oKgwTFo
aSnIaNChISEIRCmphtagn62lQYmkqaAlqKCXcw58HJ71HVtbT2QdhmGYv/v7
zSO39exphY3/sxYrPQte8fHXdOtUeaB8cTU0IS7GY4fbyh/fD/arcvYkvZSY
FD8lO1ZDOeq0ez0+ca3qbO8omyu715/KB90jpZRf7DqvbNwqb2VmlkOm+L3v
MrSvvFqPuRwB8V3usZ1Xnh/M3NwrnzU7pbkp8XjB3iwr7w13JfuDYnoGI6Nv
L7PuMD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEP
Fj7Y9g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6920000000000001, 0}, \
{0.6930000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFL3FXHELVBghDhZppKtNyhRRyFjEYFB4dIFwtyiaCW6AMa
gxQChyb/gTtEDrq4pIOLEhGWuTuFXujhnAMvh9/ycnhCheNsccUwjMjyufvB
Z+a81pdt/I/Zvo2dKFcrAc9YebLWnKQ3xYfd+FtLuVN1nvxR8e565uxC+aXX
z/0qB2v5+P6W+CY88zjKf++n3xsxcfncvVA8tu7qc+XsMLD8Ufx62TzoKie2
3RE/jxzvo/LqdebHTIivdgbtI+X5Z74xUC7dz2p2UkxPay84/Uj5bXpiemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIFFMXdzg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6930000000000001, 0}, \
{0.6940000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLJEmLtooNLYGCU5b9aHcIQby42GJRyyUHp1qVEidnbYiG
EEwoBxdB3MQma3ELA0cHh24iRJMNqdTLdw4cDs943nXzIpGyaZrmm+/ipkvj
K31rpGv/MwhnkjVh42MpsLqt3L4tOrPC/kOPNRQuT566RlDZeb/50BTORzvX
azvKX9+x44KwWekHJsJvcdOV3FWOTMfWs3DrMfPi3VPeOLJXb4Tvfou5H2FH
3XNyvq+cnX/bE7YW74aUTxudz7Jw78x4XQ4rH6y8Vy+F6fnXxa3TE9MT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTzwCj5OCu
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6940000000000001, 0}, \
{0.6950000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEUwPFDsKElUKcjScFJbAjEbtGrzEkoEFyqyQgbigIXkUKjqbYb
+gNMBaOhLReHk0AwF1uSlobIlkihOUIFv/zeg8fjsz2+/sxJ6sChaVpwstMb
m+9XTqNfpjabh8dM8U3Ytz/c2YgpWwuFyL2wo+l0eUzl3KH1cyb86fF2BsLp
Vr26tabcPg6XGsKGbu/61pXr7eTqlbCe67t+ha+Xpg8q/3WHnSfho3yhFoor
vwfmLm6Et1+svX9h+9xrZDeVV4J37p7w7Wt4ZCSU3Zf2c1mYnsvxxe+PiG7S
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTjwEPi9+K

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6950000000000001, 0}, \
{0.6960000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+Frwx2EpspBKoiahHCxKJcLmWV2Q3S3IqmhpaEhSFDMhoZa
jMChhggSFxc3J6cGddFFoZYaRBD8A+nSokIv3znw4/Cs79LJReh0StM0x3iT
P5Msll69TUP7v1un+W7dUR581hOXwmd3kfCXcMPV3fDuKvu+r2dzwoUHvWfz
KTvcqXJc+Lm5kGkJTz9mb4J7yjFj7bAg3GkXN5f9ysdpc+5euLrd6P0Kb/Uj
lfC+cv6lm/kQXvFHk05T+WmoH6WF9beU23KgfBVYtJ0Lt/6y/ZowPVc98+2f
dbtBT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPALI
p+Zs
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6960000000000001, 0}, \
{0.6970000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFXSA7R4OJHX9DSILREubzCoaWhl/lSwRYrbHGxIVpqioQm
F0fXCA2EcGp5g+FQQQ5NRoPgEIGL5hDRoAn9uTs4jt9yw3/hMGsfjRuGEfzb
0f38LfderY+w8T/J0uqLuS1+jtVK18rmmHU5FRFXKs3UqfLcXtpsKecnut7N
HfGgevZ1p3yccjcCUXF7slC+ULbv53Md5Xr6dj9mi1c8oTVH+cap+RZ3xb6M
1c8rX3nfGt/KPw+jh+JMtpt7Un6fOT9Yjou3Ht3rRWXnpOB3JcT0XNqY7bRD
02F6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriIbfw
5UY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6970000000000001, 0}, \
{0.6980000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLNESTY4UgdwlJDBp0ibxEtAQ1OPiT6eD1bkFLiyIIUhot
UTq4NQblIDQ4BeGs9INCDi0OEZiSYkuTGr1854PDxzOdw6vHj/zWjKZpK5OZ
/g/HhYXZwIeh/b9V3TE6FL5u3D61hG0p750vqJxdruVuhIevu3FbSDmRaW8k
hZsua7EjvP32PdoJK1dP0s/3ws61ubJ9X7n0XsifCs+fO8y+8N95EeWvjnfp
UTh6UftxHig31vdeLoV9n+3yr3ClaJ2ZUWV9c2DWha96acMTU6ane8venaw2
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiccnGOgg

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6980000000000001, 0}, \
{0.6990000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQdjQVJMK2lq0BGXbVYIWMcvBoaDSvLXl4qijYNIUTg4K
0eJPukjQqC3NtoRDQ2hLNNhgDQpdoZdzDnwcnuXj8K4kUlHLYRjGqv1m++Yr
Y24ef5jG/8yVnO6ycnq3OJ4/EQ+/vb2UcqxSv39Vfg75r4Kn4u3fbrKmXL3b
CyzFxa6DvjujfD21fgbKk+qoF06IL2PZ5oPym2Oh4D0T77eKVl65c+QLjpQ3
nA3PYVJ82/bbF4qX408va5Y4txixfxSPH/uFqfLF+WzE9Fzf8Xy+b7lMemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j+J9Oj+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.6990000000000001, 0}, \
{0.7000000000000001, 0.0001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQnZ4GAs/sGaDghtAnx/NIfK/9tbIW6Qj+rmzOnwuQ
+NoSU69wZiD4c44obChC4vMWrum+jcSvA5rmkongfzh52GktEj+xzF9OLAvB
v6R0+2cdEt/pfNrV50j8LdWfNgRkI/gqGnU9O5H404CuU8pB8Nkbpzp3I/Er
dBXlvyDxX95c8ysmF8GParO4dhSJf9royEa9PATf5r5/73QkPiw8dZ1lXj8y
07KHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8W
njA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfADbZOky

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7000000000000001, 0}, \
{0.7010000000000001, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/jtLi5hDYO7gINopGIfSlixS6tAVBmAaZmY1Co4hGQzW0
CIJLvBDlGE0OzS0GRoJEkA1CRdCHWEIPdwfH8duOx1rLxNcdxhjf347udGep
fLL1FDb/Y5faGyYj9gST8ynlg8dXz62yOSx8T22LszPOVk25+3x0MZYVJ46t
Sl65OWunHpQD/eBCZEdcP21OnCu7o8s/7py4+N5u7St/VZOXPeXN2FslsSu+
/yykr5RjdeeiNy++jo8eFE8OrcGHcvXMvlvdE7tWQo0bZXr658ZfugFfmJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX/TnwCA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7010000000000001, 0}, \
{0.7020000000000001, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LgnEQgPGXcjEHCVrEIHpzEKHBRXAQg8DCyRrExQZREDSEILWyhGhP
EQr8AxxDInVwqEURHHSQIHWpwaWabGnol9DD9w6O47Pc8KxGUruxOU3THH87
u4sh910nPfFq/3NuaF06M8rTaiBRFo6Gx775rPKjMa4nhX316ddAuBHJP3mO
lO1mU60iXG5eFczHyguzd8K5pZutZ+G3B/ea/0R5b7/1fSvcs+wMrTnljfa4
diFcPYgX34X1lY9k8FS51M1v3wsbsiab/Uz50Hb9UxCe9PXRpzA91zeXX19c
Di89MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xLx5D
6uw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7020000000000001, 0}, \
{0.7030000000000001, 0.0002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0K9LA3EYx/GvCxZNYjII/ho4gzJXtnKGlR0ImyBiPRA1uPsDRD2n7sos
W1i6tDSENX9gU9gQLCYVzqFBrlgWhiAYVPDN8zzw4eFV3xOOu7IRM8Ykfvf3
o4fJ8Gs/ssz/re21LpwD8d1spnqvnH5s76Q88VmpkAuUx+a704OH4kq4ZVzl
b78fPikXU97lUkn8+jZUayrnT+vFkSPxTXrK3lVORq2Zd+VGNTOwfCwetTov
58rlj8LV+In4s96t+cqb2W23p/zc69vrZbEdePFb5evccGzOF9PTSa4uJJqL
Fj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEP0BPj
EA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.7030000000000001, 0}, \
{0.704, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGPPxAihRYbBUlIdAkbggyEmqJC+MmhEBLRoRZ1c0qc7O5Q
WUNDuESQCBGkQkuDgoPgKmRbOgaiSw1d6OU7Bw6HZzu8zmjCjBtKKc/P/t7a
itXw5t4D6n+8o8vXM+Hr4nT1S9gWLJ/H97UznwvJlvDHbX11/kA7smHO3Ai3
VdcYP9ReKu10U8KPm8NqR9hlyV4sH2kXHqype2HL9tWa/Vg7PeFy7wn3n8pj
PeGtmP8teKLdnGzUKsKLz2bBear9956wY2p3fSCcfxm6w3ltekZ9oVnP3VyA
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Bss493c

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.704, 0}, {0.705, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFLZEs4tAkuCRJ5I5QiBw3cmkJBaWuSAtFBMpeW4EqDDWkv
X5sgBE259xjCcGqoxUXLHATXoIaWzODnnAOHwzee3xVPR3enDMMw/3Zyi49f
i9vFYchg0tb0k/Ke095fPhUP2tXbsnIs6678Krfmm5nEmXjtORh+Ub46aHsC
52LHQszWUM6/vvVnL8Q/h8m7rHJq6bvSU+52rP2NS/HmkT1yo/zgq5mOktjb
c89YyvXj5sdIec6/fh8ti3P/D4s/C5OPxTvB98iJMj3jK1s+83o1RE9MT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTzwGBwXitg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.705, 0}, {0.706, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLiIag/0BTghBmIDpFiU5COPSFOQQKUksOTebgZnNLBGWa
LjW4RInQdht1arLZsLJFF4fbFOQNH8458PLyWw6HZyl/snvkMAwjOHv2f7g+
2Dq/GsWN+bx9H69YyslLy5W7Fj8nKsOu8vLEa4ar4ur/iD3JQNFxIy5PH7cL
yuPGRqivnE313LGa+PVn7+NeOXE3MH11sb2tpOz/tYrvyhetys7mrdi571tt
K8+OW1hsiL8eAp9nypmDp5exsn1duile6/ROTWV65iPpcLAVjdMT0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AS2m5Y4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.706, 0}, {0.707, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvGL0FCSYQgO4VCDgmhFd3KIu0dDqO0lCIFhLabYEghODs1y
pS/7cjNqiEBKHLShKdDxgubaeHERDXr4nwMvh9/6LCeOokmHpmnB6f5+5Ll9
0rgYGtr/1fbi0cCl8tK8FT4XLr2mZkfC46Q92L9STi8W3j+FrYbL1K+Vd1Ll
rCnc9PpjMzfKequ+mhauHm/OdYU9vs6PUVUuduIfD8J2xjLdt8oHK4e5vHDv
y471hbdOC2vbd8pvgQXni3Douzz03StXzvzNorAr/FT5FaZnYmN3PfioG/TE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQTFKTkeA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.707, 0}, {0.708, 0.00030000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIwgEQgPF/TkKaS2OgDTkIQjYYBCro0BRBZEij1CZETSlEQza5CJGL
mC5RWVmI0NxjEWpqcole+AqqoUFpycSPu4Pj+C03fOPRtYVVk2EYrt7+3xF3
Ofd1VA8Yg9mu+eKRY/H3bnXxWjk6FZ50nYgfn56H95RDqVjjV7ky3blZKYon
3ncOHpQzaVvCeyo2+7LhvPJmy+kxn4nb+2XLuvJy0N+sKd9/Vm+D5+L+O+XS
7EtitCS2/8SWtpTThY6nrjw0l7TOX4g3urbWlfLbYfbOcSmmpzs09vHqnQnQ
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHmqvlA

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.708, 0}, {0.709, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFHtESgEUEJETYJghAlQg69IaItUESFmgRxMAlqTCGwhtqd
arAgCAQx0xIEcdAGp6amGjIQzK0mHaIX+HN3cBzfcsO/HDsIxicMw3Bb+38/
by9bzlLPNMYTCrry58rt3/Lxt7KvsBHZvRffRTqrLeWFybDNUxZflD76OeXR
Xsp6KU5ODfOJB/F79TT9orwTm4muV8QN29XajfJK3WWfroqtZ19HyrNz5vOb
crbZud56FP/shzNF5bijG51/Er+2U94T5e3Dob2vXFs6GwRqYnp6NhcHXZ/f
pCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4DXgT4
Hg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.709, 0}, {0.71, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPEvaYtAGyWC1MGCbCkhCT/BpVWHsgIHoaXBNltEoZAWXSQo
wklzciobzOzPpuCQEE0NhVAN6tjgZkYPdy8cLz84bnjmYwfhPYthGIu/M/5r
c5leqPZlGv9voW1t1pUvDgtF5614yuVOZZWTner2j/Igaa5G6+Lo30Hx8+tm
f/lOHDjqNs+Vrz3x0kRD7HgbpvaVT08yOy/Kkys27/q9OPFRsJWVv7PuwfSD
OLJ200ootz7Ny3dlX76d3ngUV/xbu1fKs72u1/4kzp3FZ46V6bkUHG/6THpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIRU+72+g==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.71, 0}, {0.711, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuEXsakhs2hqaZEKXBRKXT7BqYKgEiowISNoMVvdtCinaGww
GyJzaRKjpaDMfszmBidRaBHNhkCMIIVu3nPg4XCt91gosrhpUkpNdtf7h8fb
1r27D0P936+v06gL77T2i/577crJYPpWeGEmFbPltfPf44EjYedZbrotfD7v
HVp/0B75KTWLwonM8qujoN1eqqWTwlsqEjc/apcvO4Gw8Ozqgetd+KbPOmw8
aduzqc+M8GlwomR51h7ov7qICseuvbtV4a+Nt7W5F+2QZcWdE6an3Tdar055
DHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/DLD7
2A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.711, 0}, {0.712, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLS41ij0UFGwo0hJYK76Bcwn8ghByiwnBo6QZOQrRoSaNN
Ta4+lpbcHKKhl/bAJYImSweDUFeXutHHOQcOh99yhm8uZa+nXYZhhH7XuSl3
MnJ514sZ/9NufEz778XxPXtwrFyfGTe/lReuT8obD+LzfU/uSnnSW9oKNsXZ
26B5ptzPOB/FmwFruNsSt/5GHM0mK8uP4ov5z1xJOdC2tyeexMWjsXmg7Fos
zL4pZ149I+tZ7HyrKSeWQtWpF/HNez1/qLx6au10lekZXvN9dVbMGD0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEPhab6uA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.712, 0}, {0.713, 0.0004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LQgEUh+GLYzQplE7Sem1oiSINFQokSEIIqimFnAKFvoJ1y8ElHCIw
qiEsXKsxaDbtr0W0hOXiohUOXSEDX8458OPwrO9IIhVbcxiGYfb2/yd2wqsf
1c+g0b+T8bI/eiv2vC8NXyhnc/W2905sT6VvtpXXG7/FlvLbrrW5ci+Ohlzx
a+WrZiEw+iAe2zPdeeWj2fOvrrKzHa4kH8WZQvm0ovwzt7w1+SROdurxQ+Xa
cXp6oCaOLNjuDeVL2/p+VTaLrurMs3h/8eCspDzo8FlDL2J62r0K84lQkJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgPy70iQw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.713, 0}, {0.714, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LgmEUgOEHB1tsESk0F2vLwR8g+JZLU0NOJQjylkMu5qCDCI4KgpPQ
2NISmIOB4dIiCDZIupVWOhhOQpBOin3QzXMOHA7XcobbYyZCMYtSavdnf6/N
4s1vPH8Y6n+y1bqZE56Gg4GJcHSt4zx60e7encwawvvR8dN2X7tmS1aKwjuN
Rf5LuBwrnEYG2la7w2gJpx+uXL5X7UncO78UPt6876o37cdm8PZc2H/RKfSE
K+7wmf9d290eG9fCpVRya32ovfIs5ynhv3fCo4yjejDSpufi5rN3aO4Z9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN/3lh0n
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.714, 0}, {0.715, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGLfQAXCYIcHCRIERqiRXxJwkUX25zCuA4RSE7hJEKEBuLi
0hAuES3qlItOTi0FaYMOgvmSEgTloIFCN+jhfw4cDr/lDI8tlojoJk3Tto39
u/2UpRzsj73a/0S2StmqcLPl0DfelHfTNV9G+NYZ2PwQXu88zQ8HypcX0VZd
eLEzLtuHyie9s1xeuJtb6XPh0F7WfzRSbgws1kdhV6FkvFS+cTvb18Lmaa2y
9q6cLgauToW//c/xV+Hjz+i+Z6JsPLPeCR8Ekz/mqfLDbNU+F6bn8v7rJRzz
eemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AUnp
Jf0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.715, 0}, {0.716, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHgeDSEi4hZVMStjU0ZaJT1FCDDbZoiAaCEA3R3mDZUFNL
YEPDa3olhbjY5iBRiEqrEImalTSVFf2hj7uD4/gtN3xj0dRSzGYYxsTP/t7L
18/qZuvBZ/zPeDZtNZQP552ZubbY8ZaN55S3TrwBV0fcWcyPbCuvfAXeu8rX
pze10KN4Zjl8VlS2BpoZT1fsttYT+8oHfw/FNsfO6OqTeOPC2S8r30eO61PP
4tDg5PmRcqmQ37O/iKfjwbWUsjl0G7xTHr4Ku/098W6y2TeV6flh9ioL0Vkf
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98TcvnCTb

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.716, 0}, {0.717, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFLW4NLhDQp1xZJFKLBNhuyXIRwExpCsMGKMIeGImgQQaMa
GhvKzVVFsEmElga5BJElSEPl6EdlRdc+hB7+58DL4bc+emQzFB3RNG3qb8Of
WW995brPPu3/zInE7VhPeePyO78j3IynDx+Fl2zWWPBFuXJ17i8JT2+7dfur
cnaybKaEx435ekc4uWsUwm/KfefyUVV49aYVc/WV6/uJhRPhgOdHHwhf3KcH
0XdlV8p6VxM+nckWvR/Klgf38Znw3kF5bfRTuT3rX9wSXnkyHA1hepq57nUw
MuejJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gX1
3Sm7
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.717, 0}, {0.718, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGbUFOrugVaLg5uLRIZSWCDEd0lREKEoKEPosCtP0AHP0Bc
XMohhLuEaOisi5O6mVtQSlMRDZpmXfLxPQdeDr/l5fA4ohcHxxZN09x/z9yR
l5azN3z1abNpp8M//pHy9uagawiX3q7K1m9lV26auhHO+hOnfeGld1tgf6wc
y9+tVoUHAc/UMVEOfVWf4sLN253Kp/DGnnmhsjEKnzWEV+7NH5WT+vVaTvh/
+nNfGoneifDzof2xLawvFjLeBeX6g+e8ILx+VNtdtijTc1z86ASjWz56Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXx6eGKk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.718, 0}, {0.719, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEv+9Eugi6htEhgEi7i4Ci6eCHLxWYTzCAKvEEFToJNDTpp
Q02BEDi5ZYkNTTW0JEWLtYZuNThIQwq9fOfA4fCM513JWeldm1IqONnpjWx3
1p22r5j6n2vDXD0R9rRf1Kfw2U6mb85qj12Ddkt4v3tc885p9/eUVRbeXKok
h8L3D57A1rx2qNCY6QpfLYc+/Ava7sfObVX49Misj4R/fD0ra9fOP2c2noTf
ioNA2KGdmHx7KXwzfXdRe61UuTsQvgh6z1+FjffGYdTQpudv87uXysVj9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH/T/fOc
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.719, 0}, {0.72, 0.0005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGr3RatNCexySlzMUSHgrhCZBhJIOSmw4VWU0kQGmtosIii
n0FcFEG3GjOag6DBpSVSlySpoSVwEPqhl+8cOBye7fB6ze3EllXTNP/P/l7b
UzW7ZOsb2v/s7gXW68Lvgdasw66ceo6OFYUfD9ovXeFIOH0Tm1C+6r2dXQt7
jwq5mUnlk0VLfF9Y75d8H8I7p249OaX8atQ6d8LJvweV7y9b58fCCyur+aFw
87MdN53Knkp67kG4tDbQQ9PKo69CtyycqVpux13KnY3Di4wwPc3g5ry/sWzQ
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTfwNHK88s

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.72, 0}, {0.721, 0.0006000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQfd+/d3qe0HN7BigI+CNRfB2Jf2jFEj8HYQTfKNRA
ayUSfzHjHlYhEQRfZJ37wyokfmvU5T2Pkfjf2OJn+Igi+BmbXxVvReLfjC/z
lxND8L14mLTbkfi7dvSyfUDi66RKPooQR/DnCC7dexCJz7fPYKaWBIJfn7Wn
ZDIS/4OYB9DLCH7i4cvaqZII/qX8ePZzSHxnmdePzKQQ/C0nyvbNR+LDwvM4
2KFu9rDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnj
w8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPAPus
9F0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.721, 0}, {0.722, 0.0007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPHbXdLdocyXrlCDqOByJ0HERVxEaaqhCAI3KdAkiKYGHdTF
Ah2cdAonhwYthwRBkCCHaHDQXnHrC1RCD/9z4HD4LWd4jMNM6kjXNM37t8vb
GebuGvaPsPY/W1m9ZtlQvjZK2WPh1fF68kU4f9b0RR3KX9tBy43w7lN3bnMq
jy5i9+fCId+k9i7cft7PJVzKrstF8la4Ejz1G27llaluLQqfFEuv38Iz097f
21TemTfrD8KD8vKhshnqpa6EW5+xwI/wWnViTXuUC5GDt0dhevqjjsXMjIfp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwEJb9za

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.722, 0}, {0.723, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPXSJzaRHKpTQzJfxqCJpEAsOQILWmEAudHFqEDBqiLYia
k/4IcmioSZAiKRdXh2iqJSgJdbIggqCEXu4OjuPZjndodS2WsRiG4fvb7t0J
pV7rw42g8T/f7ebdtEucLawfnik/ha15m1s839mL55QrJwOBZ2UzWuwNj4hP
vybeLpX7z2/vHR7x9kLkaEv54+ch/66cvkglYqPix6VW4EZ5tvueV1y+sjZ2
lb3L+9VP5ULP4HFyTGwrFTdqypsrk4umT9y2V8wD5eR1pM/iF9NzfMbZfJma
C9IT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AmCC
37o=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.723, 0}, {0.724, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPEPcdSWFlEbQohIv0qDhhAMXMxNwT9TYFCDROFQSbWE4CYF
7doSQpurgxIpiIuDuTSJQxbZ3hRp+HB38HL8lpfjWT44jR9aDMNYm77Z3q/v
2SzecciYT+9oMM4q7y5mXvrKteakHPSJPcf5y0fle4c1uWCKre1b/4XyWc5l
Hyq/L1U/IuvidDfQqil3zhsV54Z4xxO9Kig/9QbJibL7OhNIbIpLq9/2hvLv
a/5zxS8+uZldKB6adw8/yrE31/RH8XOxmuoqb/2PmJ5m2P012o6G6InpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8AM+belA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.724, 0}, {0.725, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPGHGDRlDm46tAhGTWZpEm/IQV641KJtiYFLNCsaTU4N5uAk
Qirm4JibWEv2BwiCUyBBkIgOglBD+sSPew5cLr/lcO+3E789v7Zomra7PObt
Xc23rq2n9tnZKgk7Howf64Fyzt9/vxGef1099YWTj+OM7lMenKSiDWFzm/1Q
uV3M29LCe6fO0VC4PHnunh0p20reyovwffg16/IrT2dGLCdsvm4i3IvEt6MB
5dDvePQm3KqnPjzHyu6LjWpBuPifv/sT3mw6LxNBZXrur/5h6PTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQLOHzlbA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.725, 0}, {0.726, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL9EdLKC6KUUFT2GbXIe1mbgkO0RCKixU4JIYtKUE1uung
6qLBhSJoqUWoCCRJZ2lwESPIcnB1KaWX7xw4HJ7t8C7FUzuHFk3TVv52dGdu
XJGD9U9D+5/MnrnWFP6a8Fh1n3L07vG7JNyIhV6n/cr+2Vb5WPj2Pn7+Lryw
349sbSjn57L6tbClOmmzG8rpROHnTLhrn69/CO8+m5XwpnIt6bl4ENadT9HF
gLJZC3lzwo6Tlm0gnBs/qDx869dfhI9Os1fuoHJ7eeqyKEzP1aCr19G3DXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJfl1jgTg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.726, 0}, {0.727, 0.0008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGHg0M49W9zEJveYkOBuTxCK0sLck4DxRwd2oJHmIuDDSVB
CA06KC4OTdGiU4M12JJCOrioIKSBs6TQxz0XDpffcjh8jmgyFLdomqbPZ/F3
N6ypB+/A0P7fyefd2Uy4ZtrdCZ/ypl5ZaQoXv7bG7j3l5XS9URBOu4KlpX3l
6XcrdSl8kYmFO8KtxboDZX/varUq/HJrnaz7lXXP/fu1cL5vLw+FbbnKzemh
smlsR16Ff0b1HeeR8vljcC0r3PS1J1Ph3d/YRzig/Pw0Lr8J0zM3v6pmHhv0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEf+t7/KM=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.727, 0}, {0.728, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQvWnu++XHvJ/bM0CBsld1s74Pgj/lG1v8DCQ+2+JJ
Voy+CH65v5xYFhL/xe+VHy8h8SNWmJ619kPwT4YcXLEEiQ80rIXXH8Ffs/ZG
fBkSXyYqxfo+Er+P7YOYRwCC/29T9acNSPyCePZzkoEI/kPuySubkPhBO+Ra
XyPxD6esSggJQvBNBM1s9iLxl+49KK4WjOADPfu5D4nfLnbz3HckPiw8J5+u
99hf62sPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxae
MD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+AAR
vveJ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.728, 0}, {0.729, 0.0009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPCcqppjATxKUiIbDBzVycokDsvxzyKwdBcHFJhAgyoaXB
oUFwjawtaGqIb6qhH6IggxYXB0EsjBocUvHl7uA4nu14PWYqErcZhjHd2e7N
j1Yef5dqQaM/f9ZueXtZnEg1c/fKH+PZ2OyKeOFuMFBUvkkXHAOr4hmPu5VU
Lj2Un96UhzP+i7k18cGEdXSm/P2yaI6si839SmBP+dUbH6sqh96brfkN8fVh
9vlKedI3dOnaFJ9+FvI5Zfuxe6eh3HtvS1yv+p23ytET62cqKqZn+/yr83k4
SE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wPeW4L
mw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.729, 0}, {0.73, 0.001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQtjsloG1iVtDFARdXVoifxoczKy83k1waLW9nyEEp4Za
GrQsN2dxaNJBp2poEmxpMMgkFMyfl3MOfBye6eO8q6nsvu0wDMP//yY7cV3/
8SW6pjGf5laolVfe/nwr/ylXCva5dSheCfashnL+K2euJ8XOG5fnVvl0p9Bf
OBJ3vr3trHLs7vHpVflld+MieCzeHNTTD8rF+1DAfSJeir57cspXI/u3ozws
9dp7KXEmdvZcVf5wLF56LXF4erC4djC5WLzmKi/H02J6zv6JmPTE9MT0xPTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRj4X8OdQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.73, 0}, {0.731, 0.001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGbUCjkEhEOGiYN0R3EKTfRGtwUxyaVvH0oSQ0t4gXBKRtz
c0hajYRaDCHIFieDiqD7B7g1XAhyCPzAh/cceDn8lpfDs5EtpnIOTdO2J2+6
Q86Wd/9gGNHm03zc+XsRXs303vWcctWduL8W/u18X/4LG7NR/lqxowPh+HPZ
Fz5Ufsq7RjfCuqf+4TpSbrz62+fCy2etmiVsTn7bO1b+6fdid8Lpi8T62ony
W8AamcKxgfE5FH4o2e1kXnlzy7zqCE+vCxSUlyr13ZowPYOntwvdxVSEnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieeAwckt+5
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.731, 0}, {0.732, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/HXIIdoryXsrkEG0nApROiDWsLQKXAKxJRS+xwFlwikCw3W
4BIITgalq+NtcWxQ5EKCBKJLoA5ZDRX08J4Dfw6/9TH2U6HohFJq4Xd/353N
r+cOuwH1fxeLhmck3GuVPyNH2nuXZuNZuO6zn7xJ7dV28PpOuJxzDlRKe86M
bcSFrbeB50VY3WS+VtLaaf9Usyjc6eUr08fa4VvDOhe21x7ir8LL7+bm1ol2
qWDPPwrPbO9+z55qX42cZlb44z5W7QsndoZW+EzbGWcSNWF6LiWLrtpkKEBP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8A47q6I0=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.732, 0}, {0.733, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPFb5pANOrRI002EaDAcHeJuN6il7tRQBBcD8ZEQPTUKornH
ItQUBC5SXERdNGhRnJwcrFyaWmopCBzsIfTxPwcOh99yhk+309b6sKZp0387
uM+9w3ht69XQ/mch7zGD28r3Vk4/FQ796P0v4evCbWdtR9m3HCk1hY9H6mfh
XeUPZzFxJRxd7ZquPeX2aGwyKWxWPvtt4Yp99Di7rzzlHSvnhS+ruXNvRtkz
eCecHb+bexF+e4gE5rPKK6n6d1G45V96mjhQNhrd8omwsxm7eBem58zGzVDN
bRn0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEvyBx
5XM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.733, 0}, {0.734, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPG/US1u0eTQmzcoFyEcyuU2ViCogx9ACBzqCoIQlGmWtCiU
DU5OTjpISy9DUIs2tDTVcIsaehmizSUIyqCHcw4cDr/lDM9kMh1fHTDGBPr7
d48zqcPPrXfb/M/EeG8tkRNXb/JLl8qDG15rZluctWo/B8qvt1Pul3Ii1z5N
5sXXs+H+S/H8XWc9VBC3irHlurIv+GgN74jLbsqklb/3e+69shMqnC0WxU/P
3qOmcrRSc0Z2xVcL/pVN5bm39vSLcqMa9kT2xKN29+FEufQROx8riekZdBqe
i6G4TU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wL
W5jkUQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.734, 0}, {0.735, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPF/r5hE4tYahPZBDo1BDUK2mIL00mJLFEm4aG5NUoNpaVOp
DQVRQ0sh2FBGU0NjQ1tBNkq4vEO11NAHPdwdHMdvueEZWMrYScsYM/qzvzff
mb3qz7dD5n8+as+7BeWV6VTGUX503mYSm+LI4frQrfJ1xGsFC+Lg30PxwbG/
+aXsi9f3kkVx7nNi9V7ZOb2Ljm+JF+fs4SPlB9OyerbFU+epVlb5IvHefFIe
7N6ohEviasObPVP2LOzH+sritd7ASE759bLuaivPL0++xHfE9BxLn3TduO0Q
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98TfDYOUx

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.735, 0}, {0.736, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUh/FXyRYRmkIIJEGkjLCpIQO3NhOuTtEUBWWQWC4twYUGCSzL
0pwFN9FRTB2iuEM01NKSP2jpD4gcWsygh/cc+HL4rI93K2ns2JVSgfH+/sZ2
qB/NfobV/z1NWc2G8GrbKHjPtat7vdSZsGc6EfkSzt1/z21eaKukOfEonJpx
DRZz2h/W7V1BOJ72FUfCD7P1w91L7eXn0PqLcOXYml+50nb7Y46ycOa1N3Dm
tX9OEq208P7CsNgVfn8zj9autSOnrmhNuLNUCrhvtINd36QpTM/gQdnWchhh
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l95IuQP

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.736, 0}, {0.737, 0.0011}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPGHhIKQ4J9g6JAVSoNLik5CNFQ+ciyQWmpwSVpacnPIxR+p
aTTU4GZNgeRaW0uNYeogQi0Rr0nIB325OziOz3LD15fJpg4chmEEZ2vf0Lvf
eVYZx43/uS50BhNlbyT6mKqK88OnWlf5p2ge+y/E+2v9zXPlt/HhkqWcLFvO
vZr4IWF/FC9+zffCdXGjbo/YnQzkHA3x6Xdn60j58yq6/Kq8u/Hsil2KX37N
0a1y4qbf8zTFd7NvJ8oLUyv3oVxq57fXW+K5tGflXpmemdWdcLBtxumJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/AHO96TI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.737, 0}, {0.738, 0.0012000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQnEUhvGLqJmQUCAN4lBgQWCLU4Pcf6Ah/FFDQxkIgqIuVrQKTQ0t
gdgtLQ3CQTBaWkyjodvQKm0XtFqavbREBT18z4GXw2d95nYKsbRD07Sl3/19
57ovfHP2oWv/V3JUPYFz5fd2aFQW3tjs3H8KmxPR02RNeeX2abcr3NpOxBbr
yoEpK3wsfHSXnfwS/k7bo9SFcn6m3HsWtro+I3KpvJat7hnCD7MLcVdDOfLY
Wc4LN4tR70DYHzTf9KbyoZnoXwvbJcuYvlLOzOf2D4RfX+z4UJieJ2P3VmU1
qdMT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AI9R
+UQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.738, 0}, {0.739, 0.0013000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFHQwhGLq0NLS8QxXKoyQQJgnAyH0hLFLkJ0Va2CKJLSxCG
FNlkWpqD1NSUTUK56PKWKIrMpZoqaCmjn7uD4/iWG/6xlbVIfMAwDPfv9q/d
+lx4LHaDxv/Mb6V94WPx5bjLeaHs6ew/j5bEhZTZyCoPe+uHb8opO7AZK4vf
M83olfKy35pwn4jbd/fOXeXZ7UT3W/l8+quxeio2n9KFW+W9HVdyqiJ2BA6s
I+WNnjnpqIp7ufrQuvJiaObFVr55bV6HzsR/75Rrcw/JkZqYnrmPwaV82ArS
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDuIwAn

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.739, 0}, {0.74, 0.0013000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LggEQgPHXaJFIRRzaykkIglIIWnqnaLJASIWaBBFCCbSpryWXmoJo
quE1EATBTLOGIhyswck/QAcJChujIR0iAx/uDo7jt9zweGM7ofiYYRizw/2/
pdXunqf0YRqjmf5Ohg+Vz6yfhXdlWzA7uX4jTvedvQflt/xlY6Ys3gj5rBPl
l9/K/pfyYnE5snkrLkSa/oby1HjYMVcRn5a7vQvlwVZq+FKctPetRFXcqWUP
WsprMVd06U787LgKXCvPP/qcEzVxLlH9zCi7PeZrW/m43syt3IvpOTjafto9
j5r0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEf33q
EG0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.74, 0}, {0.741, 0.0015}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFX0FaUkwQShA0WqIsKQfACieYaxN7gINQgfUCDLilRSItj
g4RLRWtDRb3sA5dQchHElhZ5i4TVVINbGf25OziO33LDfzK5tbw6aBjGzO/2
737l+XjhumMa//O1HsueK6+NO3H3jfjlaSO0q7y43Rt9U7Yn8t0lWzxdH6uW
lY8ypRPvrXh4ypcrKGcblyvfyp87ZjhRFif+Hoobrdh78E48v+dUi8oXgc3T
gXux97WXSykfHuStpvJQyBWZexCn2yXXmXKn4PsYeRTHZ69qaWV6+qOerhOx
THpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIfV4T6
nA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.741, 0}, {0.742, 0.0016}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvEXyT8gC4doaREJWiL6IOgELunQYIFJNhQ0NNTZ3KIidJPA
Bgd1EQ8OuhSOZaUWndwbWopEGqSPJRCDMKGL93ng5uG3XmNbZnDboZQa/1v/
r82V76OVN0P9n90y8s/C88nGwdKVdnEhtH4mPNp+nR651k6k9lzHwr++7ntb
2PyK2as32i+ZQetSOOjPHnqq2tVvb+REeCpXnukIW8uLQ5s1bfdP48MWjhdC
D5N17c5K00oL7yjzaOBW+6nUjewKB8Lx2UfhC6dr2LjTnjjPfhaE6Xnaz7a/
YdAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP3AGRj
Evg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.742, 0}, {0.743, 0.0018000000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHS0GDEtUSgg4FGg4NDTloQVubSw6loDi09IKG0EFC0cao
qSXHdAtCbXGQwEx9NkRLawUOgWWriz7o55wDl8O3XA6/N2FGUg7DMPzTZ+/A
/c1P+WkQNv6nFPP1XG2xc652m1Y+e9jKfSj/Ja2D3WdxwhXdrCq/NT4X3B3x
zqH5W1CuL457Q+XVx2J5ryu+PprPN5Vnl+0LxZm2L3il/H1Sm/4o3vdsj5KW
uG/ZIw6lo5WNvvhu5StfUva8mvGZF/Fldhw8VnasnS+9K9OzdbF+GvDGw/TE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQTGjj3Gg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.743, 0}, {0.744, 0.0019}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPHDsVGhdBLXq0AHQfpAHVoaHIIgW+wEm4SEhpa2LKuhhmho
Eaol26s1EGnytC+PIBrkwqUlIxoqyIP+vPfg8fiN7x/Jr8wVfIZhmIP1rm+0
Mvxk95LG/6w6/n66JXY3qs1z5fmoWQu0xTfPF+V15cROeulV+SzenMzcikPd
hZEr5d09tx++E/9MlOxt5WLvu/au/HJQ2Vy8F2dSAauufP1WnRp7EMeOzOCh
8snM5cevsvft8qO47L2r/Dmb3Up0xIUv1zpWdk5L00OOmJ6N/djaeCSXpCem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4DLHv/6g==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.744, 0}, {0.745, 0.0019}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/QgTilFEWERRNOrQX9sJLQ1sf0KAQiWVgi4pgUzQqtAYN
DQ5NkboIhYuL4NAgby1alk2hk5M2OWTRw93Bcfy241mKJvZiLmOMf7y/t3mb
DLqbXcv8z9bOyJdWroyyg7ay/87rbLbEN/v5+6KyxxXIzryKz0sP0Qvlftje
6ClHJhtzu29ipxwaVpTtyJez3BaXPanCpfLK34Piq1ju6OBdPDE1bdWVz6r5
+dUPce808H2tHJp9fDYd8VPNLsaV15KN3ItyYSF8vP4ppmepdZjZXjyx6Inp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8ALpYDxg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.745, 0}, {0.746, 0.0027}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPGjZqFBAlEDhwjsHAKhoeAKh5YgsM2liK5BBHOwoamCQA2k
paUlh2iKy82lJqcWh66hHEzzH9GeLVIX9OW9Hzx+fJYH7xvZySbtCcMwot78
/beh1O7S29Ay/l/4sW9dK5fzuaCvLf6JjL/yyvuNwlNLuXPod9Y64uRcpVhV
rrvzduBdHD+qrZwo35iJ0Kfy9GtjtNkVF05T7r3y98LAme2J061cqazcLI3t
kfL6YnF1uy9+6Pq9k8Wx84q3Uny1bD5fKk991O4mh+Lji8RZRpmezsvWwcbM
nkVPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8CzK6
Cpw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.746, 0}, {0.747, 0.0027}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHgVBDTW6VNSViW7OSDwyipQYDa1HJHIJAGoImh4bShoIg
gkCHCJpeRSEujg2BLuruUC9LLXKyKPpDH3cHx/FbbvjGY+sLKw7DMLw/+3vT
h2ZmzbYDxv+8TVcSNeV4JxL0P4qrxw8jZ8qhmVRvqCm+6X5WN5UncjtWQ/lo
zpWdfRIP9HKrV8pbpz5z+Fncmi+Mbisvf5nvbeXyeaUWbon9i0sXJWWrz856
2uIxK5XcVz74eyh29O+64x3xxrXr4075PpqvT72Iw4OTlyfK9LwtFvacr4kA
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98TfyKSGA

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.747, 0}, {0.748, 0.0028}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQ2NDhQRCdWmJxAYnNwlUaAikQRCbBJWkkHBosKUhBEVd
Whtyq1FBzEkEERzERTQHp+CO9quDfyX18p0Dh8OzHV49GDsJmTRN2//d5fWt
2gr3Q8Op/U+jUs6svCk7Iq6zmPDTetvVE7ZUAzuH78rpc2PyKDzdjHfXPpQv
6vNCQnhwmcq+Cnu3zNHjT+Vq88FdErZf2fTtL+X87vM0KbyxfE/49rpd9H8r
j/ZOczXhSMeIWkfKvZu450746GChz4Qr/dQsNFa2Js0vLWF6/nUMO+mJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AL5cImI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.748, 0}, {0.749, 0.0028}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPGjIWhpyzG4rMWoxaGGSFAkJ4ncwiGCQCwJysHpVsEClSAX
h3JpqU2Dg9YmQcpNXVzkLichQrssu6h/33vw8fgtH4+/vn+8czClaZrPfT97
OetpNYZWQPubsr9SXRspz3ZXClfCxrl5OPOuPFgPb50I7/WeFjrCzWL8K+Qo
Bzft1q1wtX9am/tQXipNCobwZejsyBKeHngi22PlTLniNYVfIqsT/VN5981s
54Tr1+H7V+GN6LN7ofKdE089Cs/f2O6PyvlYerEk/Dv2v+npGMmH9EUiQE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wNWCEbkw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.749, 0}, {0.75, 0.003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQEv7GGsgjXdtzOQ+I8ixLdfROIHsy6eZMWI4B/d
qJe3GIlvGrfLk4cJwV/G5aZaisQHmXYPid+RHHvHjRnB/8X/cvt6JH7WnpLJ
EiwI/p0MhvxGJL6PaI/XKyT+voPiasGsCL4+0HV7kPgLpPTvqrAh+ALHd+3o
ReI3FbtN+YbE/yx/KT+eHcFPORPrfQKJf7XipZohB4IPAS/sRRIPX9ZOzbSH
hSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+
LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfABcM9bJ
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.75, 0}, {0.751, 0.0031000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOHbyyGtrFGopaASQaShQCFeEBZBLg62OQgtOZTBA0FwqcFB
IgxDW4uGpmiqhOa2SBQXsXQoRRsa27Tw554Dh8O3Hf652EF4z1BKeQb7d6vJ
zuLyWNtUwwkuWMal8MObahh2bXc6+xgXLnpc+Yqwo3Z1uObQTh37dm6Ee77S
0tS4drS+OZoUfs2UGx/C6yvRp+0J7btmJ38vPH9qJWYmtXOBkdCJsO0r6/4W
ts5dtohT+9O8fn8W3v1/UPulULo4E/YHt45+hW9/yqHYtDY9vRuz3dbqvklP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/cB9vx3L4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.751, 0}, {0.752, 0.0032}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGnpDREpFmpQ9AS9GowabctkEwRhGhQEIQIscEKammz6U0O
FUhLCibiEoLgU3B2syFHq6WcbKkloYQ+/ndwHL/lhm8leRxNWTVN0/92ciuf
vVBy7j2g/Y/3Lr7WFTaCw6kth/L463RQEM7cW0ybU3kQNq4zwpEfd/ZZuFMu
7m3PK/tjPv1BuDh551J21XZeLoRzB0/mm/C3PXGzu6B8+DjM1oX7ibPw8qJy
cMa6fiXcbBj2kfBGyvO6v6RccJRaHeHZtu9WdytfHpkneWF6nn+sbk5X0wF6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX9Xn2vo=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.752, 0}, {0.753, 0.0035}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPGPW7r2CM+s8xaHssHFLRxycCulyQYxcHFIijQRxKnFQQKh
wYam27SpoUEqqMFBHLyGcGjoIiKHwLmhhP5878Hj8Zse/J2DUqZgKKXW/3Z+
G8X+STvwmVD/872c2v0Rzj96GwVLe1zKLYyEk6HpWzyofTOo3F0JR8pGx1zR
vnBa5SNhc2SlJ8LVmhvdDml/RWJmVzjr9f2lVe1hI3VfF96KPnc+hK9fcpWd
NW37bJq+FT6PnW46trZ6NRabwsfN1vtM2I8HH/bD2nu+e/kkTM9ub/74MEFP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8C/gs8Qo=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.753, 0}, {0.754, 0.0037}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPEXnbStRWzKLl6CMpcgCMRFDULoTZoaJBACBwkCHYOmInTS
QQtDMKIhVyGUCj+AgzQlDl4ysqULRBCV0MP/HDgcftvhsW3H9ahB07S5vx3d
cKeUr08OvNr/1NOexLxNeWmlqmeFLwbBhR9ha6Zp2plSPvRFeg3hr5fnm+Vp
5VgucVIUfvAbk2MzyqG31MaecK0w4W4JL66dm/2zymefnv6V8HipemuxKx+s
r57uC79/N5NPwtHLSFh3KN9vDt3XwoHRe07lStn4eCzs2krffQjTs717lOq+
xr30xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEv3Un
CyM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.754, 0}, {0.755, 0.0039000000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPcTBKl5bIGkQQf/pRxxBszEZBXUJQ0CGCajEtN2dxabHB
pmxwcmhpMChF0cGh3JvKwNpaJQ1f7g6O4xnvdaRPoxmTYRje2c6v56jy/Ose
h43F3FjstaRHvPxQL3SVi6lgzO8V/1hb/qpy8jGyYvKJh9nR57Hy/mrq5VW5
+TSphbbEzpP85Z3y9Zo5btsWmzuVwIVy7txufVf+2LwfH+yIE/1gu6ncy7Vu
13fFe87Dq5JyYziKT5Q3/h8Wl93fs4/F07f8lysgpufSPOPgLExPTE9MT0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8BwNX1pk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.755, 0}, {0.756, 0.0041}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQlEYgPFLOGsNuahDS0Pk4Eemg9yhRZSGXNTRC0GLSFuFgS53EtLF
ScJC0D+gMRIEG1wVBxdFGtQICRycwg96OO8Lh8NveTnnOTKy8es9TdNONmd7
//XvZseeqa79T7Zg6TwJj92l2kr4aujIpb3KbbOR6Ar7dqNcH31Yq8KHxejc
4lc2g4NORnj1lX4ZCN+Uf3L6mfIwfJ9sCm+3HQSU3ysl24Pw6YXzeyL8vGh8
xs6VbVXf65twPtJ6dAWVf5fRlClsbF63EO5dGvvJkDI97bt/3ur0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEa3uR3wY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.756, 0}, {0.757, 0.004200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYx/FLOoyWfuAUCbYEtbSYYuldRZvUUARitZwJLqXYZIi1ullT
U8tFHBRBQ7UI2aI2ODVEe0GU+gfokAa9+T4PfHh4re8pK72RdGmaNtvf339d
s0ZjoS9T+7/VTuunInx/lavNLChPb+r2mfD5b6nQFR66mYzvLSrnYs58Q/h7
0D8WCCvv3D01L4Qbu9G6O6JsDL/ZGeHbB+v4XdiXaMdXDOXSyFHgWthV1sc9
pvJh6rSVF/7weF8+hbeencv1JeXqvv/kUTg4Udn2LSs71WiwKEzPuQN7oKxn
TXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIe7OTZ
CQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.757, 0}, {0.758, 0.0044}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQveKYt3mn4wt7BiiQLL4u9AmJ3yWf/C7KCcH/ffrd
ycNI/NyKqqU6zgj+XRW2xqlIfL+LE2P+IfH318papLsg+AZaK4UvIPEXXTN5
b+GK4As1Hzi1EInfou+zjMsNwf9y+3pjMRI/rSM59g4S/zrIOHcE3+Nhlcg6
JP7OXrYPYh4IvpbVpNP1SPzZz2SXv0Di80xe2RToieDX2pvG7ULiw8LTI+CP
RPH1IntYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE
8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGBwBd
5fPj
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.758, 0}, {0.759, 0.0046}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGrw20Qx4SGBMmppckh73BDGtI0SxQiyBv9LC4JQQ3S0s8W
Ddbg0lSQgoI4iZMtDZEiTm7RJgilIS4OpdDLdw4cDs92eD37x7Eju6Zpi5Od
3nPTl6wFu6b2P1+9+vJCSHkvF569EW6tdvpD4cDg4H13Xbny8P38KuwNZS6X
wsr3I93KCeuPWb8tonwWdbtSwt1xYdAW3s77GsaG8lv8Jf8kbNgiV86ocrHU
sU6F53cOjQ/hW73vWttU/q1kfsrCaWumObel/Om4K1wIx6ru654wPRPTt1ZO
THpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/+zv0
YA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.759, 0}, {0.76, 0.0047}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHBDUaRCZF4mJQEBTilDmFIDn0sj821UMHJXBxyYQIUpxc
HIO2CCxagmjQIVt0qCQKsq2mwEVSqNGEPu4OjuO33PC5rKQZGzAMY+Zv+9e8
ncq2Vr/8xv/cR0s7YVPsGfEuVpTPKnd295rYngh1Csr5sebjj/Jvtf9QHE+2
s3Xl94nM7sK6eKU25DtRLqeK44Mb4jmXs7unfPpQenpVtqW9F0ub4iN3NXeu
/P0csmxbYuuw6dtXfpmNOT6Vl9/a3WBEfHOcaVwrT88PX05ui+l5MHoV+Ein
/PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MQ9hnDx
6A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.76, 0}, {0.761, 0.005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGLg0hrmwbiZLQ5+AKCNxeXUqhBoSzL251dbBFXsXIQy0Aa
cnHxJegjhItLDTlV4BIOgiQYWBEJGfTwPwcOh992eFzpzLZp0TRtbbF/1+2x
dVZ2Rrr2P7XBRbEgvHTmNCbCOV87lNhVHr/67HfCyXJ3tppUfgjGHivCodFz
51v4tmqeGHvKrvDUuBc+f8vr3n1ly5XNcS2cjVQ/rCnl4buznxGO19s3T8K9
Df9p+EA58NU9agk3G7H15UNl+9aLIy9cmpufQ+Gf5rQfTSvT83LxVW3zWKcn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BRN69/A=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.761, 0}, {0.762, 0.005200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPHHm3yQi0E09KGNOjnVJkaLgwgNDrmU9UqLkBrcdBIUW21z
kDbBPoYIqqHIlqaoHMQ3tDoFNkQPDNLoz93BcfyWG/6BdG7VNg3DCI52fIfN
wWs83Y8Y/7OfLJxdKb+bVnV+U5w4r9kV5fuUPzpQDntaM2tb4pPLxe8H5cmN
9lvIFpe844/ir+te9Ud5+2/EXd9n9Fk5dleYXdoR3+xZbkM5OH3csTLi+qP/
4lDZe9A6cpSLo28rWfHHU3v5VHk9n5ib2hW/LDhuUZmet7EJM1TOR+iJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AbFC3pM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.762, 0}, {0.763, 0.0055000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUh/GXhqBo6R9IrzREYIMQXEQRrHA0dIumwNJ+qAVREFxoabGM
BnWwLWoyUJsaGoLb0hJFGiEoRpBNgbRUiwU9vOfAl8NnfYyFVCTWp5Qa/93f
v3c1vqzlTkD9X/BusfYmfLHTLc+uaI+OWfuXwvnHgbhrVbt/NzeVEd52G45P
4c5z6Xt+TXtuz6zfCN967MpEUtvXCh8UhEuZRlyltEfMpemE8OFr1/EgrI6s
H29aO+0ffDoRfnnPVYfWtaN5I7spbAfPE03hyQ9zJrShfVa0nWVheraPh0+v
rrcC9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD3O
HwwG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.763, 0}, {0.764, 0.0058000000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPFLtWiDDYGO3kCIhqCxIdyuDgliS0sIYhQpBL1pCkZNTioI
grU43UUMwbeh2gr6AEmFLW3RmBEoiXXBh/85cDj8ljM8emQ/tD2ladrS/1rX
vLp31w8+vNpknP7gr+tQOfvdez4XHlR2Gp/CsUA/t3Gk3Btk9m6F10274TlW
vguV9Jzw8lgf/QhXqrWX8Iny3OZq81H4YuYhv5JQ/qoHY5fC0a03Yzqp3LXt
LsSFjXZ/9CTciZy9rp0qLzpmW6Zw+aZUcKSU7dY74fT8te9dmJ5DK0Mx6aUn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A6zrC/s=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.764, 0}, {0.765, 0.006}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPE/Bjm4RQThENY7VEuLg7boljVpg1uLEDikQhCI9yxwKegy
OPUBXCSCaqzFCIJoSvCtqCUcFBxcgi4q9HDOgcPht5zh8cRS65sOY8zicEc3
O1lf+ci0A+Z/Orf+ubWseCPR+L1QfpyOtNw5cfDu5XJf+Xw7ftxV9sz0t6J5
8clDMXSjPJZ2WfMF8Y5V/TtS/nyatb+Uo/n6Vawovl9YHr4U+54bCW9JXCtH
Vs+U3Uuv1viu+MCOm5TyT6VvN5WT3tJ1sCx+e3ed1pTDh9XkxJ6Yns7eVCj8
nQ7QE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTDwCW
EPdy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.765, 0}, {0.766, 0.0061}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C1IQ2EUgOHPGwRBFmR5IGMO1LQiu+WGrXhF3IZlUWHIitNiUBBlm/MH
i27coigaTGqZ4AyChmESbCK6JCKs3KAWDf7gyzkHDoennPD2ThYyOcsY0/+z
vze16U33FF8d8z9X8bC7oBx7OYk8Kx9u2R2jJXHQaT6eKZfb6fNQWfzhPW1X
lKeS+YKvfO+/udkVsbu71HetfDHcbQ1UxIN/D8U7B+HGl3Jg7LSaWxUvftoz
t8r+UXNkaE08MZ6J7ivfmZbVtS5OHOdbs8r17HvjQTnSuVxLbIjpaddv5i73
5h16YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynrib8gj
CZE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.766, 0}, {0.767, 0.006500000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLgmEYhvGXDhZo0GIEDimoWNDg4pCBQ2sqWFMIghSUiygOCiI4djbD
T/egSSpaErMlkG+IhvoDTFo6rNLi0gG6eJ8Hbh5+6+VKpmNbI0qphd/9fY+l
XFvZfw+p/zOubZmm8ESisWo/0M5b3b6S8OfN5eib8MZm8CV6qP0wbbZbwst3
McN1pH2x08vsCc/NpMID4cr9ly9+rK3S5bGucNYx1V+saL+ajVtDeD3nrn8L
d51X2e0T7cBjMPIkfF4w55eq2rPetfEz4d3nXt96qj0spTo5YXoWPrz+yWYx
RE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDgjzt
Sg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.767, 0}, {0.768, 0.007}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHgw3i4NYa6JA6vKlFw6a3BBm6J4QtOjhkWwlGS4MtWfoM
sqXZNwZqjra1iC1JZFA2uEgYNOmDfs45cLl8w7lc/rX9QurAYxhGeHnc+6+U
6xQvJwnjf/KReW2k/PpSPrSq4p0zf7Kl3DPt8OqV2BwFvWXlu3Pn/Vs5sBHv
pq7Fp+N+va38c5EuBmvibOwtWVEefuWWPxRb1bk3Uxc/bLkviten/kfTFjds
d8Q+K3TkaYiPZ85uXnl6G48OlPe2n1Y2b8TPv+mPe2V6Nt21z5MEPTE9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98QK/QAvM
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.768, 0}, {0.769, 0.0073}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLJJmgg4tDESiUEOjiJoiubV1NCVoqcBLSRd0aFMegwUnL
frShBkFxyEUlGsqlsbELiQQ2Kw2FCr5858Dh8IzndZ2kIgmTpmk7813c92n0
677yHdKWE65/du2Xyq29ZDkn7P6bZAzh0kNe371SXonbvS3hrKlsWa8qjxpb
w4LwwWGz9yP8thqsxK6VA+3XbFf48Wg/4rlR3rAZ3gvh805y7Vf4PzEdHt8q
pxyF/kDYmH/rv1PWF+8KPzu3o+aasv+l6TsVrqeD1g9henY2i2P96SxET0xP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPPANcMwfg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.769, 0}, {0.77, 0.007500000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFHkyQkQqtDDS+QxGqo6fGWprClFFoTHQKhliBteSC5tAQN
QZkN+VlNkZOTbg41aBAuIfShTdVkUEMJ/bk7OI7fdvwnopsr8RHDMPx/O7z5
LWv04bxvG/8z7mu+2Hlxphmul5UH292styDemEzspJQ7d4PVJ+Wl3XQwVBTX
pjzuqvL0/fGrryTOOWYjozwWuD59V3Y6VnKtLP7YGz4oXp+LzPgr4vZj132o
vLif6H0r3yx8NWIXYvM5nbtVPjrwpOYvxS7rJHKmnHwzZ11XYnr+VD5by1HH
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4FVeYb
Kw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.77, 0}, {0.771, 0.008}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLNCT0GhyEhnIpChp0CBpScGnKQEoDxUEIF0OkqRc0uNTU
0iTkXYRAM7sV/QE+IGtobWgQJLyLQzQkgWTQxzkHDoffeD5PMhPecRiGsTjc
v7tvz3lHy92A8T/2hTWWVY4H/d035ZfeUy14LV7NbxVKypW19oGrIp75SkeO
lc/Nb++HsmM9N75xI97rT9qPyp1ivj5bFW+G581T5ebAOvxUXi75o7Fb8VW0
5asru0ciE0uW+KzaHr4s/onvNgbKaWffTN2J3x9yR6/KoeTU9sq9mJ7O6cvE
wvNJgJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX
Mtv1uw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.771, 0}, {0.772, 0.0082}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFba6ESQbQIYVA5JGENgnBbAqekhosuBVIEUQo1tKiE0lZz
gi7q3tDt4SOipYRaXGoxCJx60ZSDmwn9nHPgcPiWM/wTscTq5qBhGN6/7d/l
mCsSuHg3jf+5dRT8JeW5+pRz6FJc3LI/95VHRs2HV+Xs3WNx6Ur8u2OlzpQ3
xtuRsWvxy/3u/KFyaK/r/FCuuI++Vipi75OrUVPOHxRKnqp4eHI6faycbNrR
jvJP0lxYq4nXZ/oPxc1n69tXFy9m2o2c8vlsvDxwI/a0uultZXoG38Inp/GM
SU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT9wD4UsD
3A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.772, 0}, {0.773, 0.009000000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPFH0NigQUO0hCDSKGIY0RNaanGwxLCWApcGa3K0QMRFFHRo
0JbwUUOL4GiZ2ZA6NjYUiiCI4SJoQfgHP+65cLj8lsPhWz+78AYXNE3bmMz0
t3yOIueljq7NXyYeC3wILzpMzu0n5fB3zmQIdxK23tKz8pGr+B4Wrrf1/Jfw
VrpxtVdWftzxHxeE17pN5+qLcvImZI4K/+/+9rrCl/1Y7bCiPDtP2Lt/e219
Va4ObCcpYcddcXMonPe4l0+ryit/jZ+acPzeX7e/KQ8PWkZWmJ6+ysNkVVSn
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnHgN+5Q3N

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.773, 0}, {0.774, 0.0094}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPGL1BAtD7EpgprCor1ankFbTTZkYA1KUIK9oSknS/IPaCkI
28rFSVIXBZHKytcWDkFLLkJQ2RBRSz7o45wDl8NvuRy+iZgT3vQZY6b6z9vf
K53z06uubf5nyzj7A9fip8JPNKm8vJadbSvXBv0B+0Y8U8y955XPNoItqym2
hksXe8rpSujgRfkz7q4v3YpjVmTuUvmx2gmM3YkXt52PQ+XyyG/rTXmykc2v
3otPdvyZuvLQqHehONUMzh8pv+6W+j+Ko+MLvbgrfnC9EdOzm5j+On7O2PTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/YEgc+A==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.774, 0}, {0.775, 0.0097}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHS7tGSYs1uDwbdAgiI3OItoIgkBYzcBSFplJaUlQEh6Sh
xcGp12BTtQYNLpqmgQQhGIoNLukogT7w554Dl8u3HA7/2ln0KGzRNE2fPfOv
Vc359Wnz2bkI3G/UlB+dveui8GozGlx4V765mmzFhC2u9NKX8HnbOvLXlc1t
D8LHbt2wNZQr30/JhPBm1n/aF54d5z34UF75CSy/COfyvZGjqWxelxGODCbG
n3CnkE6dtJQPd22hN+HXYXF7/VPZc6fbb4VLe8/jf2F6xhfL+93LpI+emJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54CqQ4Djs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.775, 0}, {0.776, 0.01}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHg0I4pUTlVDjZ4NpSj6RAmipwMBBM0bXCoa0IKoPmtkjK
Kf8tguDS6Fa+QUtTtwKnhkpaDErp4+7gOH7b8c3FdrcSNsMwfH87urdrlc+f
Rt80/sf1sVJPNsUn1w+5uvJgPXy2+CROfr/u3Ci3sntLE8/i4MZwOqVcHaa/
Osq+O5e12hJfhTL5orLTtpCeaosPS5XYkfL7dmC5rxx1PM5svoitcnhQVQ5E
36z5jrjs3C9cKHvHD4ovE+fxSFdsn3SbNeWD+8ysvyemp8ff89qPT016Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriX4iA9w4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.776, 0}, {0.777, 0.0105}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFLe5sgpQ0KUWgQQtCg8DSHliaddArpDbroGyRoEkFQB1fH
GsKppM1FXGzJQTAniaw0Q2lXGoR60M89Fw6Xbzkcfk8qGzM3lFK+v7H/y871
9uHr3FD/b57xL+vCCWdroMbave7JfVo4lOuXn4Xv3MmL4Jv2ztPMuBWu5S3X
5ru28q6XeWHLXic8uXI0Tz+0Y3s3lQfhx6Hf3JpoHxVa4aJw4yDq/hZ2jvqr
+FS7XEoO28I/ga/m7qd2ZmxVa8Iv1bW5Ej47rkTOZ9r03LfPXJQMemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l+d1yFs
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.777, 0}, {0.778, 0.010700000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYgPEjt5YIahBScJOSwKklOvQgIVxyqDCCMMyGILgpaHIQkRxy
CKKlWyJw6SIoF3F20eX8AzLKH3kNtaRQZNDD933h5eWzvMMTSB0l0hOaps2P
9+/GlwqR3Zeurv1P9XnGVxdePLO+wq/KV8sh51J4uvd46+koZ8+N00Phj0hz
vyW8956MrnSVx898N8KrMXM41VN++Px2joWDVsF+Er6IzxbX+sqTQytzL3xy
HTLm3pQH6xV/Tnjnxxi5wo1ys7UxUNY3t+9qwranUwy6ygHbPCgJ09NZSHvb
W3mdnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Bd3
iA3M
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.778, 0}, {0.779, 0.0114}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOGfiKCloRtBkP64ROASDW0a6SiEgxC5WEQZkXQBB1sSxBA1
dHeQpprC0C6TBGLU4mRNDSLV0j0dVCSFXr5z4HB4tsOrL/ucqz2apk11tnv1
s531xNurRfufpLs93xDu7Y8YVt6V97IjzXvhZ0+6PPOh7BowZ1LCt9eXsb5P
5dk1m9cnfDpUsj0Kj+eXjHNfytHNl+aJcGts92HwW3mr0M4EhJ+2I/Gq8MLE
6IbjRzl/l7bnhKf9Zt3wq3xsumqFhYe77wmH9kvnizXl+qT76EaYngcX1mCl
eGihJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gMH
4SAh
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.779, 0}, {0.78, 0.012100000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIggEQwPGPhkCwMXeVQBJDcMgpIbFsi0ZxiEAECwRdmoSm6EUGUYtD
OTda8BE0tAYhguBjcQk1CATx0cNMoT93B8fxG+9v30luxWYMw1ic7PT2XdHz
514rYPxPvNxMuPviykF67VJ5Y2lsHyk/1o5HsYHYfWirvirnfPnC8lBsbXiy
N8qZU3PX8inu+EPrKeXtt6Kjrly6iP4Gv8SrK63qnXLhPX0//y1euB5nM8pX
wZO9pvJsxxbe/BHv5/JOU7kdnj4sjvTMycfil9vQQ1eZnmeuj7kn71GAnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A/zcBOG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.78, 0}, {0.781, 0.0123}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LglEUgOGraUMETqJECIE5COrmEIKDJBXUkA0N6qAIgpgE9gc4lkJU
g2sh2BJFS0JI0ODU5Jw6OPljdBO0PrG3ew5cDs9yObxbqcJxxqyU8hpvsb8e
dt8ms0FY/U3oqH0Tn2s/T+P5lrDrcbDn/9G+jhXdVeHlDP99/lT+zgr3Tx2N
tvCJtXa7Y9JuvfrPasLB5Pv+ulm7vhbdvhB2Gr/1hC/TiU50RXtqGzZehHPN
4p3Tot3JqkJJ+NBeORgJf3w6PDGrdsC4ril8vxHoule16emLbI77waswPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S+Wx+F+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.781, 0}, {0.782, 0.0128}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGvm1hZGW5SQyiV4nJpaAnEpguRLQVtGkRNDSpywUFcbAjS
hlIHpyBor6W0H1BDBIniYlJT3MFJcM6gl+8cOBye5Qxv4Ci1d2IopSLj/bs3
i+bnituJqf/xvTSfysLFrFUZCQ+XW6nDKe3jt8TOq3An56ytT2tbq7ZRF378
UH1jRjtcKDVOhesRf7Ut7OnepqMe7XzRjN8JD8zn0MKsdrJnTeaE389b/S/h
rY1kc3tO+/7bqT4IBy/tzNK89tXmxO6ZsOunFB4I29d+14FXm577tcD400WM
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Bf5p9sM

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.782, 0}, {0.783, 0.0134}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXTpZgiWM76U9AxQ8s19yfx8SP/yN/m51fgT/xIzd
0yYg8a1c3Yt+IvFXfbzkmySA4MvMi9M8jcTv8XrFYiKI4P/7VvpgDhI/bzHj
HlYhBP+Bf+/0PCR+wB+J4utI/EMrlvg5CCP4xqEGWiuR+EtAxokg+KLr3B9W
IfHboi7veYzE/84WP8NHFMHP2PyqeCsS/2Z8mb+cGILvxcOk3Y7Eh4Xn5w0B
2bPKe+xh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwA0
VfPG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.783, 0}, {0.784, 0.013900000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEYh/HjCLshiiC0KzNcHPQEW9zEoQZpMRskaJCCW1okSKEgdJEm
XQQhIZrcxEEchNSQloZwyIZoNBDKxT+gQQMffu8LX14+6+M9Tx/buqZp/vn+
/+GKHrhz/kS1xT21i46psGWboxOX8sN6rdsXXuuF7v2byvmLzlVZeOqMHf0J
n70MA7ap/J5OLQ+ED9yTUXhLufWa7T0K+zJ61dhWrnhLmUthY2AmvoSvb2rW
vlv517dn1IVPh53vjR3lt1zs+VY4Yn1Ux8KNz1Q27lHeLUwSbWF6mkvJ1WCz
GKUnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieeAQDj
x34=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.784, 0}, {0.785, 0.0145}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUgOFPm6zNJXTwpx8HIdNFCARpkYIctLaWEIQGIZBAxwhavkFb
clAjFMzN2UU00L3BsVo0UcRFHUKQSurlnguHy7McOK8zdhWNGzVNc//O6rff
jSN12yio/b97X2rPaVc2fBhNunBSz/Snwn2/tXXuUD7rVQpt4U52tVDZH2hE
c8LV4ZHnW9jy0DVdbinrhxefr8KLybh1sK2cyKeKZeG30Fp6Y0c5PMucXgs3
n6z778Lek+f10K5y6cs3qAmbK42XTZfybeT48UZ4vuymR8L0/Ls7G6Qnpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+ARy846o=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.785, 0}, {0.786, 0.0152}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPGHGkRli0skDklUaqW9WbCtWqWkISQDGyKIBvUZ/QmBDi46
2FRBSyQEkWDQD6KmoHJ2ewnSlGNQhl/uDo7js9zwndjai6cdhmEE/7Z3v3/e
rfZUO2b0J32+uRqfFjcTnXBdeclpDU/OiK8vnPaRcmCjcNdVrgx6q8mAeOjq
NP+kfJgy1yJB8Ze7ESkrJ29WRhwh8ev2h72jvOhJ3b8p12471eis2L9rHZwo
l8ZcidE58cBjYSGnnNn3ulvKtu/sc3levP5iPlwqP2cbx+NhMT2z/3+KMXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJfrPra2Q==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.786, 0}, {0.787, 0.0158}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEUgPEjXDNcHMwlghBBtNIMIW5w000wXQ2ClnCL1FtCcYo6l6ZI
g8Cg2U1uCYVaWsxBBCVcLKXVSfKgj/978Hj8ljd8Wyf51Omapmn+1dr37cKq
e4JTXfuf2HaiVBZ++fg8ngl7jdxeOqR845uvW8LL3uV0Z1c5f+Xo3AqPA2Zj
IZwabK4+Kr9Wm5l34fC+PcpPI8t5L+y+Tnw7wsrVw37nXHgxyT32hc9qc0OP
KA+OCtlnYfub60C5fWduFIUDce/Pl/DDb7ObjCrTU+8OWxXD1OmJ6YnpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/ACcIAMg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.787, 0}, {0.788, 0.0161}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQnEUwPGLJEWLFtJUoItgaz56eiEcQmnRRUWXa4GbQVPSa2pq6DY5
hFBCBQoSiJNgk7o4CUp/Qg8ToqmGMujL7xw4HD7b4esyctFdi6Zpi+P9u8XR
XSsSeNa1/7FdLd3UhE+3mkcLy8ofn+HEmXDmuu8dCfe2DXt8RTn0NXx9FK7f
HrQ9q8rumLV0KVz4uTj+Fp6qzCd31pTz8XtfV/hlwjvjX1dOPTTfisLddKQz
uaEcnB6U9oSrdePkSdiZeU9uBpVNW95fFrY0rLMOXXk/aw4Phek5dx4ev2bq
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL/n6N+M

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.788, 0}, {0.789, 0.016800000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYgPGjoaExnQQzwUkCEYRuOyvToBBscChbkn4s4nBLSIGSQrnd
4B9gVNjiauNFIJhLLd1QCEINUhkEbRIl9PB9X3h5+Szv8Pi38+s7E5qmBf92
fM196+PQGBja/7y4vZ1X4fRN4zwZVW7nIsWWsO6xN2cXlBvt1flTYY/pTH8J
V33Z4cai8qg77NwK5w4KF3NLyr3AZKkmnHywMj/C9pFX34sph4NXrnvhs8fI
p76s7Dq27+rC5dDa5VRc+fvJKZnCuyfZrWdhZ/wuobzSL7ibwvR8T13PVN4s
g56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgX7LED
Eg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.789, 0}, {0.79, 0.0175}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFroJtb2WQQSYNLk0Pe4UIEqWlSNkigQj9LS1tBIUI56mIO
QjQVqKANTtFUDQ2ZEE1u0RJGUArR0uINfDnng8PHsxwO7/Tm3trOmGEYfnv+
/9Db4fjV0odljN510dX3hMT+YKmdUz5791Z7yu7T+vFqWJy1Aukb5a/P2/mZ
iDhTiU4UlJ8Xu/0f5YXB1lNqWdw6/64+KPsiRydzUXH512WvFDsvSkFHTHwQ
n/LsKvf+6oMX5WQt0DFXxI/rd7VLZdMRy7vj4kazm9lX9m5sm6/K9LyfnE3Y
t1j0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEQw9j
4a0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.79, 0}, {0.791, 0.0182}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/ETm42KJJVLg4NDSEuGS5NiTl2yctqegigQ5N1VJguNTy
jg5thbYILi3vkC01pCA01JA2SotYkGMJPtwdHMdvueEJpHJWZswYM/+/wzuz
n15qr3ejZjSXEz3v6obY1E76VeX8gavhj4s/3Xb5XNm6ny18KT+mK4ktSxya
DEcc5RvnwRfcFPuyse8r5aL3rfGrPKgPH4qzuV7hWfl9+jS5uC1ee3Itl5Sd
I3tqfEe8EJj7OVS+fqk0X5U9x+G7lV3xWbB+cavcb8VSnj0xPZvF1kfHbUfp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wDFKwgR

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.791, 0}, {0.792, 0.018600000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQnEUhvFLQdzRtR9gbpJTQzpEXRx0KGpoUCuzuJe7tLi0GIKLorVE
KRgO+gdoEATN0dISYkKgg4s0GFSUmINTBj58z4GXw2d9XGZ8x57SNG1pvP/f
b26Zjsi7oU3OTLXXEsKvHnu2KxxofQ82dpXv08nGnbB7Wa8t7Clfd/LZjLB+
7rS+hE+91fXwvvJH1zv3IBy9ePx1R5Xrq9svl8JGr10bCd8W7Jx1oLzo/7Ge
ha8+k8ZKTHm6pM+XhU+CheHMofJb39mMC4cq1ZuW8NOm78x/pEzP3rFnWOzk
DXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/E4wP
/A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.792, 0}, {0.793, 0.0194}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOHLnbqDSzWEGumam4ttdrcgrHRwqMW/q0Jg4Jxbg0ljbQ0R
LYpYgwi1FCo0BtUgDk0tjTb0Awl6w5dzDnx8PMvh8AYzBwnHNAxjdfrc/3Ez
cmynPqLGbCI/3VxDuX61tb6QFnvjQ9+h8snY+X5X/quPnmMZcSlZaXWU30yr
tpIV71yfOlXlh72APVIOzzX9uznxZdu9ULyY7r2EHPGRZ3u6Ufx1O6yNlQt5
d8SD+U/7SXnjvrK8VhDf7Vu/F8qhpbNXqyg+7wduysr0NGP/l0TpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJJ4Uz5Cc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.793, 0}, {0.794, 0.020200000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUgOFLQ6A0t4Sa4hCBCU0ihWDtSqO0JFRa/mRDBMEHLS0W0ZAu
ba4KBi3N2iANoviDSLgI6hbiUi1+Qi/3HLgcnu2e1xlNHxwvKaU2zbfYL9X1
8mVsElD/s5IpZvvChs13uh/X/q5VgiXho6uQffVMu+Hq/xjCwfpJeyT8djMt
h8+13RvG/btwrmWJuRLay7fPe1nha4/TMRMe94q/h0ntyJ2v8yH8uV193Upp
7wxCD3nhknmtSmvbF+cKPw6njqawejL+/BfamV1rtyBMzzXvl9v8e4CemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54DusG5CI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.794, 0}, {0.795, 0.021}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPGHuSgNNeXYC1paIggxKISgV0OBPJeWCKTwV2BWVlNQU5NN
OtSgELiEIBVN2mTQH5AYKA5ttjS8CISkEvpyd3Acn+34mpGUve0yDGPqbwc3
veBtXu92g8b/vHVzt8NpcThvZjPK9cVyvKPs/wgsLe+JS1f18Yry2Ero27cv
Pv9sNU+Ve8Xo3btycs3Jhg/E7d5Joqq8WvJakxnxoz14UDz9Y/a/lAs35dfN
Q/HI+tz9s/KZ++li5kjsVELJS+WtjbY1dCxueGITO8rWg9N/Uabn7Kh/vmbn
g/TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/5lHq
Dw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.795, 0}, {0.796, 0.0218}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQgEQwPFHREMOLi3iEL3eYDW0uBiETVptNpRLywPBQRHE4ZXaK/EP
sIakobWhQSLQhgZbjCCIBgn64VCDEORUS0OpQV/uDo7js9zwnbIza4kRwzBm
h/t3I43Pn7bzHjb+58J2Hxe3xAGvp36ifHR5WPFui8eTZspRzk/Uoq/KH1eh
6dW8eDPd+j1XvvPFnvwF8dL1S72sfJZN7veUzcmv1HpRfHDrLjeVRx2PFdgR
56xqv6LcvTefv5U3irWG7YpvZhaGL8Whh1Y6uCs+LcVWjpX98x1rbE9Mz/Zc
wvcWr4bpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ
B5W++Ms=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.796, 0}, {0.797, 0.0228}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQnEQwPFfDi1FQ9EUBGE1aBBFELq8BpdeSH82V0GwxdfekJX5DGrJ
wBaXCMLFptBoqsFR2gpMcJBAWt4gLRpk0Ze7g+P4LDd8Z+LOTsJnjAkM9vdO
LTZnhw87lvmfs0bSOMrfbrfxqpxaSVfWjsSt1ki+pLx1XkiNH4ufQn57X3n5
ozzXVr65CA9FM+JJq/Z+r5z93K5On4i/Cs28q5yM7Dqe8pvXtWNZsV1Mzz8r
P66P+oKueOHvobh47X/oK49t3l0mcuKDXnivruzd1jZWT8X0XAqUJl4iVxY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xD1J58kQ=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.797, 0}, {0.798, 0.023700000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPFXE0MyaNGlQQVDCZobChx0qiT4cDECKQqyRZSGpsCxMtOh
L93cWrREkP5IS2AuDdEUDRo0RE1COVdCD+8dHMdvOx7fesrYtCqlpv92ePtn
94uz+x8h9T9rMSNQEX5SXavjQDtcS3bTws344PpFeMqePQkfapsNZ7oqPJoo
Lbly2rtj/uCe8Oflxci78MrGXG/5SPthonNzJTx/a5i+vPb58D1hj3s7+iVc
uBsEV4+1LamsrS2cmRx/nSlov3VKLVM4tuM//RFue+uZraI2PR8jz/3vhXKI
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+BfoexPn

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.798, 0}, {0.799, 0.0247}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOFLkIu4NDkmSKAtd3LIQCfbNPQHBIEgJgjlIoGgtBQUVJZe
p8DFrQstglaTODnUUIuatohDS4RDU17o5ZwDH4dn+Ti8vv18Mr1iGEZw+Zzd
W7cPM5fziPE/oUE4/qLcKvYDW1di70Zqtal89jqeuK/Fv6Vst6Cc21zURsrD
9/JRrCqOn3gS98rPphX03ojNkd9VVr47tadz5bXQ9mPyVlz57Nc7yj8XqYK/
Jk6HPxLnym+z7PJC8U514dqri9tR50dx4MvzZFrihuWMmJ4Px9/27kEjQk9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHjmkRHQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.799, 0}, {0.8, 0.0258}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAmEYwPHjCDqJHFp1MZAgun8gCpuEaElLCRpS4SYHJ6+lSefAwaXz
RwU11BAmLi7WaE0O7gkeQlBLQ0dDkid9eZ8HXh4+y8vDN5IrJC1d07T12fO3
c+HPe0z7n6V4tKg7ymdfrf288Gdza2MofLLXX9yuKQ+8g/Gt8M7NWy9YV/Z/
OxVe/f0ujoSrd6XEbkN5IR0028K27hihpvLkIeqWhY+OH58+hF9m16UulTc7
fbsnfJ85TK5dKYeXR2ZF+LybD/wITy3PzV4rF1bKz6/C9JxnNGoxemJ6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j9p+uVo
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.8, 0}, {0.801, 0.0264}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHEIRCUiBODjW8QLAsZ3lLUzSpQbPQEEm6RP5ZBMmlsU1e
QWVp0FLQFlHSooNLQeQgD0LFKZwMWkro4+7gOH7b8c0n07Ftl2EYwb+d3PRc
6al1NrSM/3EeZ+zIuTi2WzmwlRt+Mz51IY683C7tKVczUfe7si/Q7FlVcbmZ
eK4rf+879uyleGchlc0rd9rj+KfyeqG0vHElflj0eu6VQ2+VfqAmPi2ajbKy
N3R38qVc/Ijmturi0eHkQXFydTMcvBa/dh3PsfLaUWrwo0zP3NBcmb6xLXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJfz2P5fg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.801, 0}, {0.802, 0.028}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPE/4uBgugThZktC0GCDTT1BgqYQBDVwC92EqC2jyZZoqSEc
BHMRKs3qQbinBEkNjY2RVK+hIRyUQErw4+7gOH7LDd/sxmYi5zLGzP/v+K4c
5j9+z52omczt0uAueyEO9YqVJ+XSkb8QqYs9y+XkqfKOMxf2NMRfJ7Z3SzkT
sz5flB+/H9qxS7E1fqfcXH0tTDfFwX4+tad8XB2E35Vda/tT8Svx9tDvtJR7
tXIneC1OJkLVA+X7kb37oxypW+nMjfgs3V3sKAfcKd+CLabn2/pM69lUovTE
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/2rIFfg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.802, 0}, {0.803, 0.029300000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/EjXKRQiSAEEaTAEILAGsThpqApsEGuCAepXJTAhhYNB12k
1SmhujkiuvzTtdxiQS1uLRHUdgVNNUggGvTwe1/48vJZn0h2f2N3QtO02Hh/
P+hJ+xavXV37v/rVm9sQ/t0u9IbCee/gLGcpv7aqpb7wejZgJG6UHV8zbgov
3UX9ky1lM2d9HAhPz+j3L8JV5/F8ta38nU+XL4X3gu/GbEf5uVdYrgivFQd+
V7gbrn2musqxp8CDLXxy2DTnbpWn5heOjoXLfWvzR/irpK9kbGV6ei9CWzvJ
U52emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54BF8W
7hg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.803, 0}, {0.804, 0.030500000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/a7G3jRu10t7BiiI1zwtcByJf+Fq2Bv93Qi+Y9Oj
4zOQ+Jv18hYz7kHwlW//rMtC4k9pb426jMRnNRE0s9mL4Jc9mCO4FIn/okfj
Le8+BD/CcsuJMiT+qaf2S+4j8a0mna732I/gr7ELj96IxJd9/chM6gCC3zc9
T6gZif/f+dfb10j8gg+tJ0MOIvgPQc5D4gd5zm1QO4TgH/6qEdOPxIeFJ6f0
vDjN0wvsYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PC
E8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8A
4Bz7FQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.804, 0}, {0.805, 0.0328}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGvqKnlYtbW0BLZ0BCCNV2XJqFBhwwsKGlw0Du7ZZG0uQZR
kKAuTqG1FIj2z3QUh0adXLKGQGrJCz2c88Hh4ze+z+KBEz6cNMasjM/9G9/L
sVx9YJv/589XAiPlwlZwdr8hnv9tfTSVz0rbb2uP4lGkX7hQThgnM/Ukfi//
xJLKoZ3self5YdrjtZ/FqzeXw5Ly1Z6vZb2IrZlqMa18dBc87il/xdu7oVdx
3IpuVJQ7933vQlO8mXA+T5Vv59zB4qV6drxYfJ7ynNSU6Tnhzs5d2/TE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR/LG7+Xw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.805, 0}, {0.806, 0.034300000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLS7gaJdGQDQ3q4iKEQnL/gYaIcIgU09EMakmixaBCaHBq
cmjqOrhJazQkpDc/FhGawhBp0im4Dnmhh3MOvBx+y8vh2cwU9nIewzBCi+fu
hxNf6eV9kjD+x7tePQq2xMVmMFZR/jlrrDjKhwFzetwW2213xDsXyaeoLa5v
jUpV5UC/kFr6EFeunNipsid8szpUPh/4ZmZH7P5WUz6IhKzlrvjts3F9qbx9
Z6a/la2oHd/tide+kv5n5fL9aLbRF88X190q58eONVWm5+9rtpbef0zQE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHZxhqK
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.806, 0}, {0.807, 0.0358}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOGLixA0XRAba7w1OTlUlhREiyU06KSCNUlBey3V/QHSEIRR
Tha2BEJOQXN+ZB+m0FRUEKGVOWiQQi/nHDgcnu3wDsdWg3GHYRhWb/s38dLJ
NK/ffMb/PCbt7XBFHJgyo5fKF++p8bEbsWfPcu8qH83mvn6Vzc/p4vKteCt1
dVxU/pkP7XjvxCvtp+ihcjW9NjFwL55b6LrXlfNd+7uubGXM0kxVvL90cJJV
HnSM2q4H8cZpLrap/BH2T74qR5yFocWauHwWap0r+yPPpZG6mJ4NV//TtI+e
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74DxZsDu8=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.807, 0}, {0.808, 0.0373}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGLi0suIYkmgRIEPqHJqeCFDe25CUFYb9BF3yCEU7RoBI06
FhRNJoKDtLQUQQ5SOYVlqQhGa+hSoEI/91w4XD4OnOEPJNLblkMpFZrO7I/u
Dp6C7S9T/b/anF0+EV6++c3/CBetwt7Om7Zz3m0+CB/cnvlW37WHKWNUEo57
6s+qo924i14nhdczzcKLcNkf31/70F56HJiXwqdZe9H1qa2Cf6OssD07J9zL
uStbXe3YyvlxVfi+ZVjennbksL5xJHwV3vR/C3tem+NYX5ueRn5hurkw6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiSd7Fhaf
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.808, 0}, {0.809, 0.039}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuGLbUFIkLSk0BBIiODUEokJCqFEujmJZEEEUZPQFgqpES0N
Od1BadPAQYdod9FBHYIIwrp1KxpyMAOhBF/+c+Dj8KzvYuIgkrRomrb8v/Gf
v28Ooj3Tq03uNBNr3wr/eozy0rPy3uNh7lz4ITdKDoRDK1lf/EX5rjdnbwi7
L/Qfj6Gsr7o6BeFZs1aZelU+ufTn94W/fa2drvD2V2x97U25WzDs18KB4NHQ
airX+qNOStipZ2+ehK9CtrONd+Xpob5bFT4uufwLH8qfW3VHRpielnB6ZrNS
9NIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/Afg0
AWI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.809, 0}, {0.81, 0.040400000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPBcGloTCCQHOLwM2hJT4iG4Vq0MCWitAkkn6WcHFpEQts
b3AQskmFQlrSIQiDaslqcokk0n63DMmil7uD43iWG173QmxmyWIYxkh3f29z
uuTcfn4yjf+Z60x8tZQvD69uAk2xGQwVTpUL1kZquCV259cjaeW9v4diqz3p
WnwRbx452hfKj/OZmvdVHOjxFPeVz09KO7Y38WjYtxxTzvVd++6UB8uhofF3
cWql0c4pfw9s3PZ+iFfPOsW4cn0tufugPOXsj/o/xZVqZvJYmZ6J+7Gt2YOs
SU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDNpsZ
Tg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.81, 0}, {0.811, 0.042300000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/GjzcUpXeMSQSqDaMhJh9MCx7bgBguOIIMgB5cQGkSwIIOo
pSFFmtoyQZpqbIgjCLSWhsJqEirN/xX08Htf+PLyWR99ZWPRGtE0beJ3f//q
Jh8pf7yFtP+bSfr1sU/loqfSywiP2uFqQzi9ZZ8vfSk3febetfDqfX1tsqlc
3U7MHwhHp4d6X/jyIdu3WspTGXftVvh4tlCa+1Z2PvlzJ8Kp3Urc0VZuBCIL
m8KxF3v8Ufhu3xwYHWUj+Fo7Ey69Jy5cXWXv0TCXEj40dtbrwvQcWK3n5fxp
iJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgHYKg3
Rg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.811, 0}, {0.812, 0.0442}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGrmYOEbeYkiLo4uAgNIThEYktENkioQyIEaoHY0DeIXHqB
WlzS4S5CBJIoQotNTa4aLg11nYJo0d5u1NP/HDgcfssZHu/23kbOqmla0Nyf
e75cKTxNjaj2N/YXV3z9XfmgWvO1hY146Mv7obz11h4cCd9frty8CkfW+iep
T+XGJFW8E/boz+ZH5eNE2X8h/Dvjf5caleGO8GNyodUX3pytny5ZlHvXod26
8GKmszpnVdYdscC+sNv8NhI+zKYfYjPKk3mjdSWc75bP3DZlet46q+FaU4/S
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTfwOwjPri

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.812, 0}, {0.8130000000000001, 0.0463}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvG3o32oQRBE0pAIZuFybGgMmw6UNWRzCmEgCJ2gAocILIIG
m9LFKRCiP+H4QdBUQxBJ6KBJq9YYzRV08T4P3Dz81iu4Yyd2DaVU5Hd/P9s4
vPK7BzH1f52MsvPCG1OFtYHw3f10eGtYO7pXGWoIX8+Yb6ER7cmHmnMpfHpg
Fb+FvwJNOzWqnX7ajj8Kt3L98OKYtjV3ZJSFnRfVMzzaCyeFala4HPGXXoV9
7cr+slf7+MxcvxH+NOvzEz7tZNdy5YSfL5q9d+GVpWRtdVybngln9vxj8zZG
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/ANupOUy

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8130000000000001, 0}, \
{0.8140000000000001, 0.0475}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFr6Ga/Fgi5mEPlkmAtLtclJEHFwGhyENoiKbkIzo0WQZYS
0lB3UAeRRpWGJsGtpTFdiqQGF0GIKKGX7xw4HJ7lDK87ld49mNI0zfu3kxvc
SjZ37ANd+59G/+PqQXjl3DhenlYuBCyRU2Hbe37tS9i4dFr3ZpTfdPP1UXj/
c6O1OqvcKbWuL4QD26GTsXBt+BxJzSm7bpPrXeF8eGDdnFf+GRm9snD63tK2
LSj3YmfFI+H4tzPzIvxUMaNBh7I/4fNWhc3Ju0XlpXqonxOm5+FNtnznqer0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEvxl96T4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8140000000000001, 0}, \
{0.8150000000000001, 0.049100000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAnEYx/HjBr1BiCDNKwlscFCHWlqFHIoQNKdwuRAOokXCF8ipSada
GjRBmhyCcBEh8AWixUmE22zKaLkWt5aGCvryfx748fBZv+F8IWvrmqZFf/f3
/d2Dt+qam9D+r5Zzhu/CXx6rmfIrn/XcYl94blXSWwHlI58eqwsPnq49S+G4
bS5O1pXbq53Rs/DKeOcuGlS+Oh+WboWXgcPMt3D+xYnZprJTsLxT4WToc7G3
odyfVMb3wpGy3jI2lRvhm/KFsDE1j+fCl9VOPBlSdiO7xqMwPfdPP2bbrw8J
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64h8m+/HK

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8150000000000001, 0}, \
{0.8160000000000001, 0.0505}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE3W5TWhhArtXAQLVyKoBARxElJ3RQUIWgIgohsiaaWdzAc
dFBBCIKIcG5QdIgmB0UHF120CKWlxqAPoYf/HRzHb7nhsaWPIwcGTdOcfzu7
E4fH+GCZeLX/iXdro8Vl5dZlsHEhvOfqFV+Fq/3kWXhF2Xo13X8Uznkybtuq
8tzQYNKFT/Ts+EN4vGVuxq3KsdFt6Un4+Xr2UHl7tx4pCN+9BTd+hJfyPdOh
XVn3pV7awl/v0+bOmvJRMVO+ER4E5s8X1pVDn9noqXCjYt4cCNMz3Mklvv33
XnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJf0ET6
OQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8160000000000001, 0}, \
{0.8170000000000001, 0.051300000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLNkRZgw1GTaGW3RJvzYG4hEJLUk5SGdgQiustGhoaA5eW
ggwHHQoKhIYKk4poDfrZWpNCmgqEUCro5ZwDH4dnfYeWc/G0wzAM83d/v3Yw
EHrxvYeN/7Nmyl3TfnGxOfF6rOwuVa88w+Kt2dj+pvJn69F+U04fLs3FR8TP
iUboQjnqtLt9AfHZibO+rWwm89dfynudg4WFUbHrtLx2p7yRmpy3TPFHz6W1
q7x4HnM5xsT3K0/1VeVIX+rmQblSaxSmxsXejL1eUt7p70j0BsX0/E5mb9uV
ozA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xDy+w
CIg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8170000000000001, 0}, \
{0.8180000000000001, 0.0541}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLXEcdIiKyhggiAjV/Amm5azgKGo4KDg2RLRboIoItUQaN
QTWEQy7ucpdS0MVFHVxyCCrR3Sm6Qi/nHPg4PMvH4d3KnMWzS4Zh7Dlvse/X
zKTHN7GM/3G1boMXyvlzr3us/LVZ+z7yi1Pd0HtDuZO3H9cD4sPtWKGs/Nob
JKfKG8V0KLEvvtmduW3l3/7lz05QnCuZzoXisa/6NFeOj7zOj+K3Su24qxwJ
L0b88mF7HpRXr2MTMyK+ig5bp8rzz/TzUPnkbla0DsT0bLqWV6x23aInpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A/rR3RU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8180000000000001, 0}, \
{0.8190000000000001, 0.0562}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPGHGIZLutvQEujQklpm+gYbImupxaKWVw5OtiqmTs7WEA7x
IIVqqCAIp0Anc3GLxMZGXyKIUw2l0Mf/Do7jN963YKR3kzZN03yTnd7U+SCn
B/q69j8fkUziTni7b/e7g8ovl+W5rPBSzGN9CpvD21Z8Rdl1tVx9Fi5uNs7m
V5VH4639kvDx9bt/KPy2Y7gSIeWN74HVFK7fZF69a8qLezO1C+HKbzn/Izx7
7zk4CStnJ992hK3pu+vKh0+NL1O4cxRvOyLKUWe3dipMz/xj3Sj0HnR6Ynpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriP4QAA4k=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8190000000000001, 0}, \
{0.8200000000000001, 0.058300000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPGHkUNLoE6CZOAkLYHUW/SV1RQ4SFM5KZGLKLiEFBlNtb3B
P6AyMITadHF4EQjqooviYostQgrOEvagj3suHC6/7ZxvM5mNnzs0TQv+jf1H
1gbPufDE0P7fey15MxT2p6an0YiyuV7YqQqvNFZdHkM5nzZ/roTHHl/rW/jk
o1KO7Sk3M6FiXVj3Wmf+feVK83j3XtibH7jmwg8b9oLKi8609SmcuSy8bB0o
jwLO25JwrGcmfoWta59+cai8HXx1d4Wf+qGZfqTsvrPaj8L0tK8uf70Z9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xEsX4AE7
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8200000000000001, 0}, \
{0.8210000000000001, 0.0603}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFbwx0Cp9StQGzRxSUhXS5ElumVsN0fEhFaGhoCg6JsaKjF
CBxykCBxycHJJqcEa6lFQReXkIJUCJeWFHr5zoHD4RnP69g72E3Pa5rmnu7s
LuYarVLg09D+58JjPixsKk+67bND4cxlKtYTbq8O1wJbysF+1vooXL/WR/ag
stuffzkVvvtYKg+ELTeV8+i28onhjT8Jf381fM6QcrJg2q6E3zY6ox/h9XHq
NRZWrhWH5WfhldBxzmMq3070REFYv8/75yLKRzvL9n3hwW9l/C5Mz2zTNf20
atAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AYLW
/Kc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8210000000000001, 0}, \
{0.8220000000000001, 0.0621}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFXRA7h0PL6h0KLQ2OYyytcG3xlLw2qwQxbXGyIFpsiwcnF
sTVCxUCaWh5kOBiRQ1O1BE6Ri+Ug0WAJfdwdHMdvueGb3884B6OGYSz87fC+
/5Q/n+yPsPE/26WlR2tN/BCrly6UrRH7zLsurl49J46VfTsp6025MN41V6Pi
wXX2q6Z8mPC0ZjbE7Yli+VTZufHnOsqNVGUv5oiDk6FlV/nSrU8FNsVm2u4V
lPPmS6uv/H03fChOZ7q5e+XXuZPkYlwcaXpWzpXdo+L02JaYnp12aPZ2txam
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gWTrQAk

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8220000000000001, 0}, \
{0.8230000000000001, 0.0639}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLNEiTY0ogdwkpEBp0kbq4NAQ5OGTlz+D1bkENLZUQRD/S
IqmDm6OgDkLQJohzakmBDjU4RVRY2NKkQi/fOXA4PNvh1RP7IWtG07SlyU5v
/TA3P7v1bmj/49Fdoz3hYqvceRa2H/sqa2Hls8XmZUn4p7uZsG8rJ0/7q0fC
T8uWYyC83huONnaU785TD7fC7hVbdWFXufCSu7oQnrt2mV/CJ9P3IsofA5+z
IRzLNH/dUeW2P/h4I2y89at/wrW8lTZjynrg27wXzn6mDG9cmZ7+g3a6+1oz
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiccqPAz1

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8230000000000001, 0}, \
{0.8240000000000001, 0.0659}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQdjQVFMG2mqbELZdXVzC/gaDAk3zmpNCONoomDSFU0QN
tdi/IIKj5eBsSzg01SI06GAOCV2hl3MOfBye5ePwLiWy25bDMAyv/Sb77Dtv
rkR7pvE/U+dO16VyLlQeTsfEXwN3J6u8c3X38K7cXvOfBPfFq6OX5K1y5WY9
MBcXL2x1XXnl07H186n8W+l3wglxJnL8WFf+cMyU3AfizaeyVVRu7nmCfWWf
835xNym+rvntC8Xz8de3ZUtcmN2wfxQPG93SWPkwNRkxPS9anuejdNWkJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gP3SQAz
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8240000000000001, 0}, {0.8250000000000001, 0.068}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQnZ4GAq/sGaDghtAnx/NIfM/9tbIW6Qj+rmzOnwuQ
+DoSU69wZiD4c44obChC4vMWrum+jcSvA5rmkongvz952GktEj+xzF9OLAvB
v6R0+2cdEt/pfNrV50j8LdWfNgRkI/gqGnU9O5H4INcp5SD47I1TnbuR+BW6
ivJfkPgvb675FZOL4Ee1WVw7isQ/ZXRko14egm9z3793OhIfFp63u/6mfn+y
0R4WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4
wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxAfQ5IIU=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8250000000000001, 0}, \
{0.8260000000000001, 0.0699}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/jdLS5lS9Q0uLm1gUgpi2iGJLWxCE6ZBf2Sg0RqQ0mIOL
ILjIC2GN0eTQ3GJg1GBLLoGGUBZp5cPdwXH8tuOxdpPRvRljzPJkf+/ac/is
fNDzmunYp519kxTPe2L+uHLxpb9wr2zO86PVlDi97mjXlLuvpeZsWhy9sAo5
5ZbPjj8pu988G8GMuF5pLV4qOzcjX86s+OS90z5W/qzGrnrKidCgsHUofvzI
J26UQ3VHYCknvv17UOz6sb6HytWG/bBzJJ7bXrm+U6bn/2166YnpiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpicfI3wTW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8260000000000001, 0}, \
{0.8270000000000001, 0.07200000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPEXc5F3kMBFHKI3B2kQdHMImyyaykFachADIS8gZFaWEO1Z
Q4EfwFGstIYGGzICQRpC8LK4OIRNujR0E3r4nwOHw285wzMfSQW3TZqmLf7t
9M5u+qovmXe/9j8n5saZZ095XFnfKQpHt/qBmaxy2xIz4sKBu/HXm/B9JN9Z
2ld2WfVaSbj4cFmwHijr03fCOVt5ZSA8evQtrB0qhxON7xvhln2j68gpLz/3
a6fClXTs/EPYmJvEQ0fKF838al3YnNWdrmPlXefVT0F4+Gr0PoXp2fQ+XbuT
t356YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXwap
AUk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8270000000000001, 0}, \
{0.8280000000000001, 0.07590000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/FfDi01BU2BYP+gGgJx6ZZraPFAyByiVQgsyFvcpLqsvKUa
dHBya4nAKStoE4qgpamIS3AQB12EhGiJCnp43xe+vHzWJ5J21zZDxpj53/39
zvNk8LXXtc3/re/WrtP74sc5q/SkbL3c78Q88WUhGa8qTyw2p4cPxCdBxrjK
3/4geFXOxryb5YK41RopXyivnlayY4fixtKUk1eOdmozbeXzkjWUOBKP2w/v
deViL3kbPhZ/VpplXzmzsuX2ld/6A2ejKHaq3mxD+S4+GlrwxfTcTnycpXJX
Nj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEPIiIF
Aw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8280000000000001, 0}, \
{0.8290000000000001, 0.0799}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPG0SRREutIUlKuQtF3KGWqBAuLmIQXBLUxaQpiKip/z8y
a5JoacmE4FIqLQ26iIOjkI2BEARhSw0l9PKdA4fDsx1et520ooZSauxvO7c0
6zLGt1um+h//18XLmXD2eqTwI9wfzKejO9qb3xMrNeGPm/JcYFfbDlneK+G6
ahq9e9ozuXgzJeyE24WG8Gj31vn0vnbm3pW6Fe5ZupwfPNBe6/P4NoRbD/mu
N+HI8uRr8FC7OlApPgpPPVkZ95H2Xec94eGhxMKn8Mlz27d4rE3P1djp+7rp
mPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/1EkB
uQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8290000000000001, 0}, {0.8300000000000001, 0.083}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFXWEu4OAktBiKpJE4OGbi1qaC0OQlCRCSYS0vwqCUh0yyt
LXBwVIKmFEEQJ4daWjKtppzNoSV1+Lk7OI5vvH8jmY6llg3D8Mx3cQud383E
1ThkMGnT0lXOrFtHWwXxd+/uuay8l3VW/pW7jkZmvygO9IORF+XaSc+9fS22
u+IrVeXc68dorST+Oz1oZpUPvdPKQPn9zTzevRGHz63RunLbf++x34r9A+eq
qfxw0fj8UbYFdlqxsvjsa/GweJKPzz8Wp4LD6KUyPR99R9Wl5lOInpiemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieeAYvDf4Y
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8300000000000001, 0}, \
{0.8310000000000001, 0.0849}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPHjQAskwcmhqcDBNHDOQqcoGrKkEBoEwaUGJ21psrlNKK+0
JYeWKIlw6aRJ3RxqVioQohocrinohP689+Dj8Vs+Hv+5XGE7bxqGseC+yc7H
B5snpx8J439eRvsRR3mt4nizZ+JWsvzaUQ5/zdixqtiqTkbsWw0VTUt8NL5N
HSh/15ejz8rZje7Uyrm4/5N+aygnrwa2/0LcdH87VJ7/dYpD5cp1eWu9Jvbs
+hebyiXTmp6ti0c3ofdj5czeXftTuedet3MpXrrvlmxletYCjcen4EOCnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A+HJwXg
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8310000000000001, 0}, \
{0.8320000000000001, 0.0863}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYx/EjcKjwwiCabrDBA1EbagriaA2HUP+ACgTBMJd+UEskuAWN
ISf9MhW3ogIRREUwG5oCG49+DS2NR0tU0Jvv88CHh9f69q+ux5JDmqYFf/f3
567vNpvHH5b2f7XlRMw8UTa8TvhQ+KCeHv4S/k66ryunytnxXOte2Gnq9syZ
8lK6sGULdyYDcc+58mz3MpIRLmXnRwbCE0b/zSop5/uJdlXY3XBs34Vyampt
e0f46cGNvwgv7uamo2Xlhjk2eiMceiy8GxXl4l6gkxfWw1fFT2F6Luw/944a
txY9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xD5GV
Fk0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.8320000000000001, 0}, {0.833, 0.0888}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIAnAQgPE/TYKlS3sF4SAE2VBLJtgQCCJERrQZtgmRUwlF0GNpEUIX
8bFEbxMJnNUWoZY2l0iKUgcjaDBaSvDj7uA4fssN39jaxuL6gDHG+b+9a5so
pj/P2h7Tn926e3vlXPx1WFsqK4emgpPOC/HT84v1RHn+OPLxq3w3062EL8Xj
b/uZR+Vk3B6bvhJb3KlgVnmr5XBZrsXtRHFwU3nVO9esKz90alXvjXi29045
v9CIDefFI9+R5R3leK7relc2/oOhwK04+mNvlZRfT1P3owUxPX3pPUflqOSh
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gP7Qgns

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.833, 0}, {0.834, 0.09190000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFHuISgIYG1hE5CIEFJ0GBvijYhBRVqehgtSlBTVBRUQ+1N
OVgQCIKoZT4IwkEdnJqEwCWbrE1abIgU+rk7OI5vueH3W7vR7QnDMOZHO74f
9zcNX+nTNP4nFg3kLpWbv5XDgfJyYTWxWRbnE+3FhvKMI+4KVsRXpff+tfLP
Vmb0UpyeHOZ2HsTd6vnRq3LEmkquPIpfXNmlO+WF54DbWRWPn+0re6bNVlf5
rN6+XXsSf6fjx0Xl1Gwv6a2JO81M6FR5fW/o7ivbcxdfG7aYnjXr5C18YJv0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEf/wvD58=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.834, 0}, {0.835, 0.0956}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFnOBpkY0RQObwaaimhiB5trTmUGjgELga26WIGhbjYEoER
Tn1MTX0Mvpepm4WLEE0NiRBB6tjgVkp/7g6O47fc8J/c2QtEhwzDmP3b/i1O
ZNobxW/L+B+zPlJzlM+ThYtpW+zxmemc8n7jPvSj3E1ZixFHHJnpPxQ33jY7
84/itcNW7Uz5bi5+6SqJp9576ZjyaTYTflV2L3j9K0/iRLPgvVb+ypnd4bI4
uPTwnFB++bSuPpSXT+oH6xXxzerW9q3yeLvlH6uKj/Px0SNleg4y7doWPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S+0wQBr
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.835, 0}, {0.836, 0.0993}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLgmEUhuEXyakhs/wBIYQFLRKU0yc0heBgQgUWZAQt9c1tllhTNDao
DZG6OIURRIGalWZzQ1PoVpg2BKIQKnjzngMPh2u9p8JmYMeilJrtb/BPz/ft
0fyXoYb3v9RpfAubrVglWND+TIynHoQDy8nIdFG7+OcKnQnPX+YW2sJXfu/E
1qO2o1v9qQifZFZf3SXt9ko9FRfeVebhyJP2R7YT2hP2rR8vvgvfW+2TxrP2
3HWymRG+2Jyp2l60x0Zv0gfCkVvvUU34d/ttw1fWDtvWPDlhenb7FT3OO4Oe
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64B6QSI/M=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.836, 0}, {0.837, 0.10210000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLS41h5SKBDQXa0hKig3KhvyCQHKLEaGjpCk6CuPiIlhCX
mlx7DE25REM4+EjN0EECN2txkHJ1qRt+nHPgcPgtZ/jW49beicMwDN/f2je+
FA08NsZhYz7959HKWlO8e2p955Urq7PWRHmzWrjZfxVfnzmzL8qL7vKhtyVO
1b3BkvI4aX8UH3jMn+O2uP0/4lAqervTET9sfGbLyp6edbTwJi5mZsGEsmPr
3PWhnBw4p2ZXbH+7V45s++6W38W1YSWXVvZfmLEvZXpeXtkhnsL0xPTE9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEv9iDDTo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.837, 0}, {0.838, 0.10450000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9LQgEUh+GLYzQllE3RenNpiKI/mGQgDhJCUE0Z5CQk9AmE6paBizhE
oFhLJq1FNDQ0m5aWRbSEIYRLJjR0hQp8OefAj8OzvsNrG6F1h2EY5t/+//ie
d/W9/OExuncyVpwK3okH35YGLpQTyXpr6F5sT8Zud5WjjZ/8p/JrytpeqYiD
s87wjfJ1MzPtropHD0xXWvlo/vyro9zX8pYiD+KtTPG0pNwOLO9MPIoj3/Vw
Trl2HJvpqYn9C7ZrU/nSttovymbeWfY9iQ8Xs4Uz5V7HiNX/LKZnPD23H21c
eeiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/Ae7w
GqQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.838, 0}, {0.839, 0.109}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLgmEUgPEXh1psCTHsMmibDv0Bgh+5NNtSKZJ4GXIpBx2EaFQImoJG
l8YvIQNFkBoEIQdJt7ylgyANTeVUZEUP7zlwOPyWMzzO6PFuwqKUcv/s77Va
PDn786uh/ue0WI6eCb8F/b6p8OFiyxHoarfvDj6qwtuRyZOrp12ypsxz4c3q
Z+5d+DKRj4X72gvLNqMhnLkvrG4NtKdJz+xKeH+l0lZD7Wbdf3Mk7D1p5TvC
5now7n3R3nicGNfCF+nU2tJI+9v5NUsL/70THmdtxZ2xNj1N317o9qFm0BPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88B38wSFg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.839, 0}, {0.84, 0.11230000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAmEYgPFD/4AaRBC6oSECOwIhcJHUJFycbHOS4hokiJyiSQqhM4iW
lgZx0s2cdLHNpSUHbZBAMEu7AocargahC3r43g9ePn7LC++zvHuYNj2apgXd
+ftHJ756cvQe1f5ferViNYQ7vTUz8Ky8UWjFToWrRmLpQ9g/eHB2xsrnxUyv
LfwdmtRXXpRzw6PSpfBTaW46wqmwFc++KrfHPv1eeP2q4q5ULkeM/o3wot26
9U6VC9eJiwPhz3h3/1F4b5bZ2nxTdpfpNeHtZP5nwVZufs37x8L0nLpXnpXv
ovTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/47Yp
tA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.84, 0}, {0.841, 0.11570000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPhKCGlnCJKJsMya2hKZHPKVpqsMEWlVAhEKMhaG7QdKip
JbChwSD4MgpxUCcXAx0qmoIgEDX7oamk6Adf7g6O41lueKdC8eW1AcMwXL/7
dy/fv663Wm2P0R9nNmk9KB8s2tMLbfHwRzZyrrx9PGOOd8SdpcLEjvLqt/nZ
Vb46qd/4n8TzK4GzsrJla6anu2KHtRHdU97/fyi2DaUmw8/izQt7r6b8GDy6
nX0R+0fc+UPlarGQGXwVz0V8sbhybrThu1MeqwQc3jfx7nqzl1Omp3kau0+k
Sh56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriHz7l
HRI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.841, 0}, {0.842, 0.1193}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+FLm9AUIi0Z1xZRDMQhNxdNGkJoCxoisNCkMIcGQ2gIwaIa
Gh3MrdUisEURXBriLqEWhEMhtNhfM9KsoJfvHPhxeNZXX1qfCw9pmub43d/f
jbW+Tp4ffdr/9UYTtZEX5bXqdyEpfBfP7N8Lh6yW6OyrcvnyOHAu7N506eNv
yvmJYi8tbDb89SfhnS3jdP5duWNfOKgIL1+3os6Ocn07MX0kPDM50PvCFzeZ
fvhD2Zm2NK6Es5782VRXebjpOswJp/aKq6ZP5bY3ENwQXnwwbLfC9EyNeVf8
kZKPnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+AeJ
mQbe
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.842, 0}, {0.843, 0.1227}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGbUJODS7UJppODW0tIDpfAhkR0CblICEFDGZHQ1g9IiArC
xaUcArmLRIVNDrU4aVu5BZHoYkhDlpmXejvnwMfHsxwOry+znVh3GYYRHD/n
X3tpzLU+OhHjb5rH1rc5EJuL7Udb+bKzezX9KQ4URkf7yqdmfvNVeao3E41/
ifeK5/6qcjsaGvmG4tR79elAuX62dN1XDsecC8X2wNq6V/ZeOBvFh8nc+ETx
73T/vWPnWxvKz6uzN03lxGTpZGFCfFcJZUvK8+nbZbdLTM/y28NKxlOL0BPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8AMZIQhg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.843, 0}, {0.844, 0.1255}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPHrn9IeQi2huESQEg5JQ2O4PSibdLbAFEKhJ1jgFLg12FQN
NQUvWhstkbBJBxdDcbF2dQwcnNLw454Dl8PvbufbTFuJrFMpFZm9+d47rh34
nOOYWsyLYYYuhf3VjvoRvj5NDUyX9nR1WH0VztUvbgNu7cGZssrCR+uVw5Hw
x6c/nFzS3jm3HXXhp2D0e2tZe61Ze7sRLhfNu4nw78aXdeLRzrRT8ZZwrzQM
73q159c+Cv+fu6K9fVV5zws/RAL3XWGjbxf2DW16Ps9++3YjRk9MT0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wHD/LkXg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.844, 0}, {0.845, 0.13}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGrXRfNLKfAyckMQgQbDOK2qBRJ4OCmg9BqPyQFjTU0WAmS
OUSL4eAUjSpCgxA0BC4ukbYoWg0tQUOQRi/fOXA4PNvhdae2YptmTdPmRzu+
1nZpe9n6Zmj/c3jkWy8Lv/tqHodNOfEcnjgQfjppvXSFVxaT1dVJ5dvXwcWd
sPsss+OyK+eXTNFjYb2fnfsQ3svP6vEp5Z5x02kIx/8eVH4o1go54WAosvst
XPlsRVPTyq7rpPdROLs21AMzyj9fme6VcLpkqlucyp2N08u0MD0tzXP//sK9
QU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wLRoLf
mA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.845, 0}, {0.846, 0.1342}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPFLSJcIMjWNCFrPBmloNXAoRDKEQFqOgiNoyMG4oaUtJyeH
CoSWE3JpySDiEg6XpgZviKbKtlycmhqy6M97Hzw+ftt7/6W9SskOGYZhjuf3
fy3Wzw6jw6zx/7a+k9VnZf/K3VybFa9sZ8y2sjvhTUZj4tj1+vux8ulO4H0o
f4Wt80JcvH/zWb1VfrGc4mJCnJ8KpWvK93f18Eh52U4NynPi5kzrwVee7mYu
zKT45MA7aiiPEhvjk8W7vSBtp8T9ihV5Us4tDAer8+LOo9O9VKan8/a3SZae
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74B4389/k=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.846, 0}, {0.847, 0.1386}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LgmEUgOGHd1H3BrM038CgsMDFIQQJFzdRnHRQgqAtCrQPiKaGHKwl
Bx2azEWcChz8QpLCQYIcoqEhKxK3/kAldPOcA4fDtZzhNjd3YluGUmrlb6f3
5iHbunJMgup/PBmjaJ3TLpj5zK6wZTAbfRE+OCp7Q/Pa4yWftSqceGqMZpza
/ZNw+1g44B0WP4Vrz6lsxKXtOp1E68IXvv1Vc0FbvRq2nPBeLv/+Lfzmd3SS
bu34qFy6E+6dTx9q+wPNWEG48hVe+xG2Xw5t24vaZxvpj0dhet5eH94vr3eD
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xL9BdfBx

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.847, 0}, {0.848, 0.1424}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHLmE1NAU69ccyG5651SItgiBCWk0hFjU5uIgZNARNQdSc
VIqgQ0MtBVL0KJcaG6KpxhQxJxMkCCrp4+7gOH7b8Y2spaIbNsMwvL/7d/fm
E+9Po82A8T9frebd7Jg4mds8Liq/Bu3Z/nFxpH0QSytbeaf5pmyGy46gW1zo
ztTOlYdKt/fDE+LdhdDJjvLn93O2obx+lliMTopflj/MG+Xeex5x5cJe31f2
rBxWO8q5PtdpfErsuCpvPShvr/qXfF5xa9DyHSnHr0MDtmkxPecuHzNWvhqg
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gHAG/62

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.848, 0}, {0.849, 0.14550000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IwmEQgPE/4qgtLaE1iBCS37ZFYG3ZVpC6GKjkEIG0mFRLCG1R4J4u
IbjZ2GCgBSKCQ7k0OWmhDW1N4Qc93B28HL/l5Xgcqez+kckwjLXpm+3Dp4jF
5B6Fjf/pZnrDY+WtxWTzTfnxeXy/6RE7T/LnD8rFJXN0wSs2v94Gz5Rzp3Zr
X3mwUvnc8Ynj7dBLTbmVq5dsfvGGc/eioFzt9qJj5eXLZOggIL5xfVvryn/v
+a/VoDh7NbtQ3PfelX+V9z7s0x/FjetKrK28Ph8xPR3bP+lOohmmJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngCo3u/B
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.849, 0}, {0.85, 0.15130000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQbQwGr+0ZoGDJ/X18c5D4Yj1er1hMEPw2i2tHc5H4
P54kLryGxM+Y+LbG3hTBv2VbGbECiQ8yTdAMwd8zbQJ/FRJf11nm9SMk/rz3
y495myP4QMct2oLEb/DYXytrgeB//OIV2YbETwK67j0S/7JvkkCEJYLv8uvt
6wNI/K3LKo9rWiH4asGsiych8af/n1D3G4nPsUYmKsUawYeFJ9fPBembXx22
h4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4w
Piw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXwARG4HFA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.85, 0}, {0.851, 0.15560000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL9EdLJA4RhQpO4Wi3wZ9bOQoNgRBKixo0GEUtIoE16pRD
q4sFFwrBJZegxBQlnMXBLZd+hFxb1PDlOx8cPp7pHF5n7HT/yKJp2sZ4Jv/C
41ok4f0ytOlLHZibbeHPGc+y7lOOll++C8Ltw1Bz3q/sX+wUz4RLT7FMV9ge
H0R2A8o3S2n9QdjyPGu1Gcrnx/mfS+EP23qrLxyumnd728r1E89VRVhffY06
dpTNRmgrK7xy0bEOhXP/Byr/vQ9aNeFkKn3vDir3XHPXt8L0nGz9jb8Z9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xCNaTvBN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.851, 0}, {0.852, 0.1593}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPGLg0M42WNzEJvuUkOBuVxCKysbavYBiTU2uAUi5hJRQ0UQ
QoNL4tLQFE53iAZ1sEUldXAJQfABQpNigh//c+Bw+C1n+JynFycxi6Zp+v/O
bmvVmnrydg1tPkff98GJsJlwuM99yut6frEinK1u9N07yva0WcwKp9cCrwu7
yqNGLRUXPruOhprCtdm7PWV/+3LpTfjjzjpY8SvrnodSUjjz68h1hG2P+avj
feWEsRkuCPe65pbrQDnyHFi+Fa746oOR8PYwWg4dKr+/9HNfwvQs/NyMY3+f
Bj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEUp4Ud
6Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.852, 0}, {0.853, 0.1638}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOFXoEHi0PIkCCGHBpcWa8jAVSqzng7h8iQMJIKcJHLLos2h
EFycFFIpCKcWBxHDJYcmnWwMHNKCGoLwBf7cc+Fw+ZYD518+PDWOZjVN81rz
/9eLH3fP28OANn2erUx2dUc5/203C8K20s3GTEg5HXbrx8Lvv9Xxq/BBZe3F
v6vciTYrZWFr2aUzrHz/0DPTwkuxhH8gnLOP9OCe8l898/konDLnuov7ym+O
2+qFsPHkvhoKtxK1eNRQ9i2sbzaEy42mayWibB37lRO+1vvdH2F6zic9J2fn
7QA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xBIC/
4+Q=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.853, 0}, {0.854, 0.1678}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPFHBDo6hX3Aw6VCIajBzVyaopasNBPMZw5B8JaWQqghE1oa
XISgNbA2wakh3hA6lGIIKbS4CiJluPZBf+4OjuO3HX+fZW9kxgzD8P/s781P
tF9GkV7Y+J+Rs1/a2xQf2INcTbkznU0tbYnXqq7QtfLDUcE7vi1e8JnDQ+Wb
51K9pew5Cd4tR8Vns87FrfJHc93yxMTWaTt0rPwayEx2lVfeBsPVHXHlPNso
K88tuu9n4uLieyGfU3Zfmum+8t97u+JeNzj1qJy4cr7mE2J6fppNO+l6CtMT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xN/A+Fm+Sg=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.854, 0}, {0.855, 0.1721}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPHHG8LmtozMLdoawiDo5dIiKTY4lGb6fGO4ONoYlA0hODXY
4tCHfUyRWzg4ueSkDk0KgTQYlCIFKfjn7uA4fuP9vcn0rmMahrEy3smNXlS/
l6M9y5hOfSP4llfe/GiVR8pPBefUjom9/r5dV85/Zq21A7F56XIXlTPbhZ+Z
uLj75WmklSNXd/dN5VrAd+Y/FK8Pq6lb5etScGsuIZ4Pt91Z5fM/Z9BR/r3p
N3aS4qPI8cOz8rs5m/PY4tDj5GHx6/7S+GPxqqu8sJcS07OyeNILv9QsemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64n8jGAh+
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.855, 0}, {0.856, 0.17750000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLQyTUYiAO/ag0hE5OtUnm0Hal0aWSrr+B1NASXQia0jE3
B3FWEmq5k5BBOBmpEN1ZGhqEO0QOQSq9fOfAx+FZPg5vIFU8MFyapoWmb7Yj
i43V5MlXVPuf+uP2z5PwynGnHzaUb5b1+zvhb+vj9lc4PR/ld4+z2xPeb1+t
7WSUrYJ7UhMO+yoDd1a5+uxvnQsvnTVKtrA5/S2eUx53O7Gm8NGFvu7NK78G
7YkpHOulh5/CD5dOK1FQ3twyy5bw7LrgqfLCdWWvJEzPkbPxVjx8idIT0xPT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AaBXCzE=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.856, 0}, {0.857, 0.1826}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUh/GXBgdpDGwRvWtQgzRcihCsqCUKnYSmIEyx/KhoE1wiEC80
WENLIDgp9LHWdiNybEjigkEpaA1BuVgNFvTwngN/Dr/1MdZS4fUhpdTY7/6+
K1+aLSTfgur/9sYNX0+481j9Wt3Uju6bDzfC9YB9PrGlPf20XDwWrhacDZXS
9pqxubiw1frw3Qurw9z3VFo7PeNulIWfu6WL4Yx2+MiwdoXtUC3eFJ58N+cX
stqVE9t/JuxZXPkZ3dY+6DmNvHD/NHb5KpxY+rQiO9pOP5e4Eqbn9cuI9659
G6QnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiceAKn+
Eh4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.857, 0}, {0.858, 0.1867}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLtqSDDS3idI0gHIRGB7nbDaQhnWqQwBDECiHM/AklkEat
RaSpySUKiXQpwcVwairQcmmuIEqEBsuEXr5z4HB4ljO8ejgejExpmub+28l9
/s7FbhOvhvY/K1WrubCn3AyW9aKw51cfDYXPzi+6G0nl2TXvdUf4cLpdWtpX
/qytbp0Kb4b6piWl/DgTdW0Lm42v0YNwI5zv+dLKi3ZbvSpcuSkf2zPK1sk7
4ezc5fKL8FvLO+/PKod22j9XwveOwJPzQNm469cLwrXd6Mm7MD17HwP/+lHH
oCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJx4D8AUX
jA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.858, 0}, {0.859, 0.19160000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOHPgha3cGootCtYSxAO6XIbGkoItME/QAgcSiEQgjLNlJaC
ssHJyakGaenHFg0V0eJUwS1yqBYRGu4iBGXQyzkHDodnOcPrT2WXlgeMMZP9
/buna+nD7mbHNv/jH3NXknlx9aEwf6U8uO61QlvinFX7OVD+aAWcnnIy3zxP
FcR3E9H+S/HM481quCg+KSUW6sojU6/W0LZ4z0mbrPL3rus8KWfCxYvZkvit
7T06Vo7v1zLDO+LryHhsQ3n6sxl8V25Uo57Fsthn376cKVc6icvRipierbnn
Lzd2b9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/
AtcNGsU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.859, 0}, {0.86, 0.1976}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPE/b2BI4uYahJWS7UENQrZkgSQuthSSoBCYW1Mfg1lZk6UO
CdHiYggRlI0NQUuDkwTZKOHyDtViQx/0cHdwHL/lhmckkYkmLWPMxM/+3lxv
6XY41wua//ksvxTzyqm5dMZWbtvv4fieOFzdGb9Xvpt3WYG8ePLvofjswtv8
UnZHGifJffF2f3rjSdmuPSxMHYhXY1HfuXLLdCznoXj2Mt3JKl/HP5rPymOO
3dNQQVy6cmXryoMrlUXPkXhzaNS/pfx20xjoKi+vzbxGjsX0LIUK693+Y5Ce
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74G5UoEyE=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.86, 0}, {0.861, 0.203}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUh/GX0JYQmkJoKEFCjaipQQO3NhXMSZqioL7FLi4twgcNKnip
vNQYDW3mKJUNUXxQNNTSkmZt0Sg1tFiCD+858OfwWx/XSiK6NqSU8v2v/+Or
gbdI7iuoBvcwal00hBea0Yorr13baG9lhSfGjFBXuHjz7VkuaKuEabsT3hx3
dGaK2h/W0WVFOJZ0V3vCt5P17fV97fnHQPhJ+GzX8voPtJ1TS/ZT4fRzuzNy
qP2bMq6Swsb0T7Ul/Ppi7iyWtEN7jsi58PXcsc9Z1p5tuYdNYXqeZOrvn+X7
ID0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEfmOgd
Iw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.861, 0}, {0.862, 0.20770000000000002}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLiEGgg/9BYUOm1NSiopMQDZlCY0HUYkNL4lCLbg669KWW
4WBDmzgJkauBg4uNYuoQES4J1ynKCz2cc+Dw8lsOL8/S4Wn82GYYhne+1rve
9zgy119h43+qufrwU9m9GXyJ34izo3bxWXlaSJx5bsVHgcFOXvntI7lmKkev
TMdBUdyMWBfFqxNna6MkLpesES9GV1K2svjiux47UZ48BH095f3t14XQnbg7
S4wflSO1Qct1L7aupZWXf8zUu/LlU3Z3qyK277n8DWV6/jbO5z/rhOmJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/AIhHIds=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.862, 0}, {0.863, 0.2134}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQmEUh+GLFJWQkCAN0mBggmCgTQ1y/wVRy6GlAiEwzMUUV6Gpodlu
maUgDYLh0mIpDRrRKm0X0hp0Vluigl6+c+DH4Vlf1/5ROG7RNM37u78/s23z
3V0Mde3/0pbCvPNS+bPm7ueFYzv1h5FwZy54vlVU3mx0jpvCt7vRsOdK2blo
+s6ET+8TC1/C3/FJf6+knLTnH5+FzabN2LhWDiUKGUO4vbwWmb1RDjzV15PC
5VTQ2hN2rHQHeln5pBttVYXHadNYqigfrB5mc8Jvr5PIuzA9S1P/R839otMT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AOPlEhU=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.863, 0}, {0.864, 0.2199}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPJsHIxbXBQQNJ+hlsUkGCIJpKIWyT3IRoM10EsYaWQEIo
sin7d5CanLRJUIdq+RYxin4h3Qxasujl7uA4nuWG1xFdW4wNGYbhHuzvNVv9
pcejj4DxP/OpzMRCUVwZs1mvlcfv955Hj8WFtKu2qTziKR90ldOmb2P5RNzL
1kNV5eh0eNJ9Kr5td6w55dnt+Mu38tXMV231TOx8yhSayvkdW9J7Lrb49sOH
yok315TlQvy+Wx5eV14J+l9N5cZn/SZ4Kf57p1yae0jaS2J6tnNb2chdI0BP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8A0n6HCQ=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.864, 0}, {0.865, 0.2252}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQgEUgOFbuGSoEQ5uZYsQBH0M0eKdoqkCERVyEsKGGw0uYTXlopNL
Uw1XIQgC8yNrcLBBG4SgH1CDBIG1RUM6SAa9nHPgcHiWM7z+xEFod9wwjPnR
/t3SRjftLX2axv/MfFuRE+W8/bP0rjy2mXFt34hTfU/vXvnt8rw1WxaHQwE7
q9weVo++lFevg9Gdivgq2lluKfscEfdCVZwrd3tnyoP4/uil2Jro28ma+LWe
OX5W3kpMxdZuxU33xUpRebER8EzWxYVk7SOlPO01H1+UTx86hfU7MT2de3PW
YfrJpCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4F
MiP29A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.865, 0}, {0.866, 0.2303}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEvwSmiDCFagrBBHWoxIQi+FqFVB1EHB8ElKqHBlpQoxMWx
IcLFxNVBo8yfaAmjIISoxSVcQqymGtxU6OXu4Die5YZ3OZYIxC2GYbjHO7mn
908F3/XANP7ndzeYKivHF3uhhRvx+8Oe51h5+2A421euLWUG/prY/TzXritf
HOYvHbfi6RVnOqec6lTDf8o/R+Z6tC6OuiYPxZ234NdaQ7x10mufK1dW94tT
TbGjO0zvKJ9lM5FXZavH5t1siZMfeVtJ+TPn/J65E4c2rh6TyvS0NK3zdvPF
pCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJx4BVdfn
VQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.866, 0}, {0.867, 0.2363}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LglEUh/FL2B+QRkO0uEQELhH9GrxBSyE0WKCRS0FDQ7q5mkRuEbQ0
lIso76BL4lhZptGb0NjQUhROb5pLIAZSQg/3HPhy+KyPdzsW3BlQSk3+rf/D
86WH+LWj1f/ZDZ19FV44qSeWy8Z5f2jzQnjMeZ8ZvTE+Oo26D4R7S92mIxxt
H9rrt8Zv50O5K+HgSnp/vGJc+Z6IHAtPZ0qzHeHs6qJn68545KfesoVTVuhx
qmrcWfvInQnvqljSVTN+KXQje8KBjdTcs/DloHtY3xv7iukvS5ieup/p80nT
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wLNFhs9

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.867, 0}, {0.868, 0.2416}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLS0FDYj9LBDaEqDg65JAJbW0tOZSCkuDSDZxsiEjKVZpa
csymhkhaGsIh/64JSoOrNiVUurrohV7OOfBxeJaPw7uRMPePHYZh+GbP3oGn
u9/S+zBs/E8x5m06q+LFhfJ9VvniZeeyrzxOWkd7NXHCGd16Vu6+DpbX6+Ld
tPl3pVxemTR/lD2V69JBQ3x74sq9Kc+v2ReKz6re0I3yd8b+UXzojoySlrhl
2SPezkYfgi3x4+ZXrqjs7pjxuQ9x4XwSOlV2+POrPWV6Lo0j7dRnO0xPTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88BV5VFnc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.868, 0}, {0.869, 0.2487}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEQwPGHY6NPSoII11dDDYGU8nJoaXBoiHLSICchobUty2pokYYW
oVrSPV0Fh3Dwo8+HEA3xxKGWjGgoQYX+3B0cx2+8f2BrZ23bYxiGNdzR9cxk
x9uNd9v4n13H24s0xe5+vl5UXp+zCmZLfPtyk9lTDh5H4h3l64X6UvROPPm2
MVFWPjl1e9P34r/FdONIOdX9LXwqv+ayB7EHcXTZTFSVKx/50OyjeP7c8p8p
X66UvvrK5vDb5JM4M3pX+Xt18zD4LE7+uIkLZecqHR5zxPR0fVO1jt2y6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiQeLSBkG
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.869, 0}, {0.87, 0.2539}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LgnEQgPEvDgXilNEvclCaNOgPkHrhpcExhQYFQTSHWjIa2mpUaI4g
AoeGiLShoLChRXBokFcRtKycCiFoqiaHEny4OziOz3Y8/vR2LOsyxgT/d3jb
Z7lld/vTMqOJrA1mdpXvB/nvrnLwwuusdsSn68XLsrLHFcpPPYn3r27TB8pf
CXulr5war89Gn8WNm/hPRdlOvTuBrvjas1M6VF6oDB8UH2ULmeSLeGxi0qop
7z0U55Zexf2t0O+xcnz6rmHexI9Vu7ypHM7VC03l0nxiI9wT03OxdfLhO3cs
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64j/+ixdY

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.87, 0}, {0.871, 0.2602}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuFLzkGgBNF1cAihRBACh4SrOLiEg21OEt5BCOIOLk4aBGog
LS0uOUg0iLa5OOXkIpQtNlhmGuGeNkgm+PKfAx+HZ31dp+cxc0PTtP3/rX5N
jyeP3qaGtj69MzaqwqW0tbv5rvznWvykha1u/nkgPMw46pGhcsxdKTwIt3sH
5s6H8mG2GbwQvvOE9anwdr87Oxkp5y/jvZbwr29S3/tUTg2sYkn4tbgwZ8LH
/kIoMVZujRzOjrD3ujL3TZRvA56XsvDWd7Nh+1LO3YSvzoTp+XhfjQbtTwY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xElHAEf4=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.871, 0}, {0.872, 0.26680000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLgmEUgPEXnWyoyc1uUyK5OSv1IUG41KCQLVZehkAQh6CpocF0KQgi
CGyIIAi+EsOtPyBIBG1xclArLxFNFkVFPr3nwOHwW87wTK8ll6MWpZTrZ3/v
zqGR3Wx3fGo4r3PlWE14o78y733Urh63xs+F/QupwdiT9s3bZ3VLeCafMRvC
RwF7bvFZe2SQjxeEt89mDUdHu7tUmtgVXv0y3nvC9xflWrCr7Q2Fr26FTWs7
5+xpT5mpxL7wwd/Df1tte5Prfe100f5xJ9yMnD54XrSDo+7rE2F6XmbrCZWs
+OiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ym/AUv0
GbU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.872, 0}, {0.873, 0.27240000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPGXhkaHCpGG6qUlFBvaXJLCoiWQhiB1UkQSQcKhQZcgEIxq
aW2ozVVB1EkEHRxEB/FjaBIUglIrG9I+hB7+d3Acv+14dG/4yD+naZr5b2f3
2GBN3b8+27X/Keez1/MDZVvAcRoWTi7WHC3h5YJ7bWeofBXqfSWFJ6ZIc2Gk
HCp9p6LCT2eJm66wc8UYPHxTLlQe9jLCW+dWffVd+XE9N4kLL83eE76M1dIn
H8rjDc9tUTjQ6AUtY+XWRWT/Tvhg80efCuc7ian/U9kSN7arwvT0vbh2t/t1
Oz0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEvEWkd
6g==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.873, 0}, {0.874, 0.2798}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFLSzQ46hiYTkUuDTWEgiJJREhtIRSBk4mgDk6ugQrZUkEN
6eJSmwb3D2gKotzMpSWUchBCNPuwK/l0zoGXl99yODzO/cRWdMowjHnrjf+F
Q0fjvv/mMyZzvlSuLg/EtufF4qVytmDGZj7E3ZXgWlJ57+VhrqlcP478BIZi
v7fduFKuvqZq9k+x+3RUzCqfBPIHLeXpriMU/hJnLsouU7kd8oyc3+KdnvmU
U74rBW/elVc3H60LxdfDSPxWebYy3ig+2k5bJ4r/pvNveu6ebdgL63UfPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98S+9rwYk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.874, 0}, {0.875, 0.2858}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQDQFv7GGsgjXdtzOQ+I8ixLdfROKHsC6eZMWI4B/d
qJe3GIlvGrfLk4cJwV/G5aZaisQXA5p2D4nfmRx7x40Zwf/F/3L7eiR+1p6S
yRIsCP6dDIb8RiS+j2iP1ysk/r6D4mrBrAi+PtB1e5D4C6T076qwIfiCx3ft
6EXiNxW7TfmGxP8sfyk/nh3BTzkT630CiX+14qWaIQeCDwFv7MV+n3538vAl
e1h4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ
48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8YHAB6aBHg=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.875, 0}, {0.876, 0.2932}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGvm0NZqaMQDQaVuIiDkEHcFv8gl4aaahCaGjLhgoNFoIOD
hCBGuBoNTeIiJtTaFlnRElZLIdjg2JaJL985cDg82+H1JA+39g2llG+4//cl
01sOTPVNNZ7IkmVUhZuPqmtMa3tPiq0D4arPXXkWtr/WUut27WzOv3kl3Pe3
V5wz2rtvkcmM8EOh0/0Q3gju3cRnteufvUpDePHMOpqf0y6vTSTywrbvovdH
2Cq7bdsO7S/z8v1WeGf0oPb9Rfu8JBwKR9O/wteDTiLp0qbnaezueGH1yaQn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A4sE4Zk=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.876, 0}, {0.877, 0.3003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IglEUgOFPUaeQ/CmNQHD000Gi3bZATEMQpCFBEMRBB6uhpa2WnBos
qJYMysFFgsBPwdktBxv92aQhF6eEMny558Lh8iyHw+vPlpI5s6Zp+t8s//rs
4yC7/hXRVm/78TjQE76OTi27DuXF/HR4L1x8MhlWp/IwUakWhQ9/vOWBcPel
Ft9zKe+kwvqrcG25zq3sbuyPzoUvj/rGRHhuy9zGNpTzzWn5Tfgzc5bwbSpH
18zBK+HWe8X2LRzKbY3THuUHx3O7K2zvhO90r/JFwTi5Eabn/9mNfoSemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74F8aJ8Z4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.877, 0}, {0.878, 0.3075}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEUgPHzhtI9pPTMbqjBbHBxChxycEujqQYpcGkRQ40EcWoRPITA
wYYmt2hyEJIUdGiIhu6GaGjooiEbpLlBgz7+78Hj8Vve8JnH+b2crmlaZL5/
t3bSL14ufye0/5n6U+lf4aORvZlbUX7OZxefhJPG5D0eUO4+lO+vhddLetsb
VG6ZVqkgPH+WeRU+r3SiO4by10bMeyN8YPfdpZDyYy01qApvR532p/DtS7a8
u6ocvphkesLN2NmWGVb2vOm+uvBp3fr4EXbjgeHhmvK+27kaC9PzrtdYmPqd
BD0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEMRET0
Ew==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.878, 0}, {0.879, 0.3139}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLThotLaItmWYWmLkEQSAu/kAIXaWpQQIhaAgi0DFoCiJb
aqhECkxwqDUIQ0N3h0uTgiBlkU0VRBCV0Mt3DhwOz3Z4nasbetqkadr03w5u
sls8qY/1g9r/NHKBjM+pPLdQ0Y+ES0/RmR9h+6FhWRtX3g2lHprCX68v1XmX
8vpx5vRcuBU2Z4fcyvG3/cSW8G3B4W8Lzy5eWMMTymefgcdL4ZFipWbzKO8s
xfLbwu/fRvZZOF1OJfVJ5fvlvv9GODJ4z6t8fWXu7QlPreTuPoTpuTk63PEd
GEF6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnriXw3G
6XQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.879, 0}, {0.88, 0.32130000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOGLODSoS0toQSKE2ksdHCSwsRoDRSgEgxoiEBdftTWHi0sO
NlWDk0FLg4UlRUtB3T0IesDVzTU08eecA4fDN57fu5Pd3LUZhhEc7v8NbFfa
fb8VN8ZTm/DU0wGx4/qi9Kh8lIkkQkFxz9kKnSqnb9Ydtnnx6575va+8Opm5
f1O+urXqKwti30GxfK5cnbInXYtie6cSLijncx7nh/LXzOXP2pI49Rx5aCo/
5Vtn7mVxzLdxeKzceDGTlvL06GHxib87/Fj89178nQuL6fkZdd9tzZpxemJ6
YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64gE1XOb0
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.88, 0}, {0.881, 0.3301}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAmEYgPFDbi4Dt2qwoSFs0KxsiBta4qTFJR09CFripiDlglpuErKl
ScIisD+gMXQQHVxLBxdFXCpFAhGXwit8+N4XPj5+y8vLE7TsxIlP07QN7/39
v+8XH+vhgaHNx77WazfC3c18cSqcaC876Yhy1S0dN4S3/kf5qVNeKAgHcuan
HlV2Y63amfC0n35oCZ/eDh1jW7m9n0k+C8e9bUs7yq93+cWscOhg5asnfD8q
1eO7yt5xjy/CV4eVy9WY8vfYTLnClnfdSPjtyPIn95TpufYzOe8WmgY9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xDDbeEUs=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.881, 0}, {0.882, 0.3377}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/GrdClarHCKBFuEWlp8obd7K9qkhmoQy+Va0KIGTkaUq5u2
tLXciAuJ0GKLkC1qg1OQuNdS2h+QQxb08DsHvhw+6zNrZXaO3Jqmzf/u779s
WROxxZ6p/d/md/+zLly9zTXnlpQDu7p9KXz1UzwfCI+VZ+KHy8q5mBNqC3+M
BCfDK8oH94+9a+F2ItoaXVU2xjv2iXClal10hf3Jr/iGoVzynIbvhN01fcpr
KmePS/0z4Tev7/ldeO/JudleU26kgvkH4ch0fd+/ruw0opGCMD0X0rarpr+a
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xEP8tuHl

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.882, 0}, {0.883, 0.3441}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLg4M0WQgNEkHTJdDBSFwu/RtJYKOog1ItQYFLCCJWgxEN
Fi1tBZUu7rkoCIIJoosO1uAiDmEibUL0Qy/fOXA4PMsZ3tnI4c6uSdM0/Wd/
b7aytXi+9G5o/zMda1tHwhcz0UFgWXlcG1TLwgfH8Yf5FeW3OXPqRni7mQl+
CRcTdvf+qrJTz002hO9brg/3mrL1tPRyJ3zm8D1a1pU/O+1UTHgvHQ29Cv+9
21D2duNTeeHnS/PQ5lXWPVe1pPBtz/7UF564zp34N5UTxkK4IEzP5NhzVE+3
DHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJvg5AH
ng==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.883, 0}, {0.884, 0.3521}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOFrw22IaEpoSAiFwMXJoe5wIRrynRJEQl3osbTU5CItlVs4
qENLU0EKBeIktdTSECXRklu0BYqPiJaGMujnnAOHw7ec4Z9a30ltDRmG4R/s
392zg2tXobZt/E+ndTPjDYud4+j4kfLTfLP3qTzX33hYjYhrJ93zO2VfOHsQ
iIpLX+bgpdg8Lcy6YuJMwuPeVn7/rvSflVfKwUcrLr5fui2fKVuu2OFoQnxx
2XQyypPpTetVOW/23AuL4p9a9qOqvOsMNyaS4reRYmVfOVX35FrK9FxuB66n
x15semJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64l+a
W/Gp
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.884, 0}, {0.885, 0.3603}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPCGq0JQulcDEoCApx8geClsihr/8mMxWSwMXFECLIaGpp
FNwiULcgGnJIFx3MCKWkraWhBikhRxV6uTs4jme54XWE4mZkyDCM2f4Ornk/
lf5a+/Yb/1MO54Ibptg15vYUla+Lj1bnutgaC/xeKl+Mt57+lLulwUPxYbyd
riq/21L7i5vi1cqIN6P8kLiaGN4SzzumO0fK2Vqu3lS2HLvzvm3xqbN0fqP8
8xIIWXbEByctb1K5MReZ/FBefmt3VnbFd2ep51vlmYXRgn1PTM+lerT5GXv1
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/cApj0K
WA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.885, 0}, {0.886, 0.3659}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LAnEYx/HDIa65zQvEIYo2hywI7nJpiYQaCvL65XXzLU3iGpUOUTlE
Qy4tptm/EC4tEXRLP6AljmgwQcEfSUEFvfk+D3x4eK3vaNpbdEOapo3/7u+P
xvTK8Erd0v7v5OV4d0d4MBdxGsKZeNlcTinXX+Pha2H7oNYes5XvppP3h8Lm
+1OlL3xVcPecVeVoouncCh99ZK2JNeXQqW6cCW/PFjoD68pBK+J7wkvF8uWj
8M3c5H5iQ3mqV9u6EC6dJ2eGNpXDC89GVjj/7XYD4a9S059PK9PzM/ZWHQke
LHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIf3OAU
oA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.886, 0}, {0.887, 0.3733}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvGDU2dwcYgGS220qUm3g9HQIkKDgw2SdUyLkBradGoQW2tr
EDfBPgYJdCmypUk0B+lAf0EQNoSCQX508TwPvLz8lnu4Aqnctu0yDCM4edN/
XB10o6lPy/i/43j+9kH5w2WWfHvi2N2lXVR+2vFHBsrrCzVvYl9cqYeGz8qe
3dbbmi0+d08XxT+N99Kvcnp24r7nO9JW3nrML4cPxM0jc1RWDi5d9cyM+PrF
f3+q7D6pXTjKhcnaZlb89drauFFOnsVWFg/FnVVnVFCm53y3b9ET0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AcX4AJI=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.887, 0}, {0.888, 0.3814}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEYhvEXh8Dob8iONEigQzgcIhEsaUzcApeCUvvwI4iG4EBLiyU4
qINTBE0GVlP7aWqQpKwQCkLRIBCkRVsq6OJ9Hrh5+K2XsZaOrjuUUjO/+/v3
7tbQ2vwMqv8L1Tceu8LXB4NaZEt72mMd3wiXHpwJ97b22GFxISe87zVcX8K9
l+ootqO9cmQ2b4XvZu1LX0p7/m35pCxczbUSKq09acYXk8L59sDVEFYF63su
o50JjD+dCb9/FK8mstrRkpHfE7ZDF8lXYX/fDC/tap9X7KmaMD07q6dNf/85
SE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDL3YY
dg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.888, 0}, {0.889, 0.3896}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPGLtWiDDYKN3kCIBqHRIdxuDQViS0sIYiQZBJX2Boa2NFmT
UEE43UUSwcrBaCrwAxgltgRBEG5XhELxBXr4nwOHw285w6NHtkPrNk3TZoc7
uub1s6e00wpo/+NeDHandpXP2s23tPBffqP8IxxftrIre8rN39Tmo/CS6TC8
CeWnUE7PCvv6eq8jnC/cvoeTypOr/ruacGb85XxuX9kqBeNXwtG1D2PsQPnV
HpveEjYerF5duBI5acwfKs84J+5N4ctq7sJ5pOwYvRM+dhUXPoXp+V30fp3e
NAL0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEA/ep
FsA=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.889, 0}, {0.89, 0.40030000000000004}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtLgnEUgPE/ES1u0RIOkb5DNRSEiy26WU3ZIE0NQuDgBYIgvKdBi0KX
wakPUINUUI42pERBNBX4FuXSUm4uDlkGPZxz4HD4LWd4JsOJ1Y0hY8zMYP9u
aqwaaCe/fOZ/Pq+97uWUeD3W6F8oP4wHW8602N98udxVPtuMHHSUXRPdaCgj
PrzPLdaVh7cd1lRWvGVVfvaVPx5ddk85lKlehXPi2+mFwUux96kR8+TFp4Xg
0rGyc+7VGtkRl+yISSh/73XtZ+W4J1/zF8Rv746jE+WVciU+WhTTc+1u/uZ8
tuWjJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gVM
xQdL
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.89, 0}, {0.891, 0.4091}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPF/bwiCWgLXIMSCDAQX0eUNtvQsKmlxk0DERW0OoiizkpZK
nIQoyKlaCrQpHBwdmkLKKVpseEO15JBFH3cHx/Fbbvgm13LxlGWMmRns710+
qmTHd95t8z8PYa+zoRx8u/a9Kl8cR4YWd8Ueu/V8p1zordQnCuKvystJUTk9
l8m5yk/uh5PYEzvVramm8v38qOUvimf/Hoqr595GX3ls6eY0tS/e/I7k28pu
rRULHYiTq/HpM+VH07VGDsXRq0x3Xfk28dnoKPuGt8vRkpieg4iBhcuOTU9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wDY836ag==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.891, 0}, {0.892, 0.4164}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuEXywgsaFGCBhMsLHBtyMChNQ20KYIgCspFFAdbBDd/SxPN
vaElNFqKykWQb4iC2iIwaYmgLSRwUYNu3nPg4XCtt2MnHNgzKaUWh/v7c2PJ
8mr226v+r3w1EbkQHt+urllz2nGL05UQ/rquj3wKb+563tfz2g9Txu2N8Eoj
UHEcadcO2pGMsN0W8v0IF5pd19axtgonR1vC0ZnJjrug/WFU7yrCGzHnaV+4
NXsZ3S9qLz16/M/C54fGwvKJ9vR80HwmnH5pdywl7V4idB8TpmfK9vr0G3zz
0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEw8AjfAN
lg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.892, 0}, {0.893, 0.42700000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLgw0iOLoGVwh1cGrJ0OkuEobuClGLDQ3ZFoEhiIMuWf6B
uDjrqJSutblEDXKJaojAlhCDaMgLvpxz4OPjWQ6Hd/PgJHXkMgwjuHrO/3uR
u8tfzWPGenKhZd1Wtp8Lp1ZNvFf0JvvKk0gz6L8WR2zTXVDulgevn8q+7eg4
dSO+fLtv3Covqum8WRcf7rwkK8pPH86FYqu2dGcb4mHc2Sje+vKuThS3ms6I
PVbgzNUSn38P9o+V551o+FE5k3jY2G2Lpz/p954yPc3RX2kxm8XoiemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wGoWCWE
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.893, 0}, {0.894, 0.4353}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLJFaQg0tDERiUIOjiEoHcpaUtNSNoUUFEBG9Ltufq0NCk
/adDBMGVlhYLcRAXRxfBC4qTs+KgpNDLdw4cDs94XnfCCCdtmqZ5F7u87Umk
XymNdO1/9HKv5rxXNk8yxWvh3dn4yhK+e78JHT8or5w5fVXhnK24uvWoPPzc
G+SFzy/Mn5Fw0xEsRZ+UD7+auZrwR+w07HlW3t6wfLfChe/M2lR4npwM4i/K
hiv/2xK2Ft8GXpVDy3eF65v7EfubcqBh+rPC5cvgekeYnjsHqaO00dXpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wAiSfFm
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.894, 0}, {0.895, 0.44430000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IAgEUwPGjSRKSoNWhhgsEyRpqOm5piiZLaD66QTioJehsESQHW4KG
oNSG/OpjClzccnOopSCMCKEvgqA2hQhU6M97Dx6P3/b4TzobcXfEMIzIYIe3
tGmNPpx+2cb/TIRbb3ZJnG2tXteUe1ud/HhZnJzytlPK7dvuyovy0k5mZrki
bkyHgnXl6P3Re7gqLqbNZlZ5LHpV+FZOty1/rSb+2R0+KHbmErHImfjuuRM8
UF7c8z5+lesLveb6udh8zRRvlA/3Q6n5C3HAOk6cKPuf5mzgUkzPxmPuz+0+
2fTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MR96uMr
RQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.895, 0}, {0.896, 0.4526}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQmEUh+GrOKSUNTg02lIQNNgSDl3BpakESQ10EsLFKHEya3PJqcXJ
oQshCJbaregPSIWioS0aHISIbohDNCiBZNDLdw78ODzru5DcD+/aNU1bnuzv
56xF39RFP6D932fJnM4Ix4P6x6vw0+DhPniprJcjZzXh+kbv0FNX9n6no8fC
p8bQ9y5s2yzMhBrK2dGsdSf8Vim3vE3l7fCScSLcGZv5L+G1mh6LXylXY4+r
LeF5R9S9YioXmz2rJPyT2GuPhdPOkZG6Vu7eFo6ehbeSczv+G2V6ZtZdL+cH
3QA9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xL4Vi
Cb0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.896, 0}, {0.897, 0.46}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFbaxe9RCAuQhhUDhZkQ9OtIbBFqEFsKRAkiFLQwcUkirb+
gAgXbW/w9mEa1FJCLS62JA1u2aWpBrcUejjnhcPLbzkHnslkZiM1ahhGaDDD
P5a0EktXrm38vwdPaaGiPN+Y9o5di8s7Ti+nPD5hP3eUjx9fyqs34p+9+MGl
csrfTfhuxW9P+5FD5Wi27/1UrgVOvtZr4tCr1awrn+dLleCd2JyaKZ4qF1rO
5q/yd8Fe3KqLt2eHC8Wtdtyda4hXjrrNM+VqOH0xci8OvveLu8r0XB5cWTM/
bHpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/m3/0
4Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.897, 0}, {0.898, 0.46950000000000003}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL0NhgQUPQEEFIY4hhSDdoqaXBAiVbClwc0slRAxEJoiCK
hmooujS0GDimVjZ4dXQM/EVQ1GgRrCD6oZfvHDgcnu3wTm4H3X6LpmkzP/t7
p17eI4H7rq79z3EivlESHrJbHa60crh6bjWEW/u23nBG2etM5cPCZlO/rgjP
HxWjy1nl2wWP7054olN3jD8oH5zujMSEv5Y+eh3h0FvcXH9U/ntP2L1ysTv9
pJzr2zYPhe1XqbmBsLG6OLqVUx77LL6awokbT2H2WXmw1jDOhOl5uZestU/K
Oj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfE3bkAw
6w==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.898, 0}, {0.899, 0.47790000000000005}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPEXqUEakovSEEEtiUF7tdwamtxqsMAclAaHukNTTWboH9AU
RG3m0hRqS0JF+XnbosFFyLHIaopa8oIP5xx4OfyWl8Mzk3TWtn3GmLnB8/bP
eq9w+vBum+GkjXM48ijuXP7Gd5Sjm/mFF+XqqBW0a+L5q7N+Ufk8EWkH6uLx
sfLFvnLmejn7qvydcreiDXEysLFYUn6+6QWnmuLVtPOZU66E/tofyuH7fDHW
Ep/sWke3yv5J70LxQT2ydKz8tlce/CiOT698pVzxk+uNmJ5WoXo3Mdu16Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8BVGUGkw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.899, 0}, {0.9, 0.4867}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQlEUgPGHS7tCiUs1tLwabBD6R+bgatAgDxcraAwdJAiixUJtcFAc
XBya0qnBdBPBwYYss0CCMAilxSUdLfA98OOeA5fLbzkcvuXjyMGJTdM03XzW
33qyZujVZrN7btx5Wsr3K/14QXipEwnPPStnLidbUWHbamL+QzjWtY98L8rW
tpJw0K0XHW3l5ufD1YXwRsp3OBA2j9sOvCq7vo2FqvBNuj9a7Cj/mdclhU9/
JsVf4V42cR16U97fcxw1hOvDws7au/J6XnfmhG/9lfG/MD2NzfLjWe3LS09M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MTzwFb68eag==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.9, 0}, {0.901, 0.496}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPGHQ0E4pUS1FdGgg7S51EMpiCYLGgwCNczRosGmXCKD5rZI
qsn+DQqSS6Ob+QYry4IGg4IgUKvFooQ+7g6O47cd31AkPhe1GYbh+tvOPZzK
N78rb6bxP46Gr7x8Ld7cLx2XlT9nglveG3Hsqx4+UK4erYz33IqnA+3+NeWL
dqpVU3ZlHNZkVbw3nz45U7bb3Km+O/HGeT6SVH5f8E+8KIe6rwZm78VWLvhR
UPaHnq3hmjhrXz3dUR4pdB4U70a3lxYfxF29TrOonLhMD3oexfT8qay/jo49
mfTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MS/vl8j
Vg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.901, 0}, {0.902, 0.506}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGLe1sglg0GEvSCaBAHh5c6tDTZ9qaQ3pBLvUEEW0II1MHV
sQZxUmlzCRddbBDMKSIzSxFs1hbBHvRzz4XD5VsOhz+QvErYHqXU/t+4f6Z1
v3X4/mOq/zdLGYuysOVt9tVQ+7kdq18KR657+Rfhmt+6iHxo73QnZkW4lHa2
N0baane1SAs77jrhcXazcfKpndh7KDwKdwaG7Rtrh26bxznh6kHcPxf2vvaW
Z1/a+Ttr8CT8ezRtBL+1U0OnWBJ+K67spfBpuBA9n2jT88Y9Ozsy6YnpiemJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpidfNtBYv
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.902, 0}, {0.903, 0.515}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPFHbi416KaBm4ggTS2h2IOEcCmhwBCiqByEwCnaHBokhxoC
scG3SODSC0FdxKWlJRfdCylTnw25aGBk0Mf/Do7jt9zweQ5Ot48WNE3zzffv
Rlez4f03K6T9T6PrcD8JB66Mycq7cnHN3y4IL/Vr97aecuZGv0wJf4Vbxx3h
w8/4evBDef7MfSe8EUlPF/vK1fGsfSbsNbLmq3A+6sxtDpTtU+OkInxe8uuu
obK1VV++EE786N8j4edyq7NjKQd39x6awqatl/OOlD1mOnktTM9JrFu6fXwJ
0RPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8CCag0
1A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.903, 0}, {0.904, 0.524}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLgRBEQ1aEQ3ZxicAlGtoktDGIBiFyUQlLIukHGmoNQdRI
cGyQJpvqhmJNIgShi5O1iSBGoP3XkCUl9PKdA4fDsx1e3RdaXOnRNG3yb7tX
P9taPWo1Hdr/JDwd55dwb1/E6n9U3skMt0vCDW+qMv2k7B6wG8fCN1e5mOlZ
eSbgWgsJn5rLrjthS355fPZFObp+304L/4xu3w6+Km9cd4w94epmJF4XXhgb
Cc6/KeeLqbms8NSuXbe+K5/YLr/DwkPd94QP9ssXSx/KnxOew4IwPc9rD0mj
v+agJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gUM
dSud
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.904, 0}, {0.905, 0.5328}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOGPlmhwzN1CiKSWwJoUEs02aRHSIQIJKgh0iQajKUghBanF
wVxtNOGjrTWIEILUpYawwkEIzfIvhV7uDo7jGe+1bR9sRCYMw5gf7fi258Ln
d62G2/ifnaf6rqMtfj6J+TLK64tDW1/5tnrWj3yLHafWyoNydilfXO6ILS8L
qZzycdLcm/oRN1e8a1HlrbfHmZpyOR0eeH7Fq673yrVy8TN2M90V2y+Hqbjy
hSexX1eebFr9gZ74MJufNZU//OOHxZstc/Sx+P7KW/pSpueRs+AKhl7d9MT0
xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xH8OdhSy
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.905, 0}, {0.906, 0.5424}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LglEUgPGrqUMETaE4CIE5NOjWIIGTUoINvouDOhSBECWI/gFuQQ1+
DK6GoIsRNSiECA1OTs5ZUFOFTm2G1Sv2dM+By+G3XA7P5mE2fmxVSm2bb7GH
V+HO53wSUn+zezAqJ7+1r2fJ04Gwp/W25//RLhl5b014OdN/59oXjxnh14Sz
OxI27I1K0KI9uPWfNYR30vf7a1bt5mpkqyDsMn97Fj4/So0jK9qz9ffujfBJ
L1912bTHGZUtCsc2LqMfwv0Hp8+wawfM63rCdXfgyevQpufXItvdS4iemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74F6TYDEg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.906, 0}, {0.907, 0.5531}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPHXq1RqH7iJDaFYiculoSUImy5ItTS0qSA6NVjEBYdoqIYG
azEHnQTB3YYo+wNsECFRWlKqJYScguY+6OE9Bw6H33ieYDq3kzWUUtGf/b3V
gDkIT4xj6n98rebthfDJoXX1Jfy50M2lJrUz7cTmg3A/P1pamdK2Fm2jInzz
qIaGWztyXLjbE65E/aWesOeptr/u0T46Nbfqwh/m/fKcVzv5bDnzwp3z7vBF
eGM12YxPazdeR6Vr4dClfTA/o11cc2yfCTvfC5GxsF30u3ZntelZ/vvjLUZP
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8DcOL3sw=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.907, 0}, {0.908, 0.5637}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQXTpZgiWM7609AxQ8s19yfx8SP/yN/m51fgT/xIzd
0yYg8a1c3Yt+IvFXfbzkmySA4EvPi9M8jcTv8XrFYiKI4P/9VvpgDhI/fzHj
HlYhBP+Bf+/0PCR+wB+J4utI/EMrlvg5CCP4RqEGWiuR+EtAxokg+KLr3B9W
IfHboi7veYzE/8YWP8NHFMHP2PyqeCsS/0Z8mb+cGILvxcOk3Y7Eh4Vn0A65
1teBj+xh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8IT
xoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPC08YHwA/
W/B2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.908, 0}, {0.909, 0.5725}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAnEUwPHjhrwhiEDMUzNcHPQGW5wUBxukJW0KGgThlhYJUkiQWqLJ
lgbRQSe3cHIQMkVaGsIhHaTxgoZE8A9wyKAvv/fg8fgMb/mGCsVTW9c0LbLZ
v3u8rUfvPcuU9j/P/drWStiyTedsT7m123kZC+8MY42IV/n2YnD1KLzyZLJr
4cLrNGqbyh/FvGsifBRYOHGfcu+tPGwLh0t60/Ar10MPpUthY2LmPoWvKx0r
HVD+CR8aT8Ln08GXe1/5/SYzqgonrVnzW7g7z5dPgsoHd4tcX5iey1Zi8+mk
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8BtEn5
Og==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.909, 0}, {0.91, 0.5814}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLd/6OnCH3Ft7BijoNyzXVZRH8JnuMXF2IfGLuvqe
fELiPzGTOhCtgOCHPF46+wgS/xjYQATfzGZv0DQk/ooXHnr/kfiSU69wZigh
+F2OCU8vIPF/v319wFIZwc+ZVT5nERL/rhtzBbcKgu/3uS+4BIm/f76U/l0k
voHPMi43VQR/4Q/DZ+uQ+EJL9x4UV0PwmwM95zYg8b/8vVLxEokPC09eJu12
sZuP7GHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPG
h4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfANJP
3os=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.91, 0}, {0.911, 0.5890000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUx/GLOgSmS0soDT2wfKTmHEhTtkpJQ0hGNoQgLnqN/oTApaVL
GAQVuIRDQwUGPYiagh5z0HALrKlGQYW+nHPgx+GzfkfXium8wzCMUG/9/9t5
Mb8C30nj/9Ybq4vpSfFbph27VJ53mu6JKfH5qdPeUQ6u1K7/lK0Bfz0bFLvP
jqv3ytu5xFI8JP7xtOJ7ytmLhUFHWPy08WpvKs8N5W6elZtX7fpsRDxWMLeO
lHeHXRnvtNh1V5upKJdLfs+7sj1y8pmKipcfE7dN5Ydy68AXE9OzYFX2D8c/
kvTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MRdMcTy
PA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.911, 0}, {0.912, 0.5981000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LAnEYwPFDXCuCcEiXCEIS6c0sh7ihTTfBdD1BaAm30HSRwClJFyfJ
GkKH/oS45bjAFofKwSUpl14OV6fwhL78ngceHj7LM3zXsvlkzqNp2qa789s7
N9urW46u/U9sPV66FH7ov538CgfKxm5qW7kWdBZM4b/XwtfGjnK+4rWvhUfh
+u1UODn0ux+VrWon/Swc2ZuP8v27udgS9l3Fv70R5erhwD4Tno6Nu4HwacMp
6/vKw6NipiuccL8tR5Ufm/WlC+HwceDnQ/hm0nlKHCjTc8WwXkK5T52emJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54Bvyr85s=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.912, 0}, {0.913, 0.6061000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+GLJEVDaTQW5CLkmplleUEcRGmpxaSWW0FbglPSH1qa1clB
hJQsUBBBmgptSQebgqIx2sqbBE01lEEv3znw4/Csr8PYXdm2aJrm6u/v53vn
t5E5U9f+byQ3U6gLH4caB5Ne5Y/P8NqJsHH64O4J3y8btui8cvDLfGsK10t7
rekFZeeqtZgRzv6kDr+FhyoTsS2fcjJ6MXsn/DrgtnsWlddrjW5euLMRaQ8u
KfuHH4tx4eqlcfQkPLX5Hgv4lVOjSU9Z2HJlHRvXlRM7aXNfmJ7POfvZ9c2L
Tk9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wLKMQJ
UA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.913, 0}, {0.914, 0.6174000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1LQnEUgPFLQ4NTqJMgFTRJYIPg3W6lvUBZELhULkovQ9Jwl5AEpYZq
c/ADFBna0Np6JRC0JR28QxJENqoktImY0MP/HDgcfssZntn46c7BhKZpvr8d
X/M41zk3Oob2P19ub/VbOFou3m8tKleSgcyzsO6x9maWlIuVjeC1sMe0nX3h
m+lEd3dZefDarb4In5ylCvMh5Y+5yWxeeLue2x8KW2mvfhRWXvCVXG/Cd81A
T19Rdl1YtVvhS//mg2NV+ffdzprCh1eJWEvYHr9bU17/TLmfhOn5+NOIxKfa
Bj0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEIqOAD
YA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.914, 0}, {0.915, 0.627}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvGrw4UGN3UzCTcXJwe9w4UIND+SxCVBhcylpa3AkKCaQhdr
cKipQAVtaAqnWhz8GGpyi0BCiEwhWlpK6OF/Drwcfuuzsr2XLFg1TfP+bfHD
r0X7bejD1P7vvqLPnGFlb7DaPxK+fHPVJ8K28+bx5rpyyfRnO8LT94eAJ6Kc
rcUcZeGntdHsS3h1nh9kosp3V5/1rrAncnjiiylffOu5mrB+XQ1a4soHiWXn
rvDkpzl/Ft5q+IfGhnIv9di4ETYs8VNbQrnVHuX2hV3pHeNFmJ5LZ+78ND02
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiX8BTjnx
Mg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.915, 0}, {0.916, 0.6361}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQLRuVYn3f/609AxT0sX0Q8whA8P9vqv60AYlfEM9+
TjIQwX/EPXllExI/aIdc62sk/pGUVQkhQQi+iaCZzV4k/tK9B8XVghF8sSzf
z31I/A6xm+e+I/F/HAIZiOBn5X9oPYnEvy1dk2gUiuD7nGC3nY3E31syWYIl
DMHXU5T/koPEn3d21fmrSHyBKrPVduEIfqPaobblSPxPl3yTBCIQfFh4Tp/A
D9T5xB4WnjA+LDxhfFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxh
fFh4wviw8ITxYeEJ48PCE8aHhSeMDwtPGB8WnjA+LDxhfFh4wviw8ITxAbHz
9Fg=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.916, 0}, {0.917, 0.6459}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQnEUh/FLQdjWagVWk9jUoA6hFwcbChsc7M3y5XJnl5ZCaEl6WSJ1
CAf9A1QIguZwcSkwcVDCRRQcNEoyqKmCHn7nwJfDZ30W44mgOaFpmuN3f39U
D8Rntoe69n/GSctzJNxYNq0dYX/z7WN9R/n+NFm7E7avWErzu8o37cxZSnj6
0ma8Ch+7it6tPeVBxzX7IBy+qoztYeWn1c3na2Fvv1X6Fr7NmufGvvKC7914
FE4Pk7rzQHkyZ5nLCx+uZT+nIsq9ka2eEA4ViuWmcHXDfeGLKtMz1qstvXx1
dXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuIfES4a
Ug==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.917, 0}, {0.918, 0.6555000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAmEUwPHDqSNaqkG0yNbcXHSzGyNKdGjIJc1TQURoziUaStqqrSGk
5UTSIYRaigoag3QIhyCosUGHNEjIg/689+Dj8Vs+Hv/FdClhewzDWBo/dz+t
hg+tra+o8T+R4X2mpuxcrC/PpMS+eNe/q3w0sgcfyr9O72UtLS5ulC9bym8e
s7KwLY41TuwD5btkwOophybqc5sZcfUqPL5QPJt6aAdt8f6U+6P4+7pbGSnn
su6IX6f71rPyym15PpIT3xTMn3PloPe0Y+bFZ4+B5o4yPd8nj529+GeUnpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+A/iIwLk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.918, 0}, {0.919, 0.6662}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGPCKGgRrf8oyECHZouUQjmbjQ0iItBdfu92RCCcKGlRSUa
0qWmVi/ccmrOhmiIpB/iDi5GNEQgLdmSgi/fOXA4PON5wyvW0uqQUmq6t/17
1gi5++ZXXA1mLFcresL2hLGe3ND+vrtJOMLZg1TAv6n9GPF+beHEw9rzh3C9
0HEXt7Qnp+zStXDlacSMbGv7Dk8XisL5aDj4I/z5VutmdrTTR8bLrfD9TOMy
tqs910qVq8JO71tlaQf67woftzvBprA6sf9m97Rz86OvF8L0HF4ej16dv8fp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/wHAoOzU

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.919, 0}, {0.92, 0.6755}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAgEUgPGjWpKGNh27oKUhaAkb4iDoaig4zoaWCKSwPwelZTUJNjXZ
VEMtQuASglQ4RZNBk1NhkTQUDgbRcGEUSSX08d6Dx+O3PT4zuuoutBmG0f+3
rRsfCVSO114t43+e6vunXXHx9IGZSSqXRvNLj8pDb+Gx8YQ4d1TqKSiHJpzv
0Lp49/2hklb+ysbOXpS9KT8T2RBXP1PLF8qTuYDdlxRfuq0HxQM/ZrOhnD3J
381tirtnhs+vlXc6rvYGt8R+wVk5VJ6frdrt2+LbzsVeT9ku+s0bZXoG78sf
keeaRU9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wL
Cl4eUg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.92, 0}, {0.921, 0.684}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/FLRMsdXFrCIbrdQVuEaDEIm3ptOtjSdCFwUIJouGZ2K6LZ
CgqC1gQHiUAbGpLABIVoCMFHQ4tTTrU09IQ+zjnw5/BbvzFnLbY6YBjGxO/+
/lz57fPJ7UeM/7t2vNZMWhzwmaUL5bObk5xvU2wmrKSrnBkuzr8ov1bC40sZ
8Uqq+nWl/DASbfu3xLP33dK+8uV64rCvbI2+J+NZ8XHDW7hVHnRNO7At3rBP
v3PKvUer86EczxbLjieuBaePGsrhZjU1tSMu7EUXz5X9oWd7aFdMz7uD/HJ9
shehJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gEC
SAtk
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.921, 0}, {0.922, 0.6937}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGbQ0vi0NASBGE6ZBBEELk8h5aehNnWGgi2+NobsixfQS4Z
uOgSQbTUJBpNNji2RpjUEC4RvEFaCrHSn3MuHC7fcjj801vORspnjJn9nb9/
cr49M7r/aZnhO22ljaPcc7utJ+XMYrYWOxC/vo0Vr5XXC6XMeE7cWA7au8oL
nZvQu/LlWXRk7VA8YTVfqsr5j2R96kj8VWoXXeX0yrbjKT97XXszL7Yr2fCD
8v2q3xdxxXP/C8Xli+Ddj3IgcXueOhbvfUd3HpW9q2Z86URMz8GdHYuemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ64D8npIJk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.922, 0}, {0.923, 0.7038}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPFXkyJKaCmCIBSMJGh2KHBwETKKDxcliCLBWkRzaAoc7Y/a
4JdjW0tlhKAWLYG5tDUEDioNCkEQhFtQCj28d3Acv+14nNsxI2JVSi30d3C/
Lp9XPOlPr/qfraAxfyH8qprW0SNt3/VuMy5cCvWqDeG54VTed6xt3o3Hr4RH
NguByRPtgzGX+1D4o1wc6gqHd5Zaa6faLxP1+4rw8qNhOjPaN4P3hGen9la/
hXNPPfdGVtsSS9lqwokZe3sxp/1eLzyYwsGk6/xXuOa4TUTPtOnpX/+Z3n/r
eOmJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/ACf6
Aug=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.923, 0}, {0.924, 0.7138}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOGLkIu4NDlVggTacieHDHSyTUl/gBAIIYFgLi6BmYOBQWXp
bQoaGnUUKp3CqSEHWzKrRULcwsHJK/RyzoGPw7N8HF7vfjaRdhiGEbDfcr9s
tHIHF9Ow8T/B11DsTfmh0PNvX4o9m8mVe+Wz/ueX60o8P8485ZUPt2b1ofLH
e/EoWhPHTt3xpnLXtAKea7E59DmLyneV1vev8mpw5zlxIy799BqPyn/nybyv
Lk6HRvGq8mCcsS8U79ZmzlRD3I6c2D+K/VN3x7TEt9ZyxPRcL0/22mvjMD0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfECB4MGnQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.924, 0}, {0.925, 0.7225}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPHHQ6gQHd5ai4gIkf+AGNYiSIuZRuCQCbq8wUlbmnIOGlx8
pSnYEEGkuLRoo7nU0NCWkNSSi0PSYPQEP+45cDn8lsvh82Ty8ayuadq6/ebb
qsxnHNYW44z4CrqlfDK5j5nC41po41X4cKe/tHmh/DLd+7gW3mq+d92Xyi37
t2Nh7+ynMBQu35zuRqvKjn13oC1c1K3l1Zry551vVBI+SLV638JP9nXJK+Vg
p1/sCt+mE3F/XXnNNQycC589mCu/wn/Z6eiooZw3So8DYXq+GZPt59xXmJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynvgfx+8SRw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.925, 0}, {0.926, 0.7313000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOFH0KKQJFKTQw0KYhbVKm8JgnApE5qFhki0JSpbBMmlsU1e
QaWli1DgFpHSYkNLguggL0KdIpocWkro5+7gOL7t+GfiqY3tMcMwAn87uil3
9unl8tM0/sd+nLCWrsTru/kDS7k+7YuOX4uXn+9CSeXCXtjRUp7yNnpmQZxr
bNZKysN925osindmE4dp5c7rMPqhvHacnY/ciB/8LmdVOdjM97234ouMr55T
ds3dn38pZ9rho62S+Ptk9KA4vhhbCJTFb13beaa8cpoY/CjTs7L6nvZUBiY9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xL0ouDeM=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.926, 0}, {0.927, 0.74}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQgEQgOGHODiULi5tthgoDTrk1BMkaApBUKE2MQIRwrYMp1qixSUa
hHQJSkvrQbiXCEWNDo2B+DLIISKMIEro5+7gOL7lhn82s5lYdxiGEfjbyV06
yNvfZ29R43+uI+ObbF3s7+8ePyoflT3FhYbYtVhJVpW3h/6Q61z8emhNFZRX
Y+bLk/LD6O42diE2J++Um8vPRW9T7PvIp0rK5do4NFB2rOxNx1virS/PsK3c
P6l0fJfiZGKutq/c/bF23pUjDTO9diU+Td+HO8ozzpR73hLTc6Nn54KfdpSe
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74F53QHYM=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.927, 0}, {0.928, 0.7488}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOGLtERxr2AgLkIoFEIglETTnYImwQYxiAYhXRShBheLBluk
tSUc8v4BIpo/sqEWC3RpchKhJi1q0kECScGX7xw4HJ7xvOvR1OGpTdM032zn
17UU1rfKP6a2mFzpY3gr/HecbE2FE8uT+3hFuV/NZt6Fg1F7ZO9B+VnPb1vC
/qcNY6WqXIhXvs6FHWvma084+9Iu7NeUR4nwRVE45vqMOOvK3VZy50r44Gxi
DIUb7uvvUEPZ17G/NYXv0nnL86i86t28vBGePXs0Fv7NmIGTpjI9jfnbuwOT
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+B98wQH5

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.928, 0}, {0.929, 0.7568}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/a7G3jRu11t7BiiI1zwtcByJf+Fq2Bv93Qi+U9Oj
4zOQ+Jv18hYz7kHwlW//rMtC4k9pb426jMRnMxE0s9mL4Jc9mCO4FIn/okfj
Le8+BD/CcsuJMiT+qaf2S+4j8a0nna732I/gr7ELj96IxJd9/chM6gCC3zc9
T6gZif/f+dfb10j8gg+tJ0MOIvgPQc5D4gd5zm1QO4TgH/6qEdOPxIeFZ0Av
yKIX9rDwhPFh4Qnjw8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnj
w8ITxoeFJ4wPC08YHxaeMD4sPGF8WHjC+LDwhPFh4Qnjw8ITxoeFJ4wPAPGq
Cdk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.929, 0}, {0.93, 0.766}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IglEUhvFL2NTyYdbW0KQ2NNRQTZ9LU+GgQwUWmDQU1Dc3aiRtrYFI
IKiLk1guBuF/szEaGnNpqSQIpJZUejjnwuHyG99nft8JHUwYYxaGN/pr377I
ZfXdNv9vOVNaGSjngoHpaE08+9v96Chf5LceluriQbiXTSkfGSfuaohfCj+R
Y+XNneTqs/LdpNtjN8WLxfRnXvl6z9+1WmJr6iZ3qhwvBxKvyl+xx92Ntjhm
ba+VlJ8qPc9cR7x+6PTPlW9nRoPF3mpyuFh8deI+u1emZ2W8482mJ6Ynpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn/gPzDv1F
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.93, 0}, {0.931, 0.7742}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGbEDUbKdigDQ3a4hLIDZL7DzgUgosVRWMa2GJIi0JF0HAn
J5eWdHGS1qaE0j5cRGgSRSQcdL0NXcGHcw68vPyWw+HZPMnun3kMw4i4b/6X
M97iy9skbixmdaNyGH4XXzXDpq38m2usO8rpkDU9bYnbrfmI9/Kpp522uL41
KFaUQ53s0cqH2L52zAtlz/aNr6d82fXOrE/x0N1WU05GI9W1L/HrT6NUUI7d
WcdDZfe43cS3ONBP+Z+V7x8Gs2BH/Oded6t8PnKqU2V6Hiw/2ubSOE5PTE9M
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8Dym0/TQ=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.931, 0}, {0.932, 0.7814}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUh/GLSxA4XQgba7y1tEVUmhRUkwUOOqmQTmLQnkt196IhCKOa
LGoRhJyExigfpfmgrbAgid5DBhX0cc6BP4ff+vVFEvMLDsMwrN/9/XjrK/1c
bruN/7vZsFeDl2KfxwyfKucfU6ODV+KhLcu1qbw3lX39VjZfJgrRingldX5Q
UP6YDawNV8Wxz9vwrnJtf3Gs+1o84+u4lpRzHfutqWylzeJkTbzt3zk8UnY6
Buyeunj5OBtJKj8FveP3yqGui965hriUCbyfKHtDd8X+ppie1sj6WXL6wU1P
TE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8AzyNEeU=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.932, 0}, {0.933, 0.7901}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPE3B6daRJBSgoQIMmhpquATHZpadIlAkOwbaikHIZxEAo3A
IQhHBaVJI1qkpcUQdBCtKfpvCEW0hS0FWvjw3sFx/JYbnqmNnYBpUUrNDvbv
+sLdlvvu01DDOR+Nlg6Fpy9+Ul/Cx2Y6ErrXttrsRk147zI3Mf+g/bbt6WWF
1xyVtnrUblR95S3h5d1m+lq45FrfXHrSnqx3jaJwJhZ1jj1rK/dvLyb8/064
E7efrrxoB2fyB2fCVzcec7yjvZCoeJPCJ3N+14ew47b5HXzVpmfhaHFkdf/d
oCemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ+4Dq00E
8A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.933, 0}, {0.934, 0.7974}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPFLbS01JC0pNAQhIji1hKJCQblkmxBIvkAEqSloCyS0iJaG
mu4ibRU02CDNCmKDOggSiI+69hhysDsIGfTxPwcOh99yhm9pLx2MTWmaZp/s
311oVkc7nU+P9j8nmVCtKGy6+rfLXeXky37uXLiVG8dGwoHVrDfcU37qzFvL
ws4L/cfVV9bXHPVr4TmjcDf9qnx86T9NCQ+9z/GGcPQr5HO/KU+eWW+E1zcO
zFlDuTAc1w+FV/TsfVv4KmA52xwoz5h64kH4KO/wL74rf2w/2jLC9PyOVHa3
SoaHnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+Bej
Iytc
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.934, 0}, {0.935, 0.8057000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IgmEQgPEPg6AlqCgCwXITwa2hTSMbA2uwwZaS0CKSjKbmFjHBdgdH
nVQopCUdIjColtLNRRTKr79bopjiw90Lx8tvOY7HvhvZ3LMYhuH8n8Hf3ija
zt9NtzF6273VP1P5Mfv04m+LPVuB/K1yfqwVd5hiey4aTipfDheKLROxheCH
+PRqtvOg3NxJvy59iv2TrkJK+f6meDH+JV4OefcjytmZZ29N2VoKLK58i+OH
rU5GuTt/Up3+ER/d9QpnyvXjWKKh7LPNHaz/isuV9Nq1Mj2nhoe+uemJ6Ynp
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yn7DBAbiQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.935, 0}, {0.936, 0.8133}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgnEUhvGPtpambI2vEKS0oYaaEvJGS4O0BA4RCFFBkIOLFC0JKqgQ
tjTYZWhoywLbbHSIjyDQWlrCEATBS+W1BB/+58DL4bc++ta+1z+iadrM/wY/
l79wPdQqdm1480GbPllXvprOdsLC44azUBU+CRl3Gw3lpsUXfxLefi3tzDaV
C8cB96nw6lxf7wo/vkW6/m9la3ii+Cx8vnCZWfxRHvuwJdLCR7Hs7uivcnXJ
5TkQ3vw0pt6FX5K+nqOlvLL8VbwVzpQD96a2svmsnzgUTjmieyVheubXczfX
a2U7PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R81
4i0v
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.936, 0}, {0.937, 0.8221}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPHLkiCCNnMKRFsaHB1EuCEUXSLKQeJqKATB/oKBW6vm0h+o
paVuuKWIlsRorCkIXDMaWkzBCKLlTPMiv/3eg8fjs7zh61vemEu7NE2bcvb3
Hk2XVuvtlq71Z/jDE5/9Vs6fnPkrwo148MfXUV74qjztCj+cRq8/hSMz1X2j
q3xhG2v3whPWm/NReW8+FzgW/pv3f2+dl2oZ4dfUeLkqnHSbB+EB5bur4Lop
HFq6SYy6lK2R2OS2sNf59iJcXFl8jg0q22ON8qVw9jZ36B1SpudOO7z5WGjq
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD1MygxA

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.937, 0}, {0.9380000000000001, 0.8292}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUh/G32+8MokGSlghMw+Xm0Cg6XTBrqTkFKQgEb1CBQwTq0nCd
tMUpEPoXUhOhyYYgEtHFJNoUagmaS+jhPQe+HD7rs560948NpVTgb+OfapwX
PVNfYfV//RNlZ4X33M7OSLj5uOI7mNbeSlcmGsK3q+abd0Z7uVWvFoRzZ1bp
R/h7rW0nZrWPng9jT8LdzNAXnNO2Ni6MsnD1VQ2Mee3NK6eWEi4HPDcdYVev
chpa0L7Mm7t3wp/mg3/JpR3vW5MZ4Zfr9uBdOLIdr0cXtemZvY/kPlqjMD0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEvivb6hg==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9380000000000001, 0}, \
{0.9390000000000001, 0.8369000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGr6Kb2o4FgSy6Zi0K1uFwXEQWTgmpzEFoTjbs4N6YIUjlI
S3ewBkFHjQanoK2lUV2KfgxaBCGkJF++c+BweJYzvGvZ3N6RVdO04N/ObnQ7
00k4vnRtPq3h23lb2F828j6ncjViSZ0K21/PAiNho+q1HbiUX3Szfy98+Bnq
ri8oP9S6FxXhSCxemAjffj+lsovKq1eZjUfhUvLdtrWkPB0bg7pw7tpyZ19W
HqRLl8fCuz/ek2fhXsPcibqVN/fDwRthc/bOo7zSjA+LwvT87/Sh0xPTE9MT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8CK8jWNg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9390000000000001, 0}, \
{0.9400000000000001, 0.8454}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIAnEYhvHjBrvBwSDNMwkkcFCHWgInh4RChLIpWg6Eg2iRKIWcmnSy
paF0sMlNXERouKRwaXLIzU3dPBDHBgcLevh/H7x8/NYnki+c27qmabHf/X1/
53hS3lqktP+rXI6cmfCPx3rJ+pWvuvPbnvDYKp3uBpQzXj1eFXbeap6lcMI2
pxfbys3N1vunsK+/X48FlR+unbsn4WXg5GwlnB+M4rap/F2wNobC6bA7PQwp
975K/VfhaFFvGDvKz5HH4o2wMTRzY+H7citxFFaeRw+MtjA9F+5Hci/jpuiJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnXuB32Kw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9400000000000001, 0}, \
{0.9410000000000001, 0.8528}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGLLYprQ4ilVjSIFS5FEImLOCWZm0MhBA1BEJIu0tTyBnOx
wQIhEByCtnBQdIgmB8E3tNiiRvSoIbdASqGfew4cDt9yht+XOo0f2ZRS/slO
78dK0H7v/gqp/0l26/3Zee32RbSZE94JmKU34YeXg/PYgrb30tqrCReCmVWf
R1u92hyG8JmRH3wLDzZcraRXO9Gv3DwJP19NH2pvbjfi18LV9+jar/Bc0XQc
L2ob4cNhR/jn02ptLWmflDK3d8K9yEzWuay9O8rvp4WbZdd6T5iekcfR2Mxa
IXpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuI/aQwT
dQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9410000000000001, 0}, \
{0.9420000000000001, 0.8585}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQgEUhuGLNoRWQw2G0RDZ37Xw1tAU2BQJLUk6haVgQwittyAIWoWW
loIMAh0aCoIWo0wdXAPTraVBCcWpwCWooJdzDnwcnvUdS+yFkw7DMMzf/f3C
pTfw5usEjf+z1nKulQnxVXe+caM8mH0seibFx+uhiyPlz+9X+0M5eb29EZ4S
16PtwIPyqtN2+6bF+VtnM61sbp6UvpTPe0cysRmx+z63X1E+jC9ELFPc6X+y
zpS38qE+h1/8slNr7iovD8XLVeW7QjuzNCseT9kHWeXT4Z7owJyYnqOt90Xv
cytIT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AN9
e/Q2
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9420000000000001, 0}, \
{0.9430000000000001, 0.8672000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFLXEcdI7KGECIUMz+CaLlr3FHIXA0kEqJcMshFBKeohMYg
HcShqX/gDpJDLi3p4KJDYFY6hlN0hR7OOfBy+C0vh2ft8DSZXTAMI+i++b5b
MlO+8NQy/sfTvokWlAt5v3eoPFptfuxtitOd2POT8su587AcEe8G7Muy8uNr
N/WtvFLMxPa3xNcbE6+j/Pt2MV6Pis9KpnuheBi+rc2Uk32/+6O4VWkedJQT
8fmIGwPHd6+8eGV/mglxZafXPlGevWfqPeXj6qRobYvpedQd5UI/XxY9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xH/8fB90=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9430000000000001, 0}, \
{0.9440000000000001, 0.8738}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLFEpLutvQFEW0aNmf3cGG8NKii0ou/gxNuioVTs3WEA0i
mFAOLUU4CTpVi1soODp6NUGackgv9PKdAx+HZ/iG864mMqG0TdO0jfmz9vnN
6ELf/ta1/+n5c5GasDFY8Lp2lBt3xeW88FbAbfaFy+Ond8On7Cx5Ht6ECyfN
y5Vd5clPMHotnKx0vGPhr9OEM7KnfPw7MlvC9cfcx/q+8lp4sXorfP9XvJoK
O57dsdSBcn5+bVvYtM49VD57aQ7Lwu248Wn3Kx8tdatZYXq+Wt82hzo9MT0x
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT3xDNgZBK8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9440000000000001, 0}, \
{0.9450000000000001, 0.8804000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLAmEYgPFDsaFFUCdBMmgSF0HqlrzSHCJIEFqsSYlaxMAlpKho0u0G
/wC14KKhLRfBiyCxlloUF6fa6oLmiDro4Xs/ePn4LS8vz3yxkt/1aJoW+xv3
T82OOwfLjqH9v5vb4slEOFpyCumUsumvLV4Le3u+QMhQru6bH0fCr6HI8E14
68662FxRHpSTp11hPWxvR1eVrYeNpbpwuDoOfAk35twDlb+fnOG9cPmwdhnP
KE8XZs6awrkXc+dH2D6O6HtryonYVfBZuD1KfupZ5eC5/dgSpud63130btAT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AsRC67Q=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9450000000000001, 0}, \
{0.9460000000000001, 0.8876000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFrwx0Cp8ytQHJycSkolwuRn90Q261IanBpMBAMDLWhoRYl
EKJBhMTFpU0anBqqIVoSdGkJofAD0kEXDXr4nwMvh9/6OA5Pdo/mNE1zzfb3
F3KN55K3a2j/d+E27+d9ysPWRyYhfHwZi7aFm6u9da9fOfCZstWE69d63x5Q
dnnyL+fCt19LlY6wtVDNRoLKaWNtry7c/W5srISUD4rm4pXw21az/yu8OYi9
RreVH+56lSdhZ+gs5zaVb0b6flFYL+c9lh3lZHjZHhfuTKqDd2F6jtPxx9PC
j0FPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE88BVZw
D88=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9460000000000001, 0}, {0.9470000000000001, 0.893}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAgEUgPErIglpcLkKSWgRdIxqucK1oau8rqCGNLHFxYZoqSkSmlwc
g6YIjYJwarnBcOgP3tBUNARNQRJmQ0EQJfTx3oPH47e84RvJ5J31bsMw4n/b
uS/flfc7+y1h/M9yebxhzYpv3Fr5SNnqsvf658SnZ/epLeXhlaz1pFzsbZnT
8+Kf6nb7XHkjFfCHkuLnYKmyq+xcRAqvyvXsSdp1xGOhiUlP+dirDUQXxGbO
/igq75sP/qfy12XnoTiXbxWulR/DO2uji+KZq8DUgbK3WRrsWRLTsy98uBq7
bSboiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwHB
JO2x
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9470000000000001, 0}, \
{0.9480000000000001, 0.8998}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHNISTY0lgLvIoCBxyiXw4tAg2NJSZOvh4W9DSkghBqImL
qA1tjkI5BA5NQThbmhTk0OLUoFKhDk2p9HPPhcPlm87hdydO9iybpmlr05n9
D6flpYX9oaH9vw23a3QsXHm6ab0JO5K+W/+B8oWnka0K/3RCCUdY2Tzvbp8J
v65byz3hnfevUfBQ+T6dateFde9ibSWifP1RvswI2/Mucyg8P+9Iud/zOR+F
Y4XGWI8qP2/tvhSF/Z/d2q/w3ZWVM2PKq4FvsylcGqSMzbgyPSd6dLqpb9AT
0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/Af4ME7w=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9480000000000001, 0}, {0.9490000000000001, 0.905}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C1IQ2EUgOGPCWMGk0tOmBq1DWS26y0W8Tc4mOB+3NXminGLA72Y5CaD
Bi3OzRURFtVilFlkxaK2CTPMhQ28F3w558DH4Skfh3c6X9x0QsaYWf8F+7RT
suZ3vi3zPyNnkdi58uGS1wtnxF8/8VZROXVxU39Tfl5OHttZ8UL/sVBVrl6t
Lo7nxBMb7VhJ+WTo/H4oD667rZW8+GCrfHuv/B4adeO74vWG5xwpP2xP2V3l
RKQ2mS6IL++S/oXiaO7pdc4RV8bW/B/FvWbbHSrv7wUjpqdrZz9fZjoWPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98R9+jwUl
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9490000000000001, 0}, \
{0.9500000000000001, 0.9105000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQnZ4GAu/sGaDgutAnx/NIfK/9tbIW6Qj+rmzOnwuQ
+DoSU69wZiD4c44obChC4vMVrum+jcSvA5rmkongfzh52GktEj+xzF9OLAvB
v6R0+2cdEt/5fNrV50j8LdWfNgRkI/iqGnU9O5H404CuU8pB8Nkbpzp3I/Er
dBXlvyDxX95c8ysmF8GParO4dhSJf9royEa9PATf5r5/73QkPiw8l+49KK4W
/NYeFp4wPiw8YXxYeML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxY
eML4sPCE8WHhCePDwhPGh4UnjA8LTxgfFp4wPiw8YXxYeML4sPCE8QHv5/17

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9500000000000001, 0}, \
{0.9510000000000001, 0.9164}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgnEQgPF/jRaEm1P2DkG4uIVFIkRfQ2Ho0hYIYjrkRxm0CI0RGQ3V
0CIE71JC9LGJk4Ozi4FREC4FJZQEUpEJPdwdHMdvOx4rkgxF+40xnr/t3anH
4P7J+lvA/M/FXmPNJMXDvthMXPmg+e6uKfcd5r4mU+K031E/U356ProaTIvD
x1Y+q1yZLsYflMdbvtn5jNg+rYxcKrsWlr9dG+LddqO+o9wpxK5flBNLH/nw
pvi+k0uUlBdtx9xoVlwO9R4Ue3+tn0/lwnnxbnVL7FyZuKkq03NsaODW3n4N
0BPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE3cBWMb3
ZA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9510000000000001, 0}, \
{0.9520000000000001, 0.9211}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGLCRF3kMAlGqKbg7Q1OohOFk4ZKC0uoiBkCIJmZkngniEU
6ODmGBJZQ4MuRiFIQw6ai0vbbdHFoT+hl+8cOBye5QzveiS5F7Nomrb5t/O7
vO+6e858erT/Obd2LraOlKeN3YOKcDQ88i1klftLcSMh7LuffL0JP0QKA/ex
stOmN+vClcerki2nrM/fCeftN9tjYbPt2vCfKIcPO9+3wr2VwHA1r+x9GjWL
wo1U/NIUNtamidCpcrlb2GkJW7O6w3mmnHZc/5SEP16N95kwPV8W3dVgzfTQ
E9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT/wLAkv1K

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9520000000000001, 0}, \
{0.9530000000000001, 0.9257000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQmEUh+Evh5aapKYgqDSohiBcdLkNLV4ItCFoFQIb8v4BUd3MvEst
Oji5teTgpgZtgoK4NFVwExzCJRIHISKHCno558CPw7O+Syln7zBgjFn/3d8f
PC77X2dDy/zf/mm1njoXd9Ziha5y9Kl1HHHFlWwyXlZe2OyFpi/E137aOMoT
b+w/K2cibmM7K+73Z4p3yombUiZ4KW5GV+wT5a1BNfymfFuITe3mxHNW+7Wm
nH9P3i9eiT9LvaKnnN45ckbKL6OxfZAX22V3tan8EJ8NbHhietbnv7vDzodF
T0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AM6GyVJ

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9530000000000001, 0}, \
{0.9540000000000001, 0.9309000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLgmEQgPGXLwgliRZbQ5KS/AMEIxxqkQrhoyUUAskhFxUamqKmSkuD
TF2EaGkphTDKoqWhBsWhMdDGIEiC0MWGFHp47+A4ftvxOMIxM2IopWb6O7gP
fpvh3mv71P+4u/nmiXDxfLL6KzwaKGcj+9o7PW+8Ifx98bzoOdAOr5jTZ8Kv
qmVYk9oLVxuthHBltVN9E54a3j2dT2nnr22JS2HLWmHJfqi9NeJ0bQt/3paH
PoSD67PvgSPt+tjL/Z3w3KOZc6S1S4P3hCfGo8s/wsdPHVcoo03PzRt7r9b+
8tET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/AS17
GSk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9540000000000001, 0}, \
{0.9550000000000001, 0.9354}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOFLVEs41JLRYiBRRuDkkEGbo8KVtibhQtQgmEuLcNGloFLL
v6EhotbcS6RA7tRQS0v+JC0uTdrQUlfo5ZwDH4fn2867lEia1oRhGAH3jXf+
abSyc/a1ZTBJe7KlnFr09Nbz4k+nel9W3k77K7/KLV89tVsQh57D0Rfl20Nn
daMoXliOT10rH792ejPn4p/M3kNaeX/tu9JWfn+zDyIX4mjOE7tTbgZrAW9J
HGz7p23lq6P6x0B5LrTZMMvibH98sHh4GncvFlvhbuxEmZ6XszeNx3n3/78n
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+Ax7SCEI=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9550000000000001, 0}, \
{0.9560000000000001, 0.9404}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFLQmEUgOHLhayh/ANNEQ5pgrMVOiXhkBWFEBgELjk4aQhNNrcJ5bV0
qaBFShSabqO6NUSrkWFLOjTcJqEr+HLOgY/Ds3wc3qXj7G7aNAzD777JTq/1
ti8uRxFjOu/fJwFHOVZyPEdX4udo8bOt7B8u2KGy2CpPRjy/6cuZlvjs9zGR
UR5W11fflFPxzuxGRfz6t9e/U47e9mzvtbjh/naqvDx2ch/KpYfiztaNeObA
G2wo501rbrEqHtR9X+fKycOnlx/lrnvdfk0cbnbytjI9W/eF9kp4FKEnpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+B5owDO4=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9560000000000001, 0}, \
{0.9570000000000001, 0.9446}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQnEUhvFL0FBRUhAtOdigEFwdajLi7iGBV8cGC4RAMZdSdAkEt6BW
uWmafUBTkUMQUtKQDoIgCE0X+hh1tJaooIf/OfBy+K2Pa2vHjI5omrb4u7/v
v33eq5f6hvZ/V5Gw6TlRnp+09UPhg7vY2Jfwd3T4tllWTs7kHlrCdn3KWqoo
B2OFlCXcmHOHRk+Vl5+uvQnhanJ1vCc862y+G1XlfDP8eCn8uWtb02fK2wvx
dEb4pT0MvQqvZXO+wLnyvccxURPWu4UP54Vycd/dyAs79JvjgTA92yvrnaON
vkFPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8A4WC
Das=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9570000000000001, 0}, \
{0.9580000000000001, 0.9488000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGLk2Bxl/4AXRyEIBtqUkGCphAio8FJahNCnLwgCNnUUkSF
SB9L9GUZQjQ0pS6Cbi4uoiClDTeCBqMlhR7OeeHw8lsOnMcT317dchiG4RvP
5Ddny6efV3bI+H/ZdiC9cS3+2q2vvSrH56Nzvhtxq9N1HSov7SXef5WfFkeV
zVuxt79z1lQ+2TethTuxM1CInitbQ6/fWRR/HJWnksqxcHDQVm7Y9Wr4Xhyc
rFMuLfesmQex+zuxnlE+uBj535QdK7npSEmc+jGHz8r9y0LN/SimZ/7leHyZ
HaInpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A44x
Ew0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9580000000000001, 0}, \
{0.9590000000000001, 0.9524}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQmEUhuFLtEigIkK4hE2CEIgG0uKdoi3QSC/UJIiLEtRYQWANtTfZ
oIIgBGHaLaGhBnVw0akpBLPFAgcRxAYpoZf/HPg4POu7Gj+IJBY0TfP+bf4/
i9m6uzzUtf/bjXhyl8LNWeV4JBy8DcX27pVLsZa/LuxajFrXKspX5d7gWvhn
P92YCacs01yyqtw1z086wttxu7HxoPxivQkUhH3PHtuSqZxPVr+OhB1Ovfku
nHlt5Tcflcep6OmdcML1YSw/Kb810utnwluHU9tAuLZy8R2uKdOzPdnpF7ND
nZ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgXf3cr
hg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.9590000000000001, 0}, {0.96, 0.9565}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPFr0BRBSlNE0GOwhlpMUKJ/Y6sNPcEhaHG4bbelDBJpsSWC
IpzMpqZeYPacsrhDQjQVKBeiwXRraOuBH+ccOBx+yxm+3sXlqaUWy7KGfvfv
FnrStVihYazmDLodpaLy/ko2138hbhsIJjPKa+XTuS/l+qoZjRfF8f+H4qeX
6c+RS/HEhlfaUz4Ztg98V+K+1+9kQnlnMz3/rNwa8ofHrsVONes/VP7IBOvt
N+LZyNmDo/z4bvIV5ei2uz55Kz4an1k4Vu6ueeGuO/HWrh1IKdMz0Gnu384b
hp6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgHsWoK
1A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.96, 0}, {0.961, 0.9597}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IgmEUhuGX0Kkhs3B3CQtaIsimT2iyoEGDLCzICFpM1zZLrJZoaGhI
GyJ1cRKjpSDt12wTHBwkapS+cgjEIDLo5j0HHg7XejtDEd9aj1JqpLu/v3+0
YY9fm4b6v5+pzntTOPqZKM8VtV+S/ekrYZ83FRsqaZe+XMED4fHTwkRb+GzW
M7Byo+34rphl4b3s/NPYrXbb/5Y+Fl5XkS3LnXY91wmGhacXdtw14UurfdC4
1x7Npz6ywifLwxXbg3Zf73lmUzh24dl+FW6tPi/NPGqHbIHJgjA9G4e7icWq
adAT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/Alht
Izo=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.961, 0}, {0.962, 0.9633}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLS45hjyUCHSK0pSUih+RCf0EQOUSG4dDSjVwMosUeuIlT
k6vV4qK2NIRDLx9FChG4aUMNlx6jCHXFr3MOHA6/5QyfL2otx1yGYQT+1rnR
4fBC4c4OGYNpXLVHJ+/FS1vW55FyaaxbsZWny8e51Qfx6bYnea3snsiu+yvi
xK0/mFH+iBedj/9e85pfm1VxtT/ixb3w2VxNnJ/qJLPK3mcrMlQXpw+6wR1l
18zJ+Kvy7ovn23wUO98ulFdmA+cjT+KbVvFwX3k+ZW68KdPz8qfXTLzbIXpi
emJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieuJf/jg7LA==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.962, 0}, {0.963, 0.9660000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQgEUhvGLYzQplLhE661JiKIPTCiIBgkhqGhQIadCoT8h7FZDSzRE
YFRLFq7VGESjH2WlIS6iuIiQGUFaVNDDOQdeDr/16Q9F/Cs2wzDM3/394W1v
oJpteIz/OxtKjfnuxa7yQu+V8s5updn3IG6PRtNbyqu1duJVubRnxZZyYt+k
I3irfFOPjw8+it0HpnNf+WT68u1L2d70ZsJP4o146jyj/D67uDnyLA5/VILH
yvnT6ERXXjwz13GuK193rFZR2Uw4slMF8eH80UVSuds2YPW8iOmZ/Fxeu/tu
eOiJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/ANzJ
NCk=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.963, 0}, {0.964, 0.9686}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IwmEQgPEXh1psCUmyAj+2HNwaCvqTi3NNZohiOuiSDjYE0agQNAWO
LY7qUFC4RBAEOYi6ld+I4JRLOlWU4cN7B8fxW254HJGTg5hJKbX5t7NrNrkz
K28fhprPeek+ciE8Dnh3R8Khxerq/rt27e5wUhbeCw9rzqb2rTlVuBR2lb8y
n8LXsexxsKW9sGwxXoRPH29snrb2KOGe5oT91oe66mhXnr3FuPB2spptCBfW
A9GdrvbG69DIC1+lU2tLPe0fx/c0Lfz/Trh/Zin5+tr0HGzZno7sY4OemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74Fy1MCfM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.964, 0}, {0.965, 0.9727}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQmEUgOFL/gE1iBDk0CBBSiAEEoi/w6VJNycxboMEUZM4SRCkgrS4
tOSUmzbl4hA4teSgDhIEplYiGdSgBYJX6OU7Bw6HZznDu5k4iegrmqZtG7u8
vbS5Eu5NvNr/RLZK2TvhRsuur78q72ZqvnPhW0dwYyxs6T5No33ly4tYqy48
c75VbAPl5MtpriD8nJvrU+EDV9YfHyrX+2bro/DOVcl4qXzjdrSvhddGtarp
XTlTDOaPhb/9zaOO8OEkFvB8KBvPrGXh/fDZ7+pI+f5n3k4J0zP09zl+2Pvy
0hPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEy8AlDY1
Bg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.965, 0}, {0.966, 0.9758}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQlEUgOGHQeDSEi4RpZMhtjW0PUIncbFBh+dSIRYEQjQEzQ2ZDTW5
CDo06PQ0EmmpzSEiB4vWhpAytailJEnDn3MuHC7fcM7we9ZTqwmHYRi+4Yz+
6udvc++laxrj580f2k/K2bArE3oVO7/zyXPl/TN/YLYtbkdqcwfK8UHgp6N8
W7q7j76JzZhVvlK2J1qZhY7Ybe9sniif/h8UO5zp+Y2uePfC1b9Rfl4rPCz1
xNGpxUpOuX5ZO558Fy8ng1sp5eJ0I/ioPHNtuVc+xEfbrX5RmZ6jra9Qz6Qn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+AwtsNMs=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.966, 0}, {0.967, 0.9779}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+GLW0MQBtJU3FxCsaEgm3RJawmkJYIGCWywItQhqBAcRLCo
BscGdYu2isCmEFoa5C6iFkRD4ZbaHzNSy6CX7xz4cXjWV1/ZXAiYNE2z9fb3
99ar3yeNF7f2f+2hSMn8qrxx0z3bEX4IJQ+ehH3DluD8m/L1bcZzKTyx5dBH
3pWz1lw7ITxozJTrwvFd43zpQ7k5tnyYF14tVoP2pnI5FvGmhOfGf/SO8NVd
shP4VLYnLJWC8PFk9sLZUu5/dBylhaP7ubW+L+XatGc2LOx/Nkbvhek5sD11
6lqsuemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/
AS7tDYM=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.967, 0}, {0.968, 0.9794}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPGbYFNrtQlaU4Nbi4SCEtgSkUuEhARFhF+gNPYHJIgF0dJS
Di13iaiwWReXcnAoNyEUBxWkQdPMSz6dc+Dl5bccDo9zP7F9YDMMY2XyrD/y
+eaq9ds+YzqV8/BPYCD2e5vvpvJDK/U4/y1evhrnTpUvA5loQ3m2uxDcGopP
rm+XCsrNoHvsHIl3vwofZ8rlm/WnnvLapnWh2ByEYyVlx521UZwNpScniv+m
8++kmakdKdd3Fp8ryiF7/sIzIy7eu+N55dW9l405m5ie/tfDauO446Mnpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+BTFDHko=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.968, 0}, {0.969, 0.9818}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOEvsx8vQS2htISgIi7i4BhuF8omm03oB6SgK1TkJOjUYDho
IE6B4NqWJjY4RA0uhuLQz26L0NDglBd6+c6Bw+EZz+s9sBLHDqVUaLb2je63
t1cck5j6n4Zh+i+F3c2++hK+Pkx+mPPa09Vx8174pHNR9ji139PKygvvrhd3
voWfuu7A3oJ2+Kw+1xG+2wh/+ha1117arRvhwrlZ+RX+2XyzUkvaR71k/FV4
mB0HIsva9rc14Qf7XZd2MFd8PBWuhjy3A2FjVM9sGdr0LDifS5GrSYyemJ6Y
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ74D/on4gw=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.969, 0}, {0.97, 0.9833000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPFnPRct0ybByQbLFpccEuK1lCRJ0FDbG4RWy0gIWoJCGiyi
yBzUxXBoisaMBqegIXBpEbWlKBJpERyCVPz438Fx/Lbj88a217dGNE2b7W3/
2t6KOwu2tqEN5+AosFoS/gmUpyfsymZteXRf+PWkWm8KLwbNh5Ux5bv3r6t7
4amzZMIzrnwRskSPhfXP9ExLeO/SrW84lD+Mm8aT8ObgQeXnbDlzLjy/FN7t
Ct/+VqMxp7KnYPpfhNORb33OpfzXSTZzwvGi5dE6qdxYO72OC9Mzkj/0VVJt
g56YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnvgfV0Dx
vQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.97, 0}, {0.971, 0.9852000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEYh/FT6FoiyH9pRBA0nQ2HQ6tCQxHRiSBEy1FwEA05GA4t0VKT
k4g5SItBLS0aBJ5Cujg15BANEelmg05NDhX08Htf+PLyWZ/lg0zK8WqaZvzu
739Y+dKxbxTX/s+ahLOvwu3b6k7CrxxLm8adcNXjTvkCyoH7jc9T4Yu9njsQ
/tbtq+2g8mFtmH0QfrNz1lJIeWvGG70Ubjzm9bHwqhPp784rV+Zumk/Csy2z
bISVz47ck4LwOLSZnAjvd3pRJ6L8krGnn4XXF7/6awvK9W6udS1MT/N9RT8v
juL0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTEP/Yw
5XU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.971, 0}, {0.972, 0.9870000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DFIQnEQgPHXW9JRaFAr7Uk0hAkuToKEi5soTToUgdAWDs8oEKeGHNRF
BwuaHi3i5OBQ6eAgCBHkEA0SaVE0CC2OleDH/w6O47fc8BmHx8mMrmna9v/O
b6ufu792TyPaYjZNvW5bVa4ZJTMrvPzgSrwIn55Z/uia8tdW0NYQTj3djlfW
lQeFWCcvHPYP6x/Czef9XNyj7Dn/TrSFK8GTHcOrvDTS7UXhbLE0+RF+C7m7
6Q3lvbF12RPulecPlUPhu2RN+OYzFvgVdlaH9iOf8sXuwfujMD1n5uuVw5pG
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8A7X0B
+Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.972, 0}, {0.973, 0.9889}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IggEQgOEPXSJtaQlqKvtRGz5zcxIXQagh+5lELHBTWoIMHISmIHJW
tCLIoaEgCMRIKojWBttqLBETBwuKKMrw5e7gOJ7teEdX18Jxi2EY7r/t3u1A
7Pl+rO03evPZal75HOJEfqNwqPwYtKZs4+K5zu7CunJ1f9h8UjZnS/3BCfHB
x8zLifLg0eX10KR4az5UzCi/fddSDeX4cWwxPCV+WH41L5T/33OKy6fW+o6y
M5K9eVfO943sRV1i23lp8045veJd8rjFrYGqJ6ccrYTslmkxPb8iydufs7af
npiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpie+BdVahGQ

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.973, 0}, {0.974, 0.9906}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIgmEUgOEfcdSWllAbKggpzUu0iPDTVk4RZE6CQQ0SiBAl5RJBk1Dg
bi0htLk6KKhBOORgLk1OmmC6NoUXejnnwMfhWT4O78pJ6vDUYhjGxvTNdry8
b7Nsjk3jfz7OOv2k8u5iot5WLlWHhbBHvHqeuX5Rzi9ZowtesfXtIXClfJF2
2rvKveXi996WONYMNkrK75eVJ4dPHFqL3Nwpv7Y60aGyK5sIHvnFOfePvaL8
95kZrAfEqdvZheKu9/H5V/ngyzn9UVy7Lx43lbfnI6bnKGvuxMtjk56Ynpie
mJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnngCHSv13A==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.974, 0}, {0.975, 0.9915}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LFLQlEUgPGHFDSlIW02uASKm2ZaxBNqEKUGW9TNR0GLNCsVTU4N5mCL
CCmWg6NtoUGkf4Dg0CJEkyLPwSFqqF70cc+By+G3XA6f2zhNHNs0TfP+Pmv7
/8bUtf+pjzrLFeHVq9h4IaBcCA1fssIf75nbofDJ9fRM31B+3cklm8LWbytB
5cdy0Z4X9u26Jm/CVfO+F99Utlf8tbbwZbR7vhZSns1jqYKwYV0nPNg3HMmw
8t7ndPIk/HCX63u2lNcPF+sl4Zvv4sWX8FLLlT7aVqZn4yDizDybOj0xPTE9
MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPfEPrMbxQg==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.975, 0}, {0.976, 0.9926}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D1IQmEUgOGL9EdLdHEpshKapNGfoeyajUJDNIjlYgkOmVKLiGDhpJtD
0NSiwoUicLElSBEkE2dxcJKWKIXWlhJ6+c6Bw+HZDq89kjiIWjRNc/zt5M49
rIROt8aG9j+poOnqCn9MORfd28rH1ZfPO+FuOPA661X2zvdKSeHHWiTbF149
GYX8O8rFhbT7XtjyPK1bDeWLWPErIzy02trvwocNs7zvU27FnVdPwp7l+tH6
rrLZCnjywkuXPf1buLA2eVD5pzNqN4XPUunK5p7yYGPm+kaYnrfneq7+Njbo
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwHikft5

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.976, 0}, {0.977, 0.9935}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQnEUgPGLg0M49XBziJruYkPCzeUSWZlKUJugDok4OrgJEj6Ihhoq
giAadEhcGprCRSeHctDFBHNwkSDwKtgaPejjfw4cDr/lDN/yUeowYdM0Tf/Z
3ztYteeutyxT+5/9zkXkS7iedRlJn/KaXl1oC5e765axrTxfaDyXhIvu0P3c
jvKs/5pLCydO49E34b93u8r+YWbxQfjp3D5x+pV17+XLsfDtyFV5F3ZcVfMH
e8pZ0xOrCY8/GhsrAeXYTWjpTLjt601mwpvTeCsaVH68sypNYXp+BsInRtcy
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpib8BPUkG
8Q==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.977, 0}, {0.978, 0.9949}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAmEYgPEryIZoaLkIQgihoaVFHTJwlf5dXQ7RciK6tJSLi5sVtdSg
Di5OFWokiFOLgw1BQzc41aKOgsNlgQ1BeEEP3/vBy8dveeF9luLHZnJS07QV
d/7+RskpP286Ye3/+TYyp6tbyoWRxyoKT93k1ia2ldOGVz8S7v9Uh23hg0rg
NbSj/BJtVW6F3WVns4byQ+3NSgsvHiZCXeErz4ce2VX+bWQ+68In1rS9sKfc
m8lXs8Lmo/d8IPyUuI9FTWX/XHC9KXzXbM0v7yu7x35dC1/o7/a3MD1T9mW7
03PC9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xGMR
lRpW
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.978, 0}, {0.979, 0.9962000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQgEQgPFHBNVUk/QPxCWlaKjBTYVoiloszcyhXjoEgYtLItSQCS0N
LkHgGlhb4OQgb6rBElFIwcUpCFTCyLGMPu4OjuO3HZ/DjPtjI4ZhLP7u8GZs
jZfv7a7P+J+BFc0f7IiP4730s3JzLnW4GhBvPo15bpWLiez0aFC87LD3T5Rz
5fxrXXky6b737orPF6zLO+XP6pY5FRKbZw3PqXJtKTbTVl5/6/U39sSFi1Tl
Udm5Mv4wHxbftLKZtPLElf2oo/z33r74o+2eLSlHrq0vV0RMz2gnvOZ97/ro
iemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJfwCE4wS1

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.979, 0}, {0.98, 0.9971000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0DtIQgEUgOHLDcLmthTUTdocoiDw6uIiGTU4mD30esdwcLU9HxCCU0Mt
LeajpuZwaKohp2poEmwRUagkCrTo55wDh8M3nt+fyW07pmEYy7P9vamTznsg
NbSM/3lYjz9WlUNvz80v5auac2zviv2RkX2vXB0UrJU9sXnqcp8p56O1j/l9
cW/s7eaUE+eN1pPyXWy1GDkQr0062Uvl+kU8vJgWL229uAvK5R/ns6f8XR91
NzLiw8RR+0b51VwoeW3x5t/D4tsd3+xjcdDV9CSzYnpez/UrgcHQoiemJ6Yn
piemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ54C/lQKyA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.98, 0}, {0.981, 0.9977}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LQmEUgPFLQ3ihFhFxqChxkGxpqk2yhjbF0SkjTb2BVNASXRCc1DG3
hmhWEnSxRdCWpitkFPkHtCncIXK44Ac9vOfAy+G3vByerdN8PLWkadr27M33
rqu2ljgbh7X/eWrt/XWFPcneeyilXFyNPt8L/7a/S45wejHKX277wBI+7tyt
758rvxj65FF4x1cd6Bnlh9fNxpXwymWtPBQ2Z78dZZVHb71IXfjkJrrhzSn3
/cOJKRyx0h8/ws1buxEzlANBs9IWnl/nv1BeLlQPy8L0dHzXn257HKYnpiem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpieeAr8XCvY=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.981, 0}, {0.982, 0.9983000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUhvGPhoZolgbB7iroEA2XIgRLaokip6IpCFMqtT+4hOCgBNKF
Bm1oCYImA8u18Tq5REMSFwykoVoumA1qQwk9fOfAy+G3PsZWcm17RCnl/9vw
j+ZK88VdN6T+LxMwfF3h95dKf3NPe6NgPteFG1P2XXBfe/Z15exCuFJ0dlRS
22vGFuLC1lvH9ySszrODmZR2am6seS3c/ijdj6e1o2XDOha2w7fxlvC0a0YW
D7RvLu3JqrBnafVn4lD7tOs0c8K9q1jtUzix/GVFj7SdXjbxIEzP/Mljbf3b
DdET0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xP/Avrw
HN8=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.982, 0}, {0.983, 0.9987}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IAnEUwPGjXLJBB5douiKCBsHRQW67SBrKySEJpOBIRZDsn1EEzf1Z
BF3aXMKQSJciWk6anERKXdqLg4Kg4ayMvvzeg8fjs7zhqyezsfURTdPmfnd4
e18HG3ebjqH9z2LFa87kle9jRf1EOPitu5/CF5fVp9UtZX88fPMofOSxT0Pb
yu+1pVRZeC3RN0d3lDtj1lRa2Gx8uG3hRvLwObKrPOsbr1eES7fFM9+esnf4
TrgQuJp/EX59CE9HC8orGXtwLdyaWO5O7isbzX79WLiWs87fhOm58BfKMeiJ
6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Yl/AJigE90=

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.983, 0}, {0.984, 0.9989}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L9LQnEUhvFvBS1uEQ4NhXWDrCEIh3K5jRUI2uAfIAQOpRANQplmiUtB
6eDU4maDtPRji4ZqEKKpiFvhYC4RLoIIQSX4cM6Bl8NnfTyR+OpavzFm+n/d
f74ZPfneadqmd56x1no4KS5UU0s3ygMJlzW1K96yir/Hyp9P405HOZysXEZS
4gevP19Vnn++2/ClxWeZ0PKp8sjsuzW4Jz50oiau/JNrOS/KMV/6ajEj/qi5
CmXl4FExNrQvvl2YWNlWnmtUJuvKpby/L3AgHrbv3y6Us1+h69GsmJ4zOffr
Y7tp0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE/8B
3rEPww==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.984, 0}, {0.985, 0.999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D8ohHEYwPFf7xXpLptVyTnCrhhueC2Ouu6ynBTJpXd63WbyZzjHnRsu
fwdKFgtdSXFGg9HwTlJeo2S4d8CAhMu353nq6emzPMO3Y8ZNZy1jTO/v/t38
S+qyPV+Pm/95333YLCjPDTtuoHwXvCYyq+LEwXLsWvlqJGL1FcT9jYfi/aPO
2pdya7K6lV0TL30Ozt8qB8c3owPr4unxdPehsmd8q6Uotk8dP6d8nnmr3St3
Na1s2yXxzlkkd6LcPLU31rYhXghHexaVny+qoSflidmhx2RZTE+vMvltf9Tj
9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xD9e2BzP

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.985, 0}, {0.986, 0.9993000000000001}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0L1LgmEUhvGHqBYRnEJoMEGijKipIQU3NxO0SZqioGwQy6UleKFFwc/y
o1loCx2ttCGKd4iGWoJIE/oDHMKGQEyhi+ccuDn81su5HQvtTiil3KONf2TH
8xlM93zq/55s5k1D2NsKlZwZ7av9Tjwl7JiJBr6Fc/f9ha2stooZk4/C8Vlr
dzmn/WVWbkvCmwlXeSj8MFc/3Mtrrz17Nl6EL4/NxfWCtn0+PFUVTr52upYz
7d+TaDMhfLD0U24Lf7wZR/5z7cCpNVgTvlu9cNuL2itt17QhTM9I//o9Nej5
6InpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif8A6Dwk
yA==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.986, 0}, {0.987, 0.9997}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0LtLQgEUgPGLhIKQ4D8gGDpUmk4tKTqJ0ZApNBZELTW0JC0tuTXo0sNX
RUMSbdbiELnW1hJtYY8hA0WIuE1iXvDjnAOHw285w+dd205v2AzDmBqudUOv
Pvv+cS9mjObioP7+reyejdynT8S5j4fSnfJvIbPjK4rX51qLeeWXr81pUzlx
ZNpXS+JG3PoonuyON8NlcaVsjdiZ8GdtFfHeTz21pdw5jwSelVcWHh3Rqvjp
L/NZU45ftpquU/HN8Nuu8kTfzL4pH17nlubPxGPLruCtMj09V+3kzKAXoyem
J6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ/4HrjYQyw==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.987, 0}, {0.988, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0D9IQmEUh+GLFFmQUAhCUVBgQaBDTg5y18ZQs8GlBCEwtMWMVsGpwVlv
pmUUDYHh0mIWDdrQGm0XsmgQHC8t/gl8+c6BH4dnfVdiqWDcpmnaxmj/fyLi
8Dyc93RtfGlbwb5YUv65d3eywrvR2lNXuDUVKO5cKPvrreOG8N1eOLheVl6Y
NT154bPHxPSfcD9udfYrysn5bPNN2Gw4DN+l8naikDGEX1xrockr5c3Xmjcp
XD0KzHwIO5fa33pVOdcOP98KW2nTmLtWPlg9PDkV/ny3Ql/C9Fy++d3yDno6
PTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE9MT0xPTE98RAzBA2j

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.988, 0}, {0.989, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxN0C1IAwEUwPHDNJhsxapgOWH4HbQ4B0NQhml6IDZFmyA2PYPCmGVFGDMo
bkk3vy4MTSZnGqhFyxVxTPQ0eDYFgzrYn/cePB6/8sK/c345udhiGEbkfxvX
vfuaqh/4MaM5ifVU3+Sh+LIrHLxQ7n7YfWkvivObZmVLOdRT3veVN9zo2kxJ
/JmuTl8pzw1a/ZEj8f3jUzCrPJZZev1RPh/+riwci83nVP5WeWc7bA+diAPR
PaugvPpmDgROxe+5cuuK8mx81HOVbz6q1/Ez8UjjnbIzXrPbHDE9O4reRO+v
H6MnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6YnpiemJ6Ynpif+A5mm
FH0=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.989, 0}, {0.99, 0.9999}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0L1LgnEUxfEHaYlIIxzaqkkIgl4gaOlM0VSBhAY5CeFiNLj1MuVSU0tT
DY+BEARmmjU46GAOTv0BNUgQ2NIhGpJAKhB+91w4XL7rZzK5G90OeJ439bf/
X1hp74ULH/D6N/6Vjh2aPvW/Z99MB1azw+s3rjPdUOfB9Gv+vDFRdL0RjfjH
ppu90v6n6YXrpfjWreureGuuYXpsIBacLrk+KbY7Z6Z/EjuPPdPpwa6fKrt+
qWQPnkyvJUc2F+9c14IX85emZ6qR0FDFdS5Vfs+YHg2j+Wz6qN7KLd+7Vk9C
PQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE/i
F5jT0aU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.99, 0}, {0.991, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D8oxAEYxvEfZSNukkXpDOcGlqOUejIoK8N1DJRikD9lOIu7RJflRoN0
C5fVgDjnTxadWK7EYtEtkn9PyXAbV+p9n7fe3r7LO3w6phZHp+uDIIj+be2u
X93uDB1/Ifif77l4at/1TFsl0Xpi/Xg9H1t1PbxUbX51XWjPvI0UrKN3LaWi
6+3l3G741LqxM5LOuk6VD8d+XH+uoHeiaD3ZVXtoXX6Iv/ecWQ+uVUpbrg+6
F/J159bhp2p61vXmRmb83nVDLNQ3cGGdfM6F9ly/ZCMfTZfWif6jm6Rr9STU
k1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9SR+
AUQ70oU=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.991, 0}, {0.992, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0L8rxHEcx/FP4g9wWJTBIimL5NfgpSykDEcdueWulIXvZkVym5TFwC3y
7QYWutHPc6c7txssRKaLey3qOiWU+rxf73r17rk+OpNBdLHBOdfzu78/N5wt
rl5W4f6v+IajJ9Mju+W1iSvfx6OxhVPTHZWXgfZr39t7K5FN09/j9feK6YBb
pdkb388HzeGF6ehker0r5zv32R3fMd1/mB2smQ6nx1oSt77bvsofJdOpTOy+
L++7NvMa7ptecsFGY8H340k9vmx6aj419GD6vCnSijvfvWfpasa0ehLqSagn
oZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehI/0RTZ
Tw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.992, 0}, {0.993, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0C1IQ2EUxvHLiojlImoRYQYZU4wGF3wUbDaLC37AxGDxCqZbRBxq1mTZ
orMJ4mYxDINTtxk0WdVkcI95xTsQznkOvLz8y+HwGy9Ey1upIAgmk9f7p69L
ncpDB8H/lNazzbBhHQ5UL2LXB7fzhx+ufzdba0uP1oUwP3vj+u3uc2jsyXpx
O+KR69pwt/njOnN/XFl5tj7fGSzWXfePlpMLreNGNnfm+nuvmmy0Xk0vJCda
t1u9sZ6L85czbeuria9i2XX6Ndroe7E+3e/mdl2npk5G3l2rJ6GehHoS6kmo
J6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ6GehHoS6kmoJ/EHFuPUOQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.993, 0}, {0.994, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0C1IQ3EUxuHLotELuibWq2FFGH7wumAxLAjCNLmBS4LDbHM6NVjEYBmo
ZbOrdSCs7cPPiyAG2bAIvk7BoIIbCP/zHjgcfvE8w5nVueWI53lBd3s3MlIY
eKi/wfuftbC/k2i4bm8Ua6em52NB2W+6rj6e5ddNx3cSS23TpbHaRPLKdfQ5
NXhhenev1Rm6dv0znqtvm155+S6/m37aL2wu3rhOTvvpS9OV1+Lk6K3r2GEQ
PTB9PHP+8Wva736bvXOd771r+nN2YSt+7zr71UofmQ5PclN9oWv1JNSTUE9C
PQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JNSTUE9CPQn1JP4AKEbd
CQ==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.994, 0}, {0.995, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0L1LgmEUxuEHh4JwyuiLlqRJh/4AqRteglYLGhQCsRxqyWhoq1GhNWgJ
HJoibREMl5agoUHeWqzsYwqc6h6qyaGS4Dn3gcPhtx2u6fzWciHinEv87t9t
nxTnhtofcP+zmO6N75hu9kqfHdOJ01i4cO/7eKVyVjMdjSRLow++984b+X3T
79lgvms6N9iaWHr0HdYzX03TQe4tjHd816Pb1QPTM/0HfR8WymurT74Hhkdw
bXr3sjI5++y7u5n8PjKdGbu4dS++b66C2obpVLFVvjNdncqup159qyehnoR6
EupJqCehnoR6EupJqCehnoR6EupJqCehnoR6EupJqCehnoR6EupJqCfxAylJ
1fc=
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.995, 0}, {0.996, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0CFIQ2EUxfEPzYJhCOIzKIigQzCIQeEoCxbTbEsie0UEeWHFpILoJgyL
xeKCmGSurWixrSy4FRGmc04Rgyc5y8AJwnfPhcvlX274jW1sJ8M+59xUb//u
VZBKLzx9wf1PUGnjwnQ+E40MPPt2493vjOmoenTfMN3ciRVXmr6Tk4VsyfRd
bTocfvE9t1te2jd9GU8En6aHHqqdtZbvw4NU7cb0z+xbceLV92YjyuVNP+a6
Ycf06nx2eb3t+7YVG62Ynjkp9F76Pl+M189MD36Ur/vffe+dJo63TKsnoZ6E
ehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagn8Que
r9rN
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.996, 0}, {0.997, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0L8rxAEYx/FvZ7qF6TY/t0tsZp/4FiULwyksXH4MSl0G2QwG3EIpKXUG
KdMXkc0foNxyZzdwftyPT0xH5EfqeT5PPT29l2d4dUwvjs7EgiDo/Nnfu7oT
bi6Uagj+57UvP1t0na6O9/c+Whf2HlqOXA8MZupNT9YXb5+FZdfJ3Hp053p3
OJEderaO13NzZ65XDrvC5hfr8shl65rrya/wveL65jhfTJWtMTZxcuU6aihl
kxXr9igzv+V6+++hdSy+0ZauWi+dJz6uXd9PHdz21KxTjd2n+67Vk1BPQj0J
9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk1BPQj0J9STUk/gGErPf
pw==
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.997, 0}, {0.998, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxV0D9IgmEUhfGPhsaGCokG66MlEoO2tkNgQUMQDULYFFgkhYRDQy1BIBjl
0tpQm6uClJMIETSES2QNTYGjx/7YkGYJwXvPhcvl2S4/fz25Eu/zPG/qb3s3
OhDOnzca8P7ntnR10k/Xs5uRraTp3FA1UjM9Wo6NzzVdH2/Xv3Om2yOpx8E3
1zs3P/l90y+7mdNX08vBQGLp3XX57mK+aHpmL+yPfbi+nLhup00P994zfXRQ
Lax+um5NrmUrpjce6olQy3XtMLVwZnpxuut3TJeeM534l+tQOvB0b1o9CfUk
1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9CfUk1JNQT0I9iV/R
Z+B/
         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], RectangleBox[{0.998, 0}, {0.999, 1.}]}}, {
       {EdgeForm[None], GraphicsComplexBox[CompressedData["
1:eJxl0K9Lg2EUxfEXg2AwuihsmhQtBg2yA47hkog2WRiCSUVwC6ZVQQVn0bKg
KxZNOuH9A0wD0TgtFnFYPCCizh9zLwzvPfjAw+VbLpdPfHFtbqkrCIKh9o/m
8GasfvX2jKDzymOV8/F36977kdKh6+JOuNzzYc2J9PS669zDdeLO9c1e9ifV
tJ5KNuonrs+e8tW+T+vBg1ap6Ho/tb3y6Lqbsczsl/VGuTIQum5kRlvxb+uF
1/B2y3XtKH3x4npyJrrQ+rSZXb103X8cbbTenS+0T7TuKPy1ehLqSagnoZ6E
ehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ6EehLqSagnoZ78N38BhCvbaQ==

         "], 
         PolygonBox[{{1, 2, 23, 22}, {2, 3, 24, 23}, {3, 4, 25, 24}, {4, 5, 
          26, 25}, {5, 6, 27, 26}, {6, 7, 28, 27}, {7, 8, 29, 28}, {8, 9, 30, 
          29}, {9, 10, 31, 30}, {10, 11, 32, 31}, {11, 12, 33, 32}, {12, 13, 
          34, 33}, {13, 14, 35, 34}, {14, 15, 36, 35}, {15, 16, 37, 36}, {16, 
          17, 38, 37}, {17, 18, 39, 38}, {18, 19, 40, 39}, {19, 20, 41, 40}, {
          20, 21, 42, 41}}],
         VertexColors->CompressedData["
1:eJxTTMoPSmViYGDQAmJmBgSYNRMEXtpDeB/sXwfukGt9vdA+9/nvlR8voYtv
tHcwjdvlyfMKLv6wSmSd+8Nd9sLNB04tdH2Fpv6g/bMLSrd/1iHE08DgmD1I
NnAHujmn7LtzQBYjxKP7D33ViDlvD7KVSfs1mvkX7Q051shEpSDENWNAGq7Y
s4Tx6W6a+xrN3mv21xcX2HJdR4gvAXEX37Bf9fGSb5LAGzT33LKvtQd5GCEO
drbcXfuA3ul5Qs1v0Nx53x7k26w9CPEzYPDA/psGyGFv0Nz/0P5E2b75Uvpv
4eJcYAc+tp99RGFDUcZbNH89sQdaCgxohLg72KFP7R0TngJD+i2af5/Zg3xR
JfIOLj4a7yMz3gEA6YpS
          "]]}, 
       {FaceForm[None], 
        RectangleBox[{0.999, 0}, {1., 1.}]}}}, {}, {}}, {{}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, \
{{}, {{{}, {}, 
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJwt0WtIU3EYx/F10/KFRcxgYmZ2m1AGSVnQ/IlUmpo1MxvM7G5kZQZKMM2k
0uxFWc4S18VCiUQUKrFVaLpa2rQyMU1amGU7Zztn54jmpczMc3oe+PN/c/jy
/M9n8YGT8YenKxSKjVNHulPkcWDgfszJ/JY1KLQMq5MKHcheccG0L2c9zP55
nNbsQKRHa21TO9BnUNZE9jng2BKVEXh9E7y6y9M1XgyKPooDvhejESIPA3bc
dG6vpxZJcpDBoTrVuE/zLkg1/zwGhxNjc9c16DEVmyoyWN5R+TvWtB9yrptB
9pURY0R4ChTysBj9Y715duZxBMlBFvgSFqcqOoV4eUEWfqtmz3g3lIksaT0D
i5p3UQXN2ixUSLlyFsrQ5C9NQi7etknDwvi13i+EvYARtRRkEY+Bqs11l7BI
XtCJR7bTH2w5hYiSH+xEAPdgu36dEaekXLoTc8u+GzfoSmAqlcYJ7xV2/bzw
W3gp/T6LE58G59mFWffAS8/lnIiPO7YnMq0C8npKF2LWm4d/pj6AnNO4YDCo
eoLnVuO/hwsZlXPCq0IfkocL3jUByj07asnDhYU+EXF37U/Iw4XBArvtDPOc
PDhcjva8xWgayYPD7GW+zPAHC3lweJ+m9yqvtZIHh6WPU85POFvIg0PP55be
oMw28uDwzEM74r2ynTx4jFcEj1Vt7SAPHq8089W2ok7y4JE5joOWWd3kwaMh
XHX1dVkPefCwdnQGWpPs5MEjq3zalYTQXvLgoQjI+Jyg7CMPN0oe6pLjir+R
hxtpT1vrehf0k4cbpaW/ol/d+EEeU9/P5FJjvBnycCO9u/ZA/mmWPNxofzN8
5HybkzwEMInXbhd7cuQhoCvMvPDeEp48BGzrXK3L9nOTh4C//U2+YaKbPARU
WBN1RpNAHgIsQ3N2T/iL5CFibaO6aDBHJA8Rth976zsaRPIQ0bozt/pOv0ge
Iu5PvrCmjIrkIWLMh9Ud/SuSh4iuP9oT3KSIf1lC5nc=
        "]]}}, 
     {RGBColor[0.9, 0, 0.2], PointSize[
       NCache[
        Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[1.6]}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}, {
      {RGBColor[0.9, 0, 0.2], PointSize[
        NCache[
         Rational[1, 60], 0.016666666666666666`]], AbsoluteThickness[
       1.6]}, {}}}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.6939799999999999, 0},
  Background->RGBColor[0.97, 0.98, 0.99],
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{15, 
    GrayLevel[0]},
  PlotRange->{{0.7, 1.001}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.800103214730834*^9, {3.800103275030384*^9, 3.8001032947910023`*^9}, {
   3.800103342109625*^9, 3.800103448334531*^9}, {3.8001115437069683`*^9, 
   3.80011156408425*^9}, {3.800111596750018*^9, 3.800111601944038*^9}, 
   3.800111632226245*^9, 3.800111663670453*^9, {3.800111711795738*^9, 
   3.800111743113714*^9}, {3.800152395827261*^9, 3.800152423956452*^9}, {
   3.800152459250923*^9, 3.800152494432044*^9}, {3.800153217367249*^9, 
   3.800153419620517*^9}, {3.8001534893324747`*^9, 3.8001535155513783`*^9}, 
   3.800159077739477*^9, {3.8001594395782337`*^9, 3.8001594897616177`*^9}, 
   3.8001597461203003`*^9, 3.8001599275762157`*^9, 3.8001650567342243`*^9, 
   3.800165139860511*^9, 3.8001654961578293`*^9},
 CellLabel->"Out[22]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"a3b57be7-8ea9-4049-85a0-35f96504fbac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Module for \[Beta]-Jacobi matrix model. Simulates m0 matrices and returns \
m0 number of largest eigenvalues in the list \[OpenCurlyQuote]lev\
\[CloseCurlyQuote]. Based on ",
 StyleBox["A. Edelman and B.D. Sutton, Found. Comput. Math. ",
  FontSlant->"Italic"],
 StyleBox["8",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", 259\[Dash]285 (2008).",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.7704359417407293`*^9, 3.7704359886204767`*^9}, {
   3.7704361809754753`*^9, 3.770436202163404*^9}, {3.7704362362077217`*^9, 
   3.770436247358756*^9}, {3.770462128160325*^9, 3.7704621615011377`*^9}, {
   3.770462688398447*^9, 3.7704627285411787`*^9}, {3.770462826409967*^9, 
   3.770462842617099*^9}, 3.770463775196313*^9, 3.7704649398994293`*^9, {
   3.8001011786471443`*^9, 3.8001011972928667`*^9}, 3.800111807159923*^9, {
   3.800151579437625*^9, 3.8001516236049633`*^9}, {3.800151690867605*^9, 
   3.8001516911229677`*^9}, {3.800151778182899*^9, 3.800151797934846*^9}, {
   3.800151973292913*^9, 3.800151973581958*^9}, {3.800152100159708*^9, 
   3.800152102487589*^9}, {3.800152148315794*^9, 3.800152155747005*^9}, {
   3.800152291195956*^9, 3.800152307108737*^9}, {3.8001526843842287`*^9, 
   3.800152700689348*^9}, {3.800152915734087*^9, 3.800152920654717*^9}, {
   3.800153057162468*^9, 3.80015309632541*^9}, {3.800165414710721*^9, 
   3.800165416303885*^9}},
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"fb77992b-8c07-42ce-bba8-a7d6a20df657"],

Cell["It suffices to execute this only once per session.", "Text",
 CellChangeTimes->{
  3.770435649626543*^9, {3.7704418452373333`*^9, 3.770441856848008*^9}, {
   3.77046120606318*^9, 3.770461269830616*^9}, {3.770462185166957*^9, 
   3.770462200493823*^9}, {3.770462543968552*^9, 3.770462552864151*^9}, {
   3.770463791435795*^9, 3.77046396571422*^9}, {3.770464665772682*^9, 
   3.770464692339057*^9}, {3.770464810598249*^9, 3.7704648132289257`*^9}, {
   3.770465343785087*^9, 3.770465400413888*^9}, {3.7704654386329107`*^9, 
   3.7704655291354513`*^9}, {3.7704656122480907`*^9, 
   3.7704656176949873`*^9}, {3.7704656797058*^9, 3.770465699650775*^9}, {
   3.77047899542701*^9, 3.7704790132686987`*^9}, {3.80010120019865*^9, 
   3.800101254127219*^9}, {3.800101461261077*^9, 3.8001014806929913`*^9}, 
   3.8001115370564404`*^9, {3.8001117533351583`*^9, 3.800111762640167*^9}, {
   3.8001518088718557`*^9, 3.800151830973963*^9}, {3.800152321612759*^9, 
   3.8001523276364517`*^9}, {3.800165024482449*^9, 3.80016502554562*^9}, {
   3.8001651304442673`*^9, 3.800165130938405*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"687e83c8-1fbe-4c8b-b394-c833e7ab15a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"largestev", "[", 
    RowBox[{
    "n0_", ",", "\[Beta]0_", ",", "\[Lambda]10_", ",", "\[Lambda]20_", ",", 
     "m0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", "n0"}], ",", 
       RowBox[{"\[Beta]", "=", "\[Beta]0"}], ",", 
       RowBox[{"\[Lambda]1", "=", "\[Lambda]10"}], ",", 
       RowBox[{"\[Lambda]2", "=", "\[Lambda]20"}], ",", 
       RowBox[{"mmax", "=", "m0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ap", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]1", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      RowBox[{"bp", "=", 
       RowBox[{
        RowBox[{
         FractionBox["2", "\[Beta]"], 
         RowBox[{"(", 
          RowBox[{"\[Lambda]2", "+", "1"}], ")"}]}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"lev", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "mmax"}], ",", 
          RowBox[{"j", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sm", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"cp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", 
            RowBox[{"sp", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"JM", "=", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cisq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "i"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"bp", "+", "i"}], ")"}]}]}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cisq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sm", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cisq"}]]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cipsq", "=", 
                 RowBox[{"RandomVariate", "[", 
                  RowBox[{"BetaDistribution", "[", 
                   RowBox[{
                    RowBox[{
                    FractionBox["\[Beta]", "2"], "i"}], ",", 
                    RowBox[{
                    FractionBox["\[Beta]", "2"], 
                    RowBox[{"(", 
                    RowBox[{"ap", "+", "bp", "+", "1", "+", "i"}], ")"}]}]}], 
                   "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"cp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox["cipsq"]}], ";", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"sp", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 SqrtBox[
                  RowBox[{"1", "-", "cipsq"}]]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"n", " ", "-", "1"}]}], ",", 
              RowBox[{"i", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i", "+", "1"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"cm", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"sp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"JM", "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{"n", "-", "i"}], ",", 
                    RowBox[{"n", "-", "i", "+", "1"}]}], "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"sm", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "*", 
                  RowBox[{"cp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"JM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
             RowBox[{"cm", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"lev", "=", 
             RowBox[{"Join", "[", 
              RowBox[{"lev", ",", 
               RowBox[{"{", 
                RowBox[{"Max", "[", 
                 SuperscriptBox[
                  RowBox[{"SingularValueList", "[", "JM", "]"}], "2"], "]"}], 
                "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
        ",", "j"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.797652094968485*^9, 3.797652103189645*^9}, {
  3.797652134068932*^9, 3.797652167006918*^9}, {3.7976534893926086`*^9, 
  3.797653545793496*^9}, {3.797653770380282*^9, 3.797653775137711*^9}, {
  3.797655489062377*^9, 3.797655493419517*^9}, {3.7982992757697487`*^9, 
  3.7982993015321293`*^9}, {3.7982993319886303`*^9, 3.7982993375315027`*^9}, {
  3.798381293368841*^9, 3.798381307335966*^9}, {3.800151640384079*^9, 
  3.8001516705600233`*^9}, {3.800151718361833*^9, 3.800151733290556*^9}, {
  3.8001519018716373`*^9, 3.80015191358316*^9}, {3.800152776690023*^9, 
  3.80015278027146*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[1]:=",ExpressionUUID->"e1cf33c7-49e2-4ed0-8768-444a8d89de6e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 606},
WindowMargins->{{109, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 18, 124, "Section",ExpressionUUID->"3da85872-2971-4c64-8383-d60afa1accbf"],
Cell[1199, 40, 380, 7, 52, "Section",ExpressionUUID->"4ff5bbfa-8304-4890-918a-ccee098aec77"],
Cell[CellGroupData[{
Cell[1604, 51, 400, 6, 47, "Section",ExpressionUUID->"a4786e64-1c55-4037-9a51-2b082b920a09"],
Cell[2007, 59, 3274, 96, 192, "Input",ExpressionUUID->"07405ce8-8159-4698-bc03-bbf3c4366365"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5318, 160, 744, 19, 72, "Section",ExpressionUUID->"365ebc76-71ea-4100-b952-0e03c98e1e76"],
Cell[CellGroupData[{
Cell[6087, 183, 246, 4, 70, "Subsection",ExpressionUUID->"b0069e1e-1305-4125-9b99-f672163e6568"],
Cell[6336, 189, 362, 6, 51, "Text",ExpressionUUID->"1452c2ae-e540-43fe-9a20-2c30547d6eba"],
Cell[6701, 197, 649, 12, 30, "Input",ExpressionUUID->"56213466-f14f-4332-9e26-658ab83bbda4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7387, 214, 300, 5, 70, "Subsection",ExpressionUUID->"9079f87d-412e-4224-9018-f6d063833039"],
Cell[7690, 221, 6187, 118, 199, "Input",ExpressionUUID->"614969b6-ddd4-4786-8e6e-85c7972c8423"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13914, 344, 463, 7, 70, "Subsection",ExpressionUUID->"ced92e3d-0608-4cb7-8f6e-c43c1e4d3364"],
Cell[14380, 353, 594, 11, 51, "Text",ExpressionUUID->"57b7e84e-0219-4f29-b15f-696a0886c057"],
Cell[CellGroupData[{
Cell[14999, 368, 1627, 33, 30, "Input",ExpressionUUID->"6ff1716d-e982-417a-bf2e-f98cc8a3ae80"],
Cell[16629, 403, 5445, 104, 979, "Output",ExpressionUUID->"413ee70d-e645-483d-9416-85c1bf80fec7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22123, 513, 739, 12, 97, "Subsection",ExpressionUUID->"ed51a765-76e1-4837-85bc-577c09890192"],
Cell[22865, 527, 1547, 24, 143, "Text",ExpressionUUID->"5eec76ba-7934-4c5d-9b46-b4f72abf8e0c"],
Cell[CellGroupData[{
Cell[24437, 555, 1673, 35, 52, "Input",ExpressionUUID->"7efcfd68-2408-4c95-9ee1-995c10613911"],
Cell[26113, 592, 7883, 183, 434, "Output",ExpressionUUID->"3a4d0a70-090c-46b1-a00d-f8b6570bd5c9"]
}, Open  ]],
Cell[34011, 778, 1641, 25, 97, "Text",ExpressionUUID->"af3acc23-5fcc-4915-a5bb-af2f7d86acd3"],
Cell[CellGroupData[{
Cell[35677, 807, 2704, 58, 178, "Input",ExpressionUUID->"706e7994-a83d-4bce-848f-613c52e4e5d1"],
Cell[38384, 867, 273719, 4987, 240, "Output",ExpressionUUID->"7b776a9e-968f-41a7-8e17-10d72439d6e8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312164, 5861, 1116, 29, 72, "Section",ExpressionUUID->"3b28915b-e1ca-4ebc-a771-343c626f8f9a"],
Cell[313283, 5892, 432, 7, 51, "Text",ExpressionUUID->"f2ef7647-092a-4e5e-b23e-63e2fe853273"],
Cell[CellGroupData[{
Cell[313740, 5903, 248, 4, 70, "Subsection",ExpressionUUID->"7e4678e0-b01d-4594-b4b8-ad29d7ec0006"],
Cell[313991, 5909, 459, 7, 51, "Text",ExpressionUUID->"e6e39df5-e7e4-4a72-adc0-cbcd22081c40"],
Cell[314453, 5918, 861, 18, 30, "Input",ExpressionUUID->"ffb74f41-22ec-49b0-bd03-2b3c7fcdbed7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315351, 5941, 298, 5, 70, "Subsection",ExpressionUUID->"12b0ace8-351e-4ae5-8eb4-257fa26ad055"],
Cell[315652, 5948, 10242, 212, 346, "Input",ExpressionUUID->"32d68405-494c-49b9-95ca-e173dcee4e49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325931, 6165, 463, 7, 70, "Subsection",ExpressionUUID->"3644e02f-7d60-47e2-ad0b-4f52a7e32225"],
Cell[326397, 6174, 594, 11, 51, "Text",ExpressionUUID->"3d14d153-21a9-4b8c-ba0d-68313cbbc673"],
Cell[CellGroupData[{
Cell[327016, 6189, 2188, 62, 94, "Input",ExpressionUUID->"851956fe-2b44-4e79-807c-a4a40f8e4b7b"],
Cell[329207, 6253, 8906, 238, 887, "Output",ExpressionUUID->"91b4fc10-6c99-4d7e-9a01-f2fc496e08a2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[338162, 6497, 739, 12, 97, "Subsection",ExpressionUUID->"fc8039d1-6d07-46cd-ac73-8f68b622f77b"],
Cell[338904, 6511, 1525, 24, 143, "Text",ExpressionUUID->"78073f8f-5f06-47bc-855d-be5e50984856"],
Cell[CellGroupData[{
Cell[340454, 6539, 1205, 31, 52, "Input",ExpressionUUID->"f94abd8e-7431-462d-b101-be9d0d183f14"],
Cell[341662, 6572, 5827, 131, 329, "Output",ExpressionUUID->"f8f675f6-d711-4ef9-a613-e7b81a63e197"]
}, Open  ]],
Cell[347504, 6706, 1569, 25, 97, "Text",ExpressionUUID->"8ec86a56-e681-4e45-997d-c472ffbf08df"],
Cell[CellGroupData[{
Cell[349098, 6735, 2553, 56, 178, "Input",ExpressionUUID->"9e6ee6a7-8337-433b-b8e8-1210bbbee6ae"],
Cell[351654, 6793, 462170, 8347, 271, 432677, 7864, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"a3b57be7-8ea9-4049-85a0-35f96504fbac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[813873, 15146, 1505, 27, 124, "Subsection",ExpressionUUID->"fb77992b-8c07-42ce-bba8-a7d6a20df657"],
Cell[815381, 15175, 1174, 17, 51, "Text",ExpressionUUID->"687e83c8-1fbe-4c8b-b394-c833e7ab15a1"],
Cell[816558, 15194, 7263, 170, 697, "Input",ExpressionUUID->"e1cf33c7-49e2-4ed0-8768-444a8d89de6e"]
}, Open  ]]
}, Open  ]]
}
]
*)


